Search for lepton-universality violation in $B^+\to K^+\ell^+\ell^-$ decays

A measurement of the ratio of branching fractions of the decays $B^+\to K^+\mu^+\mu^-$ and $B^+\to K^+e^+e^-$ is presented. The proton-proton collision data used correspond to an integrated luminosity of $5.0\,$fb$^{-1}$ recorded with the LHCb experiment at centre-of-mass energies of $7$, $8$ and $13\,$TeV. For the dilepton mass-squared range $1.1 < q^2 < 6.0\,$GeV$^2\!/c^4$ the ratio of branching fractions is measured to be $R_K = {0.846\,^{+\,0.060}_{-\,0.054}\,^{+\,0.016}_{-\,0.014}}$, where the first uncertainty is statistical and the second systematic. This is the most precise measurement of $R_K$ to date and is compatible with the Standard Model at the level of 2.5 standard deviations.

==> figures/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:21 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis6[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeEff_thinBins__6 = new TH1F("heeEff_thinBins__6","heeEff_thinBins",30, xAxis6);
   heeEff_thinBins__6->SetBinContent(1,0.01159317);
   heeEff_thinBins__6->SetBinContent(2,0.3021894);
   heeEff_thinBins__6->SetBinContent(3,0.7649838);
   heeEff_thinBins__6->SetBinContent(4,0.9361683);
   heeEff_thinBins__6->SetBinContent(5,0.952381);
   heeEff_thinBins__6->SetBinContent(6,0.876796);
   heeEff_thinBins__6->SetBinContent(7,0.7716823);
   heeEff_thinBins__6->SetBinContent(8,0.6352113);
   heeEff_thinBins__6->SetBinContent(9,0.5064529);
   heeEff_thinBins__6->SetBinContent(10,0.3974069);
   heeEff_thinBins__6->SetBinContent(11,0.2998516);
   heeEff_thinBins__6->SetBinContent(12,0.2273626);
   heeEff_thinBins__6->SetBinContent(13,0.1642674);
   heeEff_thinBins__6->SetBinContent(14,0.1179346);
   heeEff_thinBins__6->SetBinContent(15,0.08738742);
   heeEff_thinBins__6->SetBinContent(16,0.06240173);
   heeEff_thinBins__6->SetBinContent(17,0.04395784);
   heeEff_thinBins__6->SetBinContent(18,0.02793777);
   heeEff_thinBins__6->SetBinContent(19,0.02159917);
   heeEff_thinBins__6->SetBinContent(20,0.01515272);
   heeEff_thinBins__6->SetBinContent(21,0.008508383);
   heeEff_thinBins__6->SetBinContent(22,0.005009584);
   heeEff_thinBins__6->SetBinContent(23,0.00407732);
   heeEff_thinBins__6->SetBinContent(24,0.001673318);
   heeEff_thinBins__6->SetBinContent(25,0.00101129);
   heeEff_thinBins__6->SetBinContent(26,0.0005302667);
   heeEff_thinBins__6->SetBinContent(27,0.0003911121);
   heeEff_thinBins__6->SetBinContent(28,6.966363e-05);
   heeEff_thinBins__6->SetBinError(1,0.0008959401);
   heeEff_thinBins__6->SetBinError(2,0.004764572);
   heeEff_thinBins__6->SetBinError(3,0.00781791);
   heeEff_thinBins__6->SetBinError(4,0.008782148);
   heeEff_thinBins__6->SetBinError(5,0.008920406);
   heeEff_thinBins__6->SetBinError(6,0.008581045);
   heeEff_thinBins__6->SetBinError(7,0.008086338);
   heeEff_thinBins__6->SetBinError(8,0.007370011);
   heeEff_thinBins__6->SetBinError(9,0.006565931);
   heeEff_thinBins__6->SetBinError(10,0.005816386);
   heeEff_thinBins__6->SetBinError(11,0.005088626);
   heeEff_thinBins__6->SetBinError(12,0.004462125);
   heeEff_thinBins__6->SetBinError(13,0.003760196);
   heeEff_thinBins__6->SetBinError(14,0.003236801);
   heeEff_thinBins__6->SetBinError(15,0.002825468);
   heeEff_thinBins__6->SetBinError(16,0.002366931);
   heeEff_thinBins__6->SetBinError(17,0.001952194);
   heeEff_thinBins__6->SetBinError(18,0.001537036);
   heeEff_thinBins__6->SetBinError(19,0.001353947);
   heeEff_thinBins__6->SetBinError(20,0.001142573);
   heeEff_thinBins__6->SetBinError(21,0.0008520521);
   heeEff_thinBins__6->SetBinError(22,0.0006592992);
   heeEff_thinBins__6->SetBinError(23,0.0006069902);
   heeEff_thinBins__6->SetBinError(24,0.0003892761);
   heeEff_thinBins__6->SetBinError(25,0.0002956173);
   heeEff_thinBins__6->SetBinError(26,0.0002066715);
   heeEff_thinBins__6->SetBinError(27,0.0001760774);
   heeEff_thinBins__6->SetBinError(28,6.966377e-05);
   heeEff_thinBins__6->SetMinimum(0);
   heeEff_thinBins__6->SetMaximum(1.198);
   heeEff_thinBins__6->SetEntries(97013);
   heeEff_thinBins__6->SetStats(0);
   heeEff_thinBins__6->SetLineColor(95);
   heeEff_thinBins__6->SetLineWidth(3);
   heeEff_thinBins__6->SetMarkerStyle(20);
   heeEff_thinBins__6->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__6->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__6->GetXaxis()->SetLabelSize(0);
   heeEff_thinBins__6->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__6->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__6->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__6->GetYaxis()->SetDecimals();
   heeEff_thinBins__6->GetYaxis()->SetNdivisions(505);
   heeEff_thinBins__6->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__6->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__6->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__6->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__6->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__6->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__6->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__6->Draw("chist");
   Double_t xAxis7[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeRareEff_thinBins__7 = new TH1F("heeRareEff_thinBins__7","heeRareEff_thinBins",30, xAxis7);
   heeRareEff_thinBins__7->SetBinContent(1,0.1350209);
   heeRareEff_thinBins__7->SetBinContent(2,0.8192679);
   heeRareEff_thinBins__7->SetBinContent(3,1);
   heeRareEff_thinBins__7->SetBinContent(4,0.876037);
   heeRareEff_thinBins__7->SetBinContent(5,0.6669152);
   heeRareEff_thinBins__7->SetBinContent(6,0.4748069);
   heeRareEff_thinBins__7->SetBinContent(7,0.3291036);
   heeRareEff_thinBins__7->SetBinContent(8,0.2042667);
   heeRareEff_thinBins__7->SetBinContent(9,0.13321);
   heeRareEff_thinBins__7->SetBinContent(10,0.09334462);
   heeRareEff_thinBins__7->SetBinContent(11,0.05697221);
   heeRareEff_thinBins__7->SetBinContent(12,0.03484986);
   heeRareEff_thinBins__7->SetBinContent(13,0.02144412);
   heeRareEff_thinBins__7->SetBinContent(14,0.01031146);
   heeRareEff_thinBins__7->SetBinContent(15,0.007152734);
   heeRareEff_thinBins__7->SetBinContent(16,0.004454086);
   heeRareEff_thinBins__7->SetBinContent(17,0.002680737);
   heeRareEff_thinBins__7->SetBinContent(18,0.001758344);
   heeRareEff_thinBins__7->SetBinContent(19,0.001207551);
   heeRareEff_thinBins__7->SetBinContent(20,0.0006627045);
   heeRareEff_thinBins__7->SetBinContent(21,0.0002802203);
   heeRareEff_thinBins__7->SetBinError(1,0.005931588);
   heeRareEff_thinBins__7->SetBinError(2,0.01520294);
   heeRareEff_thinBins__7->SetBinError(3,0.01720167);
   heeRareEff_thinBins__7->SetBinError(4,0.01608318);
   heeRareEff_thinBins__7->SetBinError(5,0.01407347);
   heeRareEff_thinBins__7->SetBinError(6,0.01195454);
   heeRareEff_thinBins__7->SetBinError(7,0.01003316);
   heeRareEff_thinBins__7->SetBinError(8,0.007997171);
   heeRareEff_thinBins__7->SetBinError(9,0.006294366);
   heeRareEff_thinBins__7->SetBinError(10,0.005308666);
   heeRareEff_thinBins__7->SetBinError(11,0.004138632);
   heeRareEff_thinBins__7->SetBinError(12,0.003279363);
   heeRareEff_thinBins__7->SetBinError(13,0.002704088);
   heeRareEff_thinBins__7->SetBinError(14,0.001741063);
   heeRareEff_thinBins__7->SetBinError(15,0.001414396);
   heeRareEff_thinBins__7->SetBinError(16,0.001116452);
   heeRareEff_thinBins__7->SetBinError(17,0.0008728887);
   heeRareEff_thinBins__7->SetBinError(18,0.0006896732);
   heeRareEff_thinBins__7->SetBinError(19,0.0006523752);
   heeRareEff_thinBins__7->SetBinError(20,0.000391981);
   heeRareEff_thinBins__7->SetBinError(21,0.0002802209);
   heeRareEff_thinBins__7->SetEntries(18240);
   heeRareEff_thinBins__7->SetStats(0);
   heeRareEff_thinBins__7->SetLineColor(95);
   heeRareEff_thinBins__7->SetLineStyle(2);
   heeRareEff_thinBins__7->SetLineWidth(3);
   heeRareEff_thinBins__7->SetMarkerStyle(20);
   heeRareEff_thinBins__7->GetXaxis()->SetTitle("dilepton opening angle [rad]");
   heeRareEff_thinBins__7->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__7->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__7->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->Draw("chistsame");
   Double_t xAxis8[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuEff_thinBins__8 = new TH1F("hmumuEff_thinBins__8","hmumuEff_thinBins",30, xAxis8);
   hmumuEff_thinBins__8->SetBinContent(1,0.01734812);
   hmumuEff_thinBins__8->SetBinContent(2,0.270076);
   hmumuEff_thinBins__8->SetBinContent(3,0.6833654);
   hmumuEff_thinBins__8->SetBinContent(4,0.9252807);
   hmumuEff_thinBins__8->SetBinContent(5,1);
   hmumuEff_thinBins__8->SetBinContent(6,0.9872149);
   hmumuEff_thinBins__8->SetBinContent(7,0.9267003);
   hmumuEff_thinBins__8->SetBinContent(8,0.8436872);
   hmumuEff_thinBins__8->SetBinContent(9,0.7480152);
   hmumuEff_thinBins__8->SetBinContent(10,0.6497465);
   hmumuEff_thinBins__8->SetBinContent(11,0.5544466);
   hmumuEff_thinBins__8->SetBinContent(12,0.463713);
   hmumuEff_thinBins__8->SetBinContent(13,0.380165);
   hmumuEff_thinBins__8->SetBinContent(14,0.3107599);
   hmumuEff_thinBins__8->SetBinContent(15,0.2530676);
   hmumuEff_thinBins__8->SetBinContent(16,0.2019924);
   hmumuEff_thinBins__8->SetBinContent(17,0.1622504);
   hmumuEff_thinBins__8->SetBinContent(18,0.129407);
   hmumuEff_thinBins__8->SetBinContent(19,0.1030724);
   hmumuEff_thinBins__8->SetBinContent(20,0.07965979);
   hmumuEff_thinBins__8->SetBinContent(21,0.06131957);
   hmumuEff_thinBins__8->SetBinContent(22,0.04660569);
   hmumuEff_thinBins__8->SetBinContent(23,0.03535546);
   hmumuEff_thinBins__8->SetBinContent(24,0.02608879);
   hmumuEff_thinBins__8->SetBinContent(25,0.01911);
   hmumuEff_thinBins__8->SetBinContent(26,0.01414701);
   hmumuEff_thinBins__8->SetBinContent(27,0.009362456);
   hmumuEff_thinBins__8->SetBinContent(28,0.007171444);
   hmumuEff_thinBins__8->SetBinContent(29,0.005138581);
   hmumuEff_thinBins__8->SetBinContent(30,0.0035415);
   hmumuEff_thinBins__8->SetBinContent(31,409935.7);
   hmumuEff_thinBins__8->SetBinError(1,0.0003848198);
   hmumuEff_thinBins__8->SetBinError(2,0.001605622);
   hmumuEff_thinBins__8->SetBinError(3,0.002769021);
   hmumuEff_thinBins__8->SetBinError(4,0.003358867);
   hmumuEff_thinBins__8->SetBinError(5,0.003546287);
   hmumuEff_thinBins__8->SetBinError(6,0.003539396);
   hmumuEff_thinBins__8->SetBinError(7,0.00342281);
   hmumuEff_thinBins__8->SetBinError(8,0.003253599);
   hmumuEff_thinBins__8->SetBinError(9,0.003043059);
   hmumuEff_thinBins__8->SetBinError(10,0.002818921);
   hmumuEff_thinBins__8->SetBinError(11,0.002583666);
   hmumuEff_thinBins__8->SetBinError(12,0.002346451);
   hmumuEff_thinBins__8->SetBinError(13,0.002108579);
   hmumuEff_thinBins__8->SetBinError(14,0.001895557);
   hmumuEff_thinBins__8->SetBinError(15,0.00170005);
   hmumuEff_thinBins__8->SetBinError(16,0.001512146);
   hmumuEff_thinBins__8->SetBinError(17,0.001351559);
   hmumuEff_thinBins__8->SetBinError(18,0.001202193);
   hmumuEff_thinBins__8->SetBinError(19,0.001071085);
   hmumuEff_thinBins__8->SetBinError(20,0.0009363601);
   hmumuEff_thinBins__8->SetBinError(21,0.0008205295);
   hmumuEff_thinBins__8->SetBinError(22,0.0007132496);
   hmumuEff_thinBins__8->SetBinError(23,0.0006199706);
   hmumuEff_thinBins__8->SetBinError(24,0.0005316587);
   hmumuEff_thinBins__8->SetBinError(25,0.0004528102);
   hmumuEff_thinBins__8->SetBinError(26,0.0003911164);
   hmumuEff_thinBins__8->SetBinError(27,0.0003157239);
   hmumuEff_thinBins__8->SetBinError(28,0.0002763401);
   hmumuEff_thinBins__8->SetBinError(29,0.0002338134);
   hmumuEff_thinBins__8->SetBinError(30,0.0001929929);
   hmumuEff_thinBins__8->SetBinError(31,16068.13);
   hmumuEff_thinBins__8->SetMinimum(0);
   hmumuEff_thinBins__8->SetMaximum(1.05);
   hmumuEff_thinBins__8->SetEntries(1037563);
   hmumuEff_thinBins__8->SetStats(0);
   hmumuEff_thinBins__8->SetLineColor(94);
   hmumuEff_thinBins__8->SetLineWidth(3);
   hmumuEff_thinBins__8->SetMarkerStyle(20);
   hmumuEff_thinBins__8->GetXaxis()->SetTitle("dilepton opening angle [rad]");
   hmumuEff_thinBins__8->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__8->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__8->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->Draw("chistsame");
   Double_t xAxis9[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuRareEff_thinBins__9 = new TH1F("hmumuRareEff_thinBins__9","hmumuRareEff_thinBins",30, xAxis9);
   hmumuRareEff_thinBins__9->SetBinContent(1,0.1361236);
   hmumuRareEff_thinBins__9->SetBinContent(2,0.7284887);
   hmumuRareEff_thinBins__9->SetBinContent(3,1);
   hmumuRareEff_thinBins__9->SetBinContent(4,0.9520434);
   hmumuRareEff_thinBins__9->SetBinContent(5,0.8133987);
   hmumuRareEff_thinBins__9->SetBinContent(6,0.6617854);
   hmumuRareEff_thinBins__9->SetBinContent(7,0.5149124);
   hmumuRareEff_thinBins__9->SetBinContent(8,0.4010585);
   hmumuRareEff_thinBins__9->SetBinContent(9,0.3018045);
   hmumuRareEff_thinBins__9->SetBinContent(10,0.2249573);
   hmumuRareEff_thinBins__9->SetBinContent(11,0.1515376);
   hmumuRareEff_thinBins__9->SetBinContent(12,0.1172903);
   hmumuRareEff_thinBins__9->SetBinContent(13,0.08263417);
   hmumuRareEff_thinBins__9->SetBinContent(14,0.0563868);
   hmumuRareEff_thinBins__9->SetBinContent(15,0.04256713);
   hmumuRareEff_thinBins__9->SetBinContent(16,0.02319391);
   hmumuRareEff_thinBins__9->SetBinContent(17,0.01838304);
   hmumuRareEff_thinBins__9->SetBinContent(18,0.01425763);
   hmumuRareEff_thinBins__9->SetBinContent(19,0.006862168);
   hmumuRareEff_thinBins__9->SetBinContent(20,0.004221254);
   hmumuRareEff_thinBins__9->SetBinContent(21,0.004900669);
   hmumuRareEff_thinBins__9->SetBinContent(22,0.002815737);
   hmumuRareEff_thinBins__9->SetBinContent(23,0.001603364);
   hmumuRareEff_thinBins__9->SetBinContent(24,0.00066821);
   hmumuRareEff_thinBins__9->SetBinContent(25,0.0008604723);
   hmumuRareEff_thinBins__9->SetBinContent(26,0.0004434095);
   hmumuRareEff_thinBins__9->SetBinContent(27,7.512954e-05);
   hmumuRareEff_thinBins__9->SetBinContent(28,6.882577e-05);
   hmumuRareEff_thinBins__9->SetBinContent(31,773.381);
   hmumuRareEff_thinBins__9->SetBinError(1,0.003879344);
   hmumuRareEff_thinBins__9->SetBinError(2,0.009351765);
   hmumuRareEff_thinBins__9->SetBinError(3,0.01130976);
   hmumuRareEff_thinBins__9->SetBinError(4,0.01114812);
   hmumuRareEff_thinBins__9->SetBinError(5,0.01035237);
   hmumuRareEff_thinBins__9->SetBinError(6,0.009412537);
   hmumuRareEff_thinBins__9->SetBinError(7,0.008313291);
   hmumuRareEff_thinBins__9->SetBinError(8,0.007333407);
   hmumuRareEff_thinBins__9->SetBinError(9,0.006392076);
   hmumuRareEff_thinBins__9->SetBinError(10,0.005628146);
   hmumuRareEff_thinBins__9->SetBinError(11,0.004578406);
   hmumuRareEff_thinBins__9->SetBinError(12,0.004079055);
   hmumuRareEff_thinBins__9->SetBinError(13,0.003392277);
   hmumuRareEff_thinBins__9->SetBinError(14,0.002850115);
   hmumuRareEff_thinBins__9->SetBinError(15,0.002413915);
   hmumuRareEff_thinBins__9->SetBinError(16,0.001753081);
   hmumuRareEff_thinBins__9->SetBinError(17,0.001582524);
   hmumuRareEff_thinBins__9->SetBinError(18,0.001426411);
   hmumuRareEff_thinBins__9->SetBinError(19,0.0008897629);
   hmumuRareEff_thinBins__9->SetBinError(20,0.0007548728);
   hmumuRareEff_thinBins__9->SetBinError(21,0.0008453931);
   hmumuRareEff_thinBins__9->SetBinError(22,0.0005508465);
   hmumuRareEff_thinBins__9->SetBinError(23,0.0004282369);
   hmumuRareEff_thinBins__9->SetBinError(24,0.0003121885);
   hmumuRareEff_thinBins__9->SetBinError(25,0.0003476145);
   hmumuRareEff_thinBins__9->SetBinError(26,0.0002562131);
   hmumuRareEff_thinBins__9->SetBinError(27,5.45785e-05);
   hmumuRareEff_thinBins__9->SetBinError(28,5.08365e-05);
   hmumuRareEff_thinBins__9->SetBinError(31,773.381);
   hmumuRareEff_thinBins__9->SetEntries(81823);
   hmumuRareEff_thinBins__9->SetStats(0);
   hmumuRareEff_thinBins__9->SetLineColor(94);
   hmumuRareEff_thinBins__9->SetLineStyle(2);
   hmumuRareEff_thinBins__9->SetLineWidth(3);
   hmumuRareEff_thinBins__9->SetMarkerStyle(20);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitle("dilepton opening angle [rad]");
   hmumuRareEff_thinBins__9->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->Draw("chistsame");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heeRareEff_thinBins","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmumuRareEff_thinBins","#it{B^{+}#rightarrow K^{+}#mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("heeEff_thinBins","#it{B^{+}#rightarrow J/#psi(e^{+}e^{#minus})K^{+}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmumuEff_thinBins","#it{B^{+}#rightarrow J/#psi(#mu^{+}#mu^{#minus})K^{+}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:21 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {0, 0.063, 0.086, 0.11, 0.13, 0.16, 0.2, 0.25, 0.5}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(1,1.009817);
   rJPsi0__1->SetBinContent(2,0.9863344);
   rJPsi0__1->SetBinContent(3,0.995533);
   rJPsi0__1->SetBinContent(4,0.9835536);
   rJPsi0__1->SetBinContent(5,1.008841);
   rJPsi0__1->SetBinContent(6,0.993497);
   rJPsi0__1->SetBinContent(7,1.006744);
   rJPsi0__1->SetBinContent(8,1.004671);
   rJPsi0__1->SetBinError(1,0.0110152);
   rJPsi0__1->SetBinError(2,0.01235249);
   rJPsi0__1->SetBinError(3,0.0127857);
   rJPsi0__1->SetBinError(4,0.01546247);
   rJPsi0__1->SetBinError(5,0.01507963);
   rJPsi0__1->SetBinError(6,0.01661976);
   rJPsi0__1->SetBinError(7,0.02267857);
   rJPsi0__1->SetBinError(8,0.03074088);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(24181.14);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("dilepton opening angle [rad]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("#it{r_{J/#psi}} / #LT #it{r_{J/#psi}} #GT");
   rJPsi0__1->GetYaxis()->SetDecimals();
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(0,1,0.5,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:47 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_4f9cba0__1 = new TH1D("frame_4f9cba0__1","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_4f9cba0__1->SetBinContent(1,117.1404);
   frame_4f9cba0__1->SetMaximum(117.1404);
   frame_4f9cba0__1->SetEntries(1);
   frame_4f9cba0__1->SetDirectory(0);
   frame_4f9cba0__1->SetStats(0);
   frame_4f9cba0__1->SetLineWidth(2);
   frame_4f9cba0__1->SetMarkerStyle(20);
   frame_4f9cba0__1->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_4f9cba0__1->GetXaxis()->SetNdivisions(505);
   frame_4f9cba0__1->GetXaxis()->SetLabelFont(132);
   frame_4f9cba0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4f9cba0__1->GetXaxis()->SetLabelSize(0.06);
   frame_4f9cba0__1->GetXaxis()->SetTitleSize(0.072);
   frame_4f9cba0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4f9cba0__1->GetXaxis()->SetTitleFont(132);
   frame_4f9cba0__1->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_4f9cba0__1->GetYaxis()->SetLabelFont(132);
   frame_4f9cba0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_4f9cba0__1->GetYaxis()->SetLabelSize(0.06);
   frame_4f9cba0__1->GetYaxis()->SetTitleSize(0.072);
   frame_4f9cba0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_4f9cba0__1->GetYaxis()->SetTitleFont(132);
   frame_4f9cba0__1->GetZaxis()->SetLabelFont(132);
   frame_4f9cba0__1->GetZaxis()->SetLabelSize(0.06);
   frame_4f9cba0__1->GetZaxis()->SetTitleSize(0.072);
   frame_4f9cba0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4f9cba0__1->GetZaxis()->SetTitleFont(132);
   frame_4f9cba0__1->Draw("FUNC");
   
   Double_t Data_fx3001[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3001[55] = {
   90,
   80,
   98,
   97,
   87,
   73,
   83,
   56,
   83,
   81,
   71,
   93,
   71,
   96,
   100,
   101,
   82,
   48,
   35,
   28,
   20,
   13,
   19,
   10,
   9,
   8,
   13,
   9,
   6,
   9,
   4,
   5,
   7,
   5,
   8,
   5,
   2,
   4,
   3,
   3,
   2,
   5,
   2,
   4,
   4,
   3,
   5,
   4,
   0,
   2,
   1,
   2,
   2,
   1,
   5};
   Double_t Data_felx3001[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3001[55] = {
   9.469177,
   8.925539,
   9.882579,
   9.831854,
   9.30942,
   8.524388,
   9.092044,
   7.4609,
   9.092044,
   8.981384,
   8.406258,
   9.626284,
   8.406258,
   9.780867,
   9.983255,
   9.562306,
   9.036884,
   6.903979,
   5.887675,
   5.259711,
   4.434448,
   3.558662,
   4.320219,
   3.108694,
   2.943461,
   2.768386,
   3.558662,
   2.943461,
   2.379931,
   2.943461,
   1.914339,
   2.159691,
   2.58147,
   2.159691,
   2.768386,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   2.159691,
   1.291815,
   1.914339,
   1.914339,
   1.632705,
   2.159691,
   1.914339,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   2.159691};
   Double_t Data_fehx3001[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3001[55] = {
   10.522,
   9.981567,
   10.93319,
   10.88273,
   10.36314,
   9.583044,
   10.14705,
   8.527879,
   10.14705,
   10.03706,
   9.465736,
   10.67824,
   9.465736,
   10.83201,
   11.03336,
   10.56231,
   10.09222,
   7.97633,
   6.97241,
   6.354446,
   5.546519,
   4.697573,
   5.435196,
   4.26695,
   4.110204,
   3.945142,
   4.697573,
   4.110204,
   3.583642,
   4.110204,
   3.162753,
   3.382473,
   3.770281,
   3.382473,
   3.945142,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   3.382473,
   2.63786,
   3.162753,
   3.162753,
   2.918186,
   3.382473,
   3.162753,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3001,Data_fy3001,Data_felx3001,Data_fehx3001,Data_fely3001,Data_fehy3001);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm[B_plus_M]_fx1[108] = {
   4856,
   4856,
   4880,
   4886,
   4892,
   4895,
   4898,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4970,
   4976,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm[B_plus_M]_fy1[108] = {
   0,
   101.2022,
   101.2022,
   100.4265,
   99.02088,
   97.99049,
   96.75123,
   93.91732,
   91.23714,
   89.2141,
   87.97914,
   87.40196,
   86.98976,
   86.466,
   85.46443,
   82.89011,
   82.03581,
   81.68388,
   81.8282,
   81.99835,
   81.31469,
   80.19118,
   78.6827,
   76.83199,
   73.11234,
   71.24282,
   69.65768,
   69.12531,
   68.83356,
   68.81435,
   69.0888,
   69.66947,
   70.56045,
   71.76353,
   73.27191,
   75.07635,
   77.15948,
   79.50127,
   82.07284,
   87.7636,
   93.86334,
   99.75875,
   102.3443,
   104.4235,
   105.219,
   105.6892,
   105.7529,
   105.2676,
   104.2053,
   102.5659,
   100.399,
   97.76901,
   94.74969,
   91.41506,
   84.1134,
   68.95489,
   61.91328,
   55.53374,
   49.90278,
   45.01979,
   40.81619,
   37.20686,
   34.10803,
   31.44259,
   29.14482,
   27.16145,
   25.44395,
   23.95064,
   21.49877,
   19.57572,
   18.01646,
   16.71338,
   14.62053,
   12.96239,
   11.59506,
   10.44295,
   9.460078,
   8.614542,
   7.882055,
   7.243235,
   6.682323,
   6.186464,
   5.745195,
   5.350031,
   4.994112,
   4.67189,
   4.37891,
   4.111749,
   3.867229,
   3.642669,
   3.435838,
   3.244859,
   3.068133,
   2.904286,
   2.752124,
   2.610605,
   2.478812,
   2.355934,
   2.241248,
   2.134114,
   2.033952,
   1.940246,
   1.852526,
   1.770368,
   1.693389,
   1.693389,
   1.693389,
   0};
   TGraph *graph = new TGraph(108,modelTot_Norm[B_plus_M]_fx1,modelTot_Norm[B_plus_M]_fy1);
   graph->SetName("modelTot_Norm[B_plus_M]");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx2[84] = {
   4856,
   4856,
   4880,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4970,
   4976,
   5000,
   5012,
   5024,
   5030,
   5036,
   5048,
   5060,
   5072,
   5084,
   5096,
   5120,
   5132,
   5138,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy2[84] = {
   0,
   91.2575,
   91.2575,
   90.23189,
   89.49928,
   88.56794,
   87.40515,
   86.03127,
   82.92131,
   79.95565,
   78.69688,
   77.63733,
   76.77444,
   76.09688,
   75.20358,
   74.12549,
   73.25101,
   71.88622,
   68.54587,
   67.28767,
   66.51713,
   64.82706,
   63.96028,
   62.86917,
   62.02378,
   60.99058,
   58.56879,
   55.64117,
   52.22533,
   48.60606,
   44.76047,
   36.20079,
   32.14874,
   30.34456,
   28.72025,
   26.02053,
   23.94842,
   22.30756,
   20.93111,
   18.6575,
   16.86279,
   15.42978,
   14.22606,
   13.15601,
   12.17992,
   11.29141,
   10.49073,
   9.772536,
   9.126088,
   8.539461,
   8.002666,
   7.508483,
   7.051904,
   6.629247,
   6.237508,
   5.874027,
   5.53637,
   5.222305,
   4.929812,
   4.657079,
   4.402493,
   4.164621,
   3.942185,
   3.734041,
   3.539157,
   3.356595,
   3.1855,
   3.025083,
   2.874618,
   2.733434,
   2.600907,
   2.476461,
   2.359561,
   2.249715,
   2.146464,
   2.049386,
   1.95809,
   1.872215,
   1.791425,
   1.715411,
   1.643885,
   1.643885,
   1.643885,
   0};
   graph = new TGraph(84,Charm_fx2,Charm_fy2);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx3[83] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4934,
   4940,
   4946,
   4952,
   4964,
   4970,
   4976,
   4988,
   5000,
   5012,
   5018,
   5024,
   5030,
   5036,
   5048,
   5060,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy3[83] = {
   0,
   73.13845,
   73.13845,
   71.58747,
   70.94013,
   70.49183,
   70.25845,
   70.17763,
   70.13006,
   70.03,
   69.75894,
   69.18302,
   68.22536,
   65.84924,
   65.01293,
   64.58692,
   64.27704,
   63.71347,
   63.01139,
   62.58524,
   61.98638,
   61.15872,
   60.1432,
   57.77505,
   54.93434,
   51.62778,
   48.11985,
   44.37136,
   40.23743,
   35.9433,
   31.93191,
   30.14419,
   28.53461,
   27.10985,
   25.86091,
   23.8122,
   22.19316,
   20.83711,
   18.59875,
   16.82992,
   15.41338,
   14.21878,
   13.15313,
   12.1789,
   11.29109,
   10.49064,
   9.772514,
   9.126083,
   8.53946,
   8.002665,
   7.508483,
   7.051904,
   6.629247,
   6.237508,
   5.874027,
   5.53637,
   5.222305,
   4.929812,
   4.657079,
   4.402493,
   4.164621,
   3.942185,
   3.734041,
   3.539157,
   3.356595,
   3.1855,
   3.025083,
   2.874618,
   2.733434,
   2.600907,
   2.476461,
   2.359561,
   2.249715,
   2.146464,
   2.049386,
   1.95809,
   1.872215,
   1.791425,
   1.715411,
   1.643885,
   1.643885,
   1.643885,
   0};
   graph = new TGraph(83,Prc_fx3,Prc_fy3);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx4[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy4[61] = {
   0,
   41.66187,
   41.66187,
   38.68002,
   35.9313,
   33.39622,
   31.05702,
   28.89748,
   26.90284,
   25.05958,
   23.35539,
   21.77901,
   20.32015,
   18.96939,
   17.71813,
   16.55849,
   15.48324,
   14.48578,
   13.56005,
   12.70049,
   11.902,
   11.15991,
   10.4699,
   9.828049,
   9.230711,
   8.674553,
   8.156505,
   7.67374,
   7.223656,
   6.803856,
   6.41213,
   6.046441,
   5.704908,
   5.385796,
   5.087505,
   4.808554,
   4.547577,
   4.303308,
   4.074579,
   3.860309,
   3.659495,
   3.471211,
   3.294597,
   3.128858,
   2.973255,
   2.827105,
   2.689771,
   2.560664,
   2.439238,
   2.324983,
   2.217427,
   2.116132,
   2.020688,
   1.930716,
   1.845864,
   1.765801,
   1.690222,
   1.618841,
   1.618841,
   1.618841,
   0};
   graph = new TGraph(61,Comb_fx4,Comb_fy4);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx5[95] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy5[95] = {
   0,
   9.944669,
   9.944669,
   10.99602,
   12.19837,
   13.57821,
   15.16675,
   17.00113,
   19.12918,
   21.62239,
   24.60665,
   26.35608,
   28.35187,
   30.69216,
   33.4569,
   36.68483,
   40.36856,
   44.53992,
   49.32349,
   51.98974,
   54.85193,
   57.90737,
   61.14173,
   68.03659,
   75.20584,
   82.05179,
   85.0719,
   87.56073,
   88.55237,
   89.21345,
   89.46261,
   89.15804,
   88.27193,
   86.80439,
   84.80523,
   82.33923,
   79.48043,
   76.303,
   69.30678,
   54.72882,
   47.96484,
   44.82067,
   41.85578,
   39.07688,
   36.48879,
   34.08712,
   31.86378,
   27.91243,
   24.54983,
   21.69227,
   19.26268,
   17.19528,
   15.43681,
   13.9387,
   12.65923,
   10.61851,
   9.084992,
   7.894551,
   6.940846,
   5.494445,
   4.422932,
   3.592392,
   2.934469,
   2.408174,
   1.985294,
   1.644547,
   1.369208,
   1.145954,
   0.9641591,
   0.8153828,
   0.6929521,
   0.5916197,
   0.5072697,
   0.4367257,
   0.3777082,
   0.328072,
   0.2860733,
   0.2503381,
   0.219776,
   0.1935148,
   0.1708519,
   0.1512172,
   0.1341445,
   0.1192508,
   0.1062188,
   0.09478468,
   0.0847277,
   0.07586212,
   0.06803093,
   0.06110069,
   0.05495745,
   0.04950349,
   0.04950349,
   0.04950349,
   0};
   graph = new TGraph(95,Signal_fx5,Signal_fy5);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t SM_fx6[109] = {
   4856,
   4856,
   4880,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4910,
   4913,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4970,
   4976,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t SM_fy6[109] = {
   0,
   99.73952,
   99.73952,
   98.92538,
   98.30104,
   97.47967,
   96.42857,
   95.16816,
   92.29074,
   89.56568,
   88.43042,
   87.49661,
   86.21447,
   85.58883,
   85.07498,
   84.49751,
   83.44009,
   80.74774,
   79.83147,
   79.41558,
   79.28051,
   79.12656,
   78.26051,
   76.93863,
   75.21318,
   73.12307,
   68.83094,
   66.60392,
   64.59678,
   63.82705,
   63.28048,
   62.98933,
   62.97466,
   63.24807,
   63.81158,
   64.6641,
   65.79571,
   67.19489,
   68.84307,
   70.72059,
   72.80076,
   77.44407,
   82.45478,
   87.3103,
   89.43708,
   91.13823,
   91.78303,
   92.15283,
   92.17854,
   91.73942,
   90.81158,
   89.39491,
   87.53144,
   85.27575,
   82.69038,
   79.83809,
   73.59848,
   60.65298,
   54.63818,
   49.18602,
   44.36976,
   40.18884,
   36.58503,
   33.4861,
   30.821,
   28.52432,
   26.54031,
   24.8238,
   22.03448,
   19.89223,
   18.20181,
   16.8231,
   15.66464,
   13.79105,
   12.29529,
   11.05378,
   10.00131,
   9.098102,
   8.316552,
   7.635597,
   7.038392,
   6.511202,
   6.042781,
   5.623949,
   5.247232,
   4.906567,
   4.597028,
   4.314643,
   4.056335,
   3.81925,
   3.600971,
   3.399478,
   3.213056,
   3.040239,
   2.87976,
   2.730511,
   2.59152,
   2.461927,
   2.340971,
   2.227968,
   2.12231,
   2.023447,
   1.930885,
   1.844176,
   1.762912,
   1.686723,
   1.686723,
   1.686723,
   0};
   graph = new TGraph(109,SM_fx6,SM_fy6);
   graph->SetName("SM");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineColor(50);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx7[108] = {
   4856,
   4856,
   4880,
   4886,
   4892,
   4895,
   4898,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4970,
   4976,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy7[108] = {
   0,
   101.2022,
   101.2022,
   100.4265,
   99.02088,
   97.99049,
   96.75123,
   93.91732,
   91.23714,
   89.2141,
   87.97914,
   87.40196,
   86.98976,
   86.466,
   85.46443,
   82.89011,
   82.03581,
   81.68388,
   81.8282,
   81.99835,
   81.31469,
   80.19118,
   78.6827,
   76.83199,
   73.11234,
   71.24282,
   69.65768,
   69.12531,
   68.83356,
   68.81435,
   69.0888,
   69.66947,
   70.56045,
   71.76353,
   73.27191,
   75.07635,
   77.15948,
   79.50127,
   82.07284,
   87.7636,
   93.86334,
   99.75875,
   102.3443,
   104.4235,
   105.219,
   105.6892,
   105.7529,
   105.2676,
   104.2053,
   102.5659,
   100.399,
   97.76901,
   94.74969,
   91.41506,
   84.1134,
   68.95489,
   61.91328,
   55.53374,
   49.90278,
   45.01979,
   40.81619,
   37.20686,
   34.10803,
   31.44259,
   29.14482,
   27.16145,
   25.44395,
   23.95064,
   21.49877,
   19.57572,
   18.01646,
   16.71338,
   14.62053,
   12.96239,
   11.59506,
   10.44295,
   9.460078,
   8.614542,
   7.882055,
   7.243235,
   6.682323,
   6.186464,
   5.745195,
   5.350031,
   4.994112,
   4.67189,
   4.37891,
   4.111749,
   3.867229,
   3.642669,
   3.435838,
   3.244859,
   3.068133,
   2.904286,
   2.752124,
   2.610605,
   2.478812,
   2.355934,
   2.241248,
   2.134114,
   2.033952,
   1.940246,
   1.852526,
   1.770368,
   1.693389,
   1.693389,
   1.693389,
   0};
   graph = new TGraph(108,ModelTot_fx7,ModelTot_fy7);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig0Phot-1_fx3002[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig0Phot-1_fy3002[55] = {
   90,
   80,
   98,
   97,
   87,
   73,
   83,
   56,
   83,
   81,
   71,
   93,
   71,
   96,
   100,
   101,
   82,
   48,
   35,
   28,
   20,
   13,
   19,
   10,
   9,
   8,
   13,
   9,
   6,
   9,
   4,
   5,
   7,
   5,
   8,
   5,
   2,
   4,
   3,
   3,
   2,
   5,
   2,
   4,
   4,
   3,
   5,
   4,
   0,
   2,
   1,
   2,
   2,
   1,
   5};
   Double_t h_dataKeeRun1Trig0Phot-1_felx3002[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0Phot-1_fely3002[55] = {
   9.469177,
   8.925539,
   9.882579,
   9.831854,
   9.30942,
   8.524388,
   9.092044,
   7.4609,
   9.092044,
   8.981384,
   8.406258,
   9.626284,
   8.406258,
   9.780867,
   9.983255,
   9.562306,
   9.036884,
   6.903979,
   5.887675,
   5.259711,
   4.434448,
   3.558662,
   4.320219,
   3.108694,
   2.943461,
   2.768386,
   3.558662,
   2.943461,
   2.379931,
   2.943461,
   1.914339,
   2.159691,
   2.58147,
   2.159691,
   2.768386,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   2.159691,
   1.291815,
   1.914339,
   1.914339,
   1.632705,
   2.159691,
   1.914339,
   0,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   2.159691};
   Double_t h_dataKeeRun1Trig0Phot-1_fehx3002[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0Phot-1_fehy3002[55] = {
   10.522,
   9.981567,
   10.93319,
   10.88273,
   10.36314,
   9.583044,
   10.14705,
   8.527879,
   10.14705,
   10.03706,
   9.465736,
   10.67824,
   9.465736,
   10.83201,
   11.03336,
   10.56231,
   10.09222,
   7.97633,
   6.97241,
   6.354446,
   5.546519,
   4.697573,
   5.435196,
   4.26695,
   4.110204,
   3.945142,
   4.697573,
   4.110204,
   3.583642,
   4.110204,
   3.162753,
   3.382473,
   3.770281,
   3.382473,
   3.945142,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   3.382473,
   2.63786,
   3.162753,
   3.162753,
   2.918186,
   3.382473,
   3.162753,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   3.382473};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig0Phot-1_fx3002,h_dataKeeRun1Trig0Phot-1_fy3002,h_dataKeeRun1Trig0Phot-1_felx3002,h_dataKeeRun1Trig0Phot-1_fehx3002,h_dataKeeRun1Trig0Phot-1_fely3002,h_dataKeeRun1Trig0Phot-1_fehy3002);
   grae->SetName("h_dataKeeRun1Trig0Phot-1");
   grae->SetTitle("Histogram of dataKeeRun1Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_4f9cba0__2 = new TH1D("frame_4f9cba0__2","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_4f9cba0__2->SetBinContent(1,117.1404);
   frame_4f9cba0__2->SetMaximum(117.1404);
   frame_4f9cba0__2->SetEntries(1);
   frame_4f9cba0__2->SetDirectory(0);
   frame_4f9cba0__2->SetStats(0);
   frame_4f9cba0__2->SetLineWidth(2);
   frame_4f9cba0__2->SetMarkerStyle(20);
   frame_4f9cba0__2->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_4f9cba0__2->GetXaxis()->SetNdivisions(505);
   frame_4f9cba0__2->GetXaxis()->SetLabelFont(132);
   frame_4f9cba0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4f9cba0__2->GetXaxis()->SetLabelSize(0.06);
   frame_4f9cba0__2->GetXaxis()->SetTitleSize(0.072);
   frame_4f9cba0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4f9cba0__2->GetXaxis()->SetTitleFont(132);
   frame_4f9cba0__2->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_4f9cba0__2->GetYaxis()->SetLabelFont(132);
   frame_4f9cba0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_4f9cba0__2->GetYaxis()->SetLabelSize(0.06);
   frame_4f9cba0__2->GetYaxis()->SetTitleSize(0.072);
   frame_4f9cba0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_4f9cba0__2->GetYaxis()->SetTitleFont(132);
   frame_4f9cba0__2->GetZaxis()->SetLabelFont(132);
   frame_4f9cba0__2->GetZaxis()->SetLabelSize(0.06);
   frame_4f9cba0__2->GetZaxis()->SetTitleSize(0.072);
   frame_4f9cba0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4f9cba0__2->GetZaxis()->SetTitleFont(132);
   frame_4f9cba0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("SM","Total #it{R_{K}} = 1","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:47 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_677d160__3 = new TH1D("frame_677d160__3","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_677d160__3->SetBinContent(1,355.1686);
   frame_677d160__3->SetMaximum(355.1686);
   frame_677d160__3->SetEntries(2);
   frame_677d160__3->SetDirectory(0);
   frame_677d160__3->SetStats(0);
   frame_677d160__3->SetLineWidth(2);
   frame_677d160__3->SetMarkerStyle(20);
   frame_677d160__3->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_677d160__3->GetXaxis()->SetNdivisions(505);
   frame_677d160__3->GetXaxis()->SetLabelFont(132);
   frame_677d160__3->GetXaxis()->SetLabelOffset(0.01);
   frame_677d160__3->GetXaxis()->SetLabelSize(0.06);
   frame_677d160__3->GetXaxis()->SetTitleSize(0.072);
   frame_677d160__3->GetXaxis()->SetTitleOffset(0.95);
   frame_677d160__3->GetXaxis()->SetTitleFont(132);
   frame_677d160__3->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_677d160__3->GetYaxis()->SetLabelFont(132);
   frame_677d160__3->GetYaxis()->SetLabelOffset(0.01);
   frame_677d160__3->GetYaxis()->SetLabelSize(0.06);
   frame_677d160__3->GetYaxis()->SetTitleSize(0.072);
   frame_677d160__3->GetYaxis()->SetTitleOffset(0.95);
   frame_677d160__3->GetYaxis()->SetTitleFont(132);
   frame_677d160__3->GetZaxis()->SetLabelFont(132);
   frame_677d160__3->GetZaxis()->SetLabelSize(0.06);
   frame_677d160__3->GetZaxis()->SetTitleSize(0.072);
   frame_677d160__3->GetZaxis()->SetTitleOffset(1.2);
   frame_677d160__3->GetZaxis()->SetTitleFont(132);
   frame_677d160__3->Draw("FUNC");
   
   Double_t h_dataKmumuRun1_newmass_fx3003[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun1_newmass_fy3003[60] = {
   20,
   17,
   15,
   20,
   17,
   23,
   31,
   28,
   38,
   73,
   106,
   160,
   216,
   247,
   293,
   246,
   211,
   173,
   100,
   47,
   26,
   20,
   11,
   15,
   10,
   9,
   3,
   9,
   2,
   7,
   5,
   6,
   4,
   7,
   8,
   5,
   6,
   5,
   9,
   6,
   2,
   4,
   6,
   2,
   4,
   9,
   7,
   4,
   5,
   7,
   4,
   4,
   2,
   2,
   3,
   6,
   4,
   3,
   5,
   4};
   Double_t h_dataKmumuRun1_newmass_felx3003[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fely3003[60] = {
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   4.082184,
   4.760717,
   5.537565,
   5.259711,
   6.137163,
   8.524388,
   9.807764,
   12.15899,
   14.20544,
   15.22419,
   16.62454,
   15.19235,
   14.03444,
   12.66245,
   9.983255,
   6.831172,
   5.066015,
   4.434448,
   3.265579,
   3.82938,
   3.108694,
   2.943461,
   1.632705,
   2.943461,
   1.291815,
   2.58147,
   2.159691,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   1.291815,
   1.914339,
   2.379931,
   1.291815,
   1.914339,
   2.943461,
   2.58147,
   1.914339,
   2.159691,
   2.58147,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   2.379931,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t h_dataKmumuRun1_newmass_fehx3003[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fehy3003[60] = {
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   5.203719,
   5.865235,
   6.627601,
   6.354446,
   7.218484,
   9.583044,
   10.80776,
   13.15899,
   15.20544,
   16.22419,
   17.62454,
   16.19235,
   15.03444,
   13.66245,
   11.03336,
   7.904289,
   6.164324,
   5.546519,
   4.416521,
   4.958738,
   4.26695,
   4.110204,
   2.918186,
   4.110204,
   2.63786,
   3.770281,
   3.382473,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   2.63786,
   3.162753,
   3.583642,
   2.63786,
   3.162753,
   4.110204,
   3.770281,
   3.162753,
   3.382473,
   3.770281,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   3.583642,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun1_newmass_fx3003,h_dataKmumuRun1_newmass_fy3003,h_dataKmumuRun1_newmass_felx3003,h_dataKmumuRun1_newmass_fehx3003,h_dataKmumuRun1_newmass_fely3003,h_dataKmumuRun1_newmass_fehy3003);
   grae->SetName("h_dataKmumuRun1_newmass");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm[B_plus_M_Kmumu]_fx8[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm[B_plus_M_Kmumu]_fy8[109] = {
   0,
   15.6295,
   15.6295,
   15.92357,
   16.36601,
   17.0447,
   18.12068,
   19.88683,
   22.87394,
   25.10336,
   28.05538,
   31.98207,
   37.2175,
   44.18778,
   48.4808,
   53.40471,
   59.031,
   65.4298,
   72.66632,
   80.79663,
   89.86277,
   99.8876,
   110.8694,
   122.7772,
   135.5459,
   149.0743,
   177.8173,
   207.4812,
   236.1532,
   249.451,
   261.5475,
   271.8082,
   276.0956,
   279.771,
   282.8027,
   285.1636,
   286.8322,
   287.7925,
   288.0348,
   287.5555,
   286.3571,
   284.4488,
   281.8456,
   278.5685,
   274.6443,
   270.1048,
   259.3309,
   246.5876,
   232.2626,
   216.7702,
   183.9428,
   151.1781,
   135.6001,
   120.8652,
   107.131,
   94.62125,
   83.41405,
   73.41753,
   64.54769,
   56.72149,
   49.85454,
   43.86124,
   38.65607,
   34.15514,
   26.94821,
   21.65639,
   17.79242,
   14.97161,
   12.90336,
   10.23583,
   8.737404,
   7.934556,
   7.449097,
   7.109512,
   6.845878,
   6.6266,
   6.435811,
   6.264695,
   6.107924,
   5.962072,
   5.824829,
   5.694586,
   5.570185,
   5.450776,
   5.335716,
   5.224513,
   5.116781,
   5.012213,
   4.910558,
   4.811613,
   4.715206,
   4.621193,
   4.529448,
   4.439865,
   4.352349,
   4.266816,
   4.18319,
   4.101405,
   4.021398,
   3.943111,
   3.866494,
   3.791496,
   3.718072,
   3.646179,
   3.575776,
   3.506825,
   3.506825,
   3.506825,
   0};
   TGraph *graph = new TGraph(109,modelTot_Norm[B_plus_M_Kmumu]_fx8,modelTot_Norm[B_plus_M_Kmumu]_fy8);
   graph->SetName("modelTot_Norm[B_plus_M_Kmumu]");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx9[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy9[66] = {
   0,
   11.33642,
   11.33642,
   11.11228,
   10.89269,
   10.67757,
   10.46681,
   10.26034,
   10.05805,
   9.859874,
   9.665712,
   9.475483,
   9.289107,
   9.106503,
   8.927592,
   8.752299,
   8.580548,
   8.412266,
   8.24738,
   8.085821,
   7.927519,
   7.772407,
   7.620419,
   7.47149,
   7.325558,
   7.182559,
   7.042434,
   6.905124,
   6.77057,
   6.638715,
   6.509504,
   6.382882,
   6.258796,
   6.137194,
   6.018024,
   5.901238,
   5.786785,
   5.674617,
   5.564689,
   5.456954,
   5.351367,
   5.247883,
   5.146461,
   5.047057,
   4.94963,
   4.854141,
   4.760549,
   4.668815,
   4.578902,
   4.490772,
   4.40439,
   4.319719,
   4.236724,
   4.155372,
   4.075629,
   3.997462,
   3.92084,
   3.84573,
   3.772102,
   3.699927,
   3.629174,
   3.559815,
   3.491821,
   3.491821,
   3.491821,
   0};
   graph = new TGraph(66,modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx9,modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy9);
   graph->SetName("modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx10[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy10[66] = {
   0,
   11.33642,
   11.33642,
   11.11228,
   10.89269,
   10.67757,
   10.46681,
   10.26034,
   10.05805,
   9.859874,
   9.665712,
   9.475483,
   9.289107,
   9.106503,
   8.927592,
   8.752299,
   8.580548,
   8.412266,
   8.24738,
   8.085821,
   7.927519,
   7.772407,
   7.620419,
   7.47149,
   7.325558,
   7.182559,
   7.042434,
   6.905124,
   6.77057,
   6.638715,
   6.509504,
   6.382882,
   6.258796,
   6.137194,
   6.018024,
   5.901238,
   5.786785,
   5.674617,
   5.564689,
   5.456954,
   5.351367,
   5.247883,
   5.146461,
   5.047057,
   4.94963,
   4.854141,
   4.760549,
   4.668815,
   4.578902,
   4.490772,
   4.40439,
   4.319719,
   4.236724,
   4.155372,
   4.075629,
   3.997462,
   3.92084,
   3.84573,
   3.772102,
   3.699927,
   3.629174,
   3.559815,
   3.491821,
   3.491821,
   3.491821,
   0};
   graph = new TGraph(66,modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx10,modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy10);
   graph->SetName("modelTot_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx11[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy11[66] = {
   0,
   11.33642,
   11.33642,
   11.11228,
   10.89269,
   10.67757,
   10.46681,
   10.26034,
   10.05805,
   9.859874,
   9.665712,
   9.475483,
   9.289107,
   9.106503,
   8.927592,
   8.752299,
   8.580548,
   8.412266,
   8.24738,
   8.085821,
   7.927519,
   7.772407,
   7.620419,
   7.47149,
   7.325558,
   7.182559,
   7.042434,
   6.905124,
   6.77057,
   6.638715,
   6.509504,
   6.382882,
   6.258796,
   6.137194,
   6.018024,
   5.901238,
   5.786785,
   5.674617,
   5.564689,
   5.456954,
   5.351367,
   5.247883,
   5.146461,
   5.047057,
   4.94963,
   4.854141,
   4.760549,
   4.668815,
   4.578902,
   4.490772,
   4.40439,
   4.319719,
   4.236724,
   4.155372,
   4.075629,
   3.997462,
   3.92084,
   3.84573,
   3.772102,
   3.699927,
   3.629174,
   3.559815,
   3.491821,
   3.491821,
   3.491821,
   0};
   graph = new TGraph(66,Comb_fx11,Comb_fy11);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx12[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy12[109] = {
   0,
   4.293076,
   4.293076,
   4.811293,
   5.473318,
   6.367132,
   7.653869,
   9.626495,
   12.81588,
   15.1449,
   18.1955,
   22.21978,
   27.55179,
   34.61767,
   38.95812,
   43.92923,
   49.60247,
   56.04798,
   63.33098,
   71.50752,
   80.61967,
   90.69027,
   101.7176,
   113.6706,
   126.4845,
   140.0577,
   168.8897,
   198.6417,
   227.4009,
   240.742,
   252.8815,
   263.1851,
   267.4937,
   271.1905,
   274.2434,
   276.6255,
   278.3151,
   279.2965,
   279.5598,
   279.1014,
   277.924,
   276.0366,
   273.4541,
   270.1978,
   266.2942,
   261.7753,
   251.0427,
   238.3402,
   224.0559,
   208.604,
   175.857,
   143.1719,
   127.6333,
   112.9377,
   99.24254,
   86.77168,
   75.60316,
   65.64512,
   56.81357,
   49.02546,
   42.19641,
   36.24083,
   31.07316,
   26.60956,
   19.47671,
   14.25824,
   10.46687,
   7.717917,
   5.7208,
   3.193395,
   1.83228,
   1.163987,
   0.810382,
   0.600008,
   0.4629966,
   0.3678044,
   0.2986173,
   0.2466705,
   0.2066865,
   0.1752871,
   0.1502116,
   0.1298965,
   0.1132313,
   0.09940918,
   0.08783287,
   0.07805259,
   0.06972456,
   0.06258251,
   0.05641773,
   0.05106483,
   0.04639149,
   0.04229086,
   0.03867594,
   0.0354754,
   0.03263028,
   0.03009157,
   0.02781827,
   0.02577589,
   0.02393524,
   0.02227154,
   0.02076359,
   0.01939324,
   0.01814483,
   0.01700484,
   0.01596152,
   0.01500463,
   0.01500463,
   0.01500463,
   0};
   graph = new TGraph(109,Signal_fx12,Signal_fy12);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t SM_fx13[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t SM_fy13[109] = {
   0,
   16.401,
   16.401,
   16.78816,
   17.34952,
   18.18877,
   19.4959,
   21.61641,
   25.17646,
   27.82428,
   31.3243,
   35.97393,
   42.16721,
   50.40682,
   55.47957,
   61.2965,
   67.94195,
   75.49863,
   84.04349,
   93.64265,
   104.3457,
   116.1797,
   129.1425,
   143.1975,
   158.2681,
   174.2348,
   208.1572,
   243.1659,
   277.0043,
   292.6988,
   306.976,
   319.0877,
   324.149,
   328.4886,
   332.0687,
   334.8575,
   336.8296,
   337.9662,
   338.2558,
   337.6941,
   336.2843,
   334.0369,
   330.9698,
   327.1077,
   322.4822,
   317.1309,
   304.4291,
   289.4038,
   272.5128,
   254.2445,
   215.5344,
   176.8981,
   158.5287,
   141.1538,
   124.9594,
   110.2093,
   96.99578,
   85.21037,
   74.75401,
   65.52873,
   57.43499,
   50.37182,
   44.23831,
   38.93553,
   30.44723,
   24.21796,
   19.6729,
   16.35826,
   13.93124,
   10.80967,
   9.06673,
   8.143825,
   7.594839,
   7.217459,
   6.929209,
   6.692828,
   6.489607,
   6.309156,
   6.145199,
   5.993703,
   5.851953,
   5.718058,
   5.590661,
   5.468766,
   5.351624,
   5.238662,
   5.129431,
   5.023577,
   4.920813,
   4.820904,
   4.723655,
   4.628903,
   4.536507,
   4.446347,
   4.358317,
   4.272326,
   4.18829,
   4.106136,
   4.025796,
   3.947209,
   3.870318,
   3.795072,
   3.721422,
   3.649323,
   3.578731,
   3.509607,
   3.509607,
   3.509607,
   0};
   graph = new TGraph(109,SM_fx13,SM_fy13);
   graph->SetName("SM");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineColor(50);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx14[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy14[109] = {
   0,
   15.6295,
   15.6295,
   15.92357,
   16.36601,
   17.0447,
   18.12068,
   19.88683,
   22.87394,
   25.10336,
   28.05538,
   31.98207,
   37.2175,
   44.18778,
   48.4808,
   53.40471,
   59.031,
   65.4298,
   72.66632,
   80.79663,
   89.86277,
   99.8876,
   110.8694,
   122.7772,
   135.5459,
   149.0743,
   177.8173,
   207.4812,
   236.1532,
   249.451,
   261.5475,
   271.8082,
   276.0956,
   279.771,
   282.8027,
   285.1636,
   286.8322,
   287.7925,
   288.0348,
   287.5555,
   286.3571,
   284.4488,
   281.8456,
   278.5685,
   274.6443,
   270.1048,
   259.3309,
   246.5876,
   232.2626,
   216.7702,
   183.9428,
   151.1781,
   135.6001,
   120.8652,
   107.131,
   94.62125,
   83.41405,
   73.41753,
   64.54769,
   56.72149,
   49.85454,
   43.86124,
   38.65607,
   34.15514,
   26.94821,
   21.65639,
   17.79242,
   14.97161,
   12.90336,
   10.23583,
   8.737404,
   7.934556,
   7.449097,
   7.109512,
   6.845878,
   6.6266,
   6.435811,
   6.264695,
   6.107924,
   5.962072,
   5.824829,
   5.694586,
   5.570185,
   5.450776,
   5.335716,
   5.224513,
   5.116781,
   5.012213,
   4.910558,
   4.811613,
   4.715206,
   4.621193,
   4.529448,
   4.439865,
   4.352349,
   4.266816,
   4.18319,
   4.101405,
   4.021398,
   3.943111,
   3.866494,
   3.791496,
   3.718072,
   3.646179,
   3.575776,
   3.506825,
   3.506825,
   3.506825,
   0};
   graph = new TGraph(109,ModelTot_fx14,ModelTot_fy14);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3004[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3004[60] = {
   20,
   17,
   15,
   20,
   17,
   23,
   31,
   28,
   38,
   73,
   106,
   160,
   216,
   247,
   293,
   246,
   211,
   173,
   100,
   47,
   26,
   20,
   11,
   15,
   10,
   9,
   3,
   9,
   2,
   7,
   5,
   6,
   4,
   7,
   8,
   5,
   6,
   5,
   9,
   6,
   2,
   4,
   6,
   2,
   4,
   9,
   7,
   4,
   5,
   7,
   4,
   4,
   2,
   2,
   3,
   6,
   4,
   3,
   5,
   4};
   Double_t Data_felx3004[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3004[60] = {
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   4.082184,
   4.760717,
   5.537565,
   5.259711,
   6.137163,
   8.524388,
   9.807764,
   12.15899,
   14.20544,
   15.22419,
   16.62454,
   15.19235,
   14.03444,
   12.66245,
   9.983255,
   6.831172,
   5.066015,
   4.434448,
   3.265579,
   3.82938,
   3.108694,
   2.943461,
   1.632705,
   2.943461,
   1.291815,
   2.58147,
   2.159691,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   1.291815,
   1.914339,
   2.379931,
   1.291815,
   1.914339,
   2.943461,
   2.58147,
   1.914339,
   2.159691,
   2.58147,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   2.379931,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t Data_fehx3004[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3004[60] = {
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   5.203719,
   5.865235,
   6.627601,
   6.354446,
   7.218484,
   9.583044,
   10.80776,
   13.15899,
   15.20544,
   16.22419,
   17.62454,
   16.19235,
   15.03444,
   13.66245,
   11.03336,
   7.904289,
   6.164324,
   5.546519,
   4.416521,
   4.958738,
   4.26695,
   4.110204,
   2.918186,
   4.110204,
   2.63786,
   3.770281,
   3.382473,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   2.63786,
   3.162753,
   3.583642,
   2.63786,
   3.162753,
   4.110204,
   3.770281,
   3.162753,
   3.382473,
   3.770281,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   3.583642,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   grae = new TGraphAsymmErrors(60,Data_fx3004,Data_fy3004,Data_felx3004,Data_fehx3004,Data_fely3004,Data_fehy3004);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_677d160__4 = new TH1D("frame_677d160__4","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_677d160__4->SetBinContent(1,355.1686);
   frame_677d160__4->SetMaximum(355.1686);
   frame_677d160__4->SetEntries(2);
   frame_677d160__4->SetDirectory(0);
   frame_677d160__4->SetStats(0);
   frame_677d160__4->SetLineWidth(2);
   frame_677d160__4->SetMarkerStyle(20);
   frame_677d160__4->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_677d160__4->GetXaxis()->SetNdivisions(505);
   frame_677d160__4->GetXaxis()->SetLabelFont(132);
   frame_677d160__4->GetXaxis()->SetLabelOffset(0.01);
   frame_677d160__4->GetXaxis()->SetLabelSize(0.06);
   frame_677d160__4->GetXaxis()->SetTitleSize(0.072);
   frame_677d160__4->GetXaxis()->SetTitleOffset(0.95);
   frame_677d160__4->GetXaxis()->SetTitleFont(132);
   frame_677d160__4->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_677d160__4->GetYaxis()->SetLabelFont(132);
   frame_677d160__4->GetYaxis()->SetLabelOffset(0.01);
   frame_677d160__4->GetYaxis()->SetLabelSize(0.06);
   frame_677d160__4->GetYaxis()->SetTitleSize(0.072);
   frame_677d160__4->GetYaxis()->SetTitleOffset(0.95);
   frame_677d160__4->GetYaxis()->SetTitleFont(132);
   frame_677d160__4->GetZaxis()->SetLabelFont(132);
   frame_677d160__4->GetZaxis()->SetLabelSize(0.06);
   frame_677d160__4->GetZaxis()->SetTitleSize(0.072);
   frame_677d160__4->GetZaxis()->SetTitleOffset(1.2);
   frame_677d160__4->GetZaxis()->SetTitleFont(132);
   frame_677d160__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(6.94143e-310,5.391655e-316,1.136351e-322,1.482197e-322,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("SM","Total #it{R_{K}} = 1","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig2c.C <==
void Fig2c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:34:59 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_a32c260__3 = new TH1D("frame_a32c260__3","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_a32c260__3->SetBinContent(1,97338.93);
   frame_a32c260__3->SetMinimum(0);
   frame_a32c260__3->SetMaximum(100000);
   frame_a32c260__3->SetEntries(2);
   frame_a32c260__3->SetDirectory(0);
   frame_a32c260__3->SetStats(0);
   frame_a32c260__3->SetLineWidth(2);
   frame_a32c260__3->SetMarkerStyle(20);
   frame_a32c260__3->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_a32c260__3->GetXaxis()->SetNdivisions(505);
   frame_a32c260__3->GetXaxis()->SetLabelFont(132);
   frame_a32c260__3->GetXaxis()->SetLabelOffset(0.01);
   frame_a32c260__3->GetXaxis()->SetLabelSize(0.06);
   frame_a32c260__3->GetXaxis()->SetTitleSize(0.072);
   frame_a32c260__3->GetXaxis()->SetTitleOffset(0.95);
   frame_a32c260__3->GetXaxis()->SetTitleFont(132);
   frame_a32c260__3->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_a32c260__3->GetYaxis()->SetLabelFont(132);
   frame_a32c260__3->GetYaxis()->SetLabelOffset(0.01);
   frame_a32c260__3->GetYaxis()->SetLabelSize(0.06);
   frame_a32c260__3->GetYaxis()->SetTitleSize(0.072);
   frame_a32c260__3->GetYaxis()->SetTitleOffset(0.95);
   frame_a32c260__3->GetYaxis()->SetTitleFont(132);
   frame_a32c260__3->GetZaxis()->SetLabelFont(132);
   frame_a32c260__3->GetZaxis()->SetLabelSize(0.06);
   frame_a32c260__3->GetZaxis()->SetTitleSize(0.072);
   frame_a32c260__3->GetZaxis()->SetTitleOffset(1.2);
   frame_a32c260__3->GetZaxis()->SetTitleFont(132);
   frame_a32c260__3->Draw("FUNC");
   
   Double_t data_fx3003[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3003[50] = {
   5548,
   5689,
   5510,
   5150,
   4370,
   3059,
   2398,
   2217,
   2478,
   2739,
   3479,
   4541,
   6780,
   10853,
   20219,
   46291,
   85900,
   67370,
   30823,
   16200,
   10121,
   7144,
   5169,
   3901,
   3016,
   2472,
   2038,
   1678,
   1319,
   1175,
   976,
   830,
   757,
   620,
   529,
   480,
   432,
   384,
   320,
   317,
   259,
   223,
   239,
   210,
   151,
   163,
   169,
   136,
   110,
   110};
   Double_t data_felx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3003[50] = {
   73.98658,
   74.92712,
   73.73106,
   71.26524,
   65.60787,
   54.81049,
   48.47193,
   46.58768,
   49.28202,
   51.83784,
   58.48517,
   66.8888,
   81.84227,
   103.6789,
   141.6944,
   214.654,
   292.5874,
   259.0578,
   175.0655,
   126.7802,
   100.1044,
   84.02367,
   71.3975,
   61.95999,
   54.4204,
   49.22173,
   44.64698,
   40.46645,
   35.82148,
   33.78192,
   30.745,
   28.31406,
   27.01818,
   24.40482,
   22.50543,
   21.41461,
   20.29062,
   19.1023,
   17.39553,
   17.31151,
   15.60124,
   14.44155,
   14.96771,
   14,
   11.79837,
   12.27693,
   12.50961,
   11.17262,
   10,
   10};
   Double_t data_fehx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3003[50] = {
   74.98658,
   75.92712,
   74.73106,
   72.26524,
   66.60787,
   55.81049,
   49.47193,
   47.58768,
   50.28202,
   52.83784,
   59.48517,
   67.8888,
   82.84227,
   104.6789,
   142.6944,
   215.654,
   293.5874,
   260.0578,
   176.0655,
   127.7802,
   101.1044,
   85.02367,
   72.3975,
   62.95999,
   55.4204,
   50.22173,
   45.64698,
   41.46645,
   36.82148,
   34.78192,
   31.745,
   29.31406,
   28.01818,
   25.40482,
   23.50543,
   22.41461,
   21.29062,
   20.1023,
   18.39553,
   18.31151,
   16.60124,
   15.44155,
   15.96771,
   15,
   12.79837,
   13.27693,
   13.50961,
   12.17262,
   11,
   11};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx5[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy5[108] = {
   0,
   5691.321,
   5691.321,
   5612.115,
   5595.297,
   5413.769,
   5232.208,
   4849.725,
   3617.54,
   2573.239,
   2213.94,
   2292.916,
   2639.062,
   3249.545,
   4220.77,
   4901.129,
   5762.799,
   6865.802,
   8308.575,
   10294.42,
   11627.8,
   13331.75,
   15587.14,
   16998.36,
   18648.86,
   20581.11,
   22839.79,
   25469.63,
   28512.6,
   32004.42,
   35970.61,
   40422.14,
   45351.12,
   50727,
   56492.63,
   62562.45,
   68810.35,
   75056.65,
   80992.42,
   83653.47,
   86042.56,
   88113.99,
   89830.76,
   91166.98,
   92097.09,
   92609.41,
   92703.75,
   92383.2,
   91657.65,
   90536.32,
   89035.17,
   87174.63,
   84981.15,
   82507.7,
   79831.64,
   74092.06,
   68110.07,
   56269.59,
   50693.36,
   45484.84,
   40710.46,
   36408.68,
   32591.93,
   29250.39,
   26356.99,
   23872.54,
   21751.13,
   19944.33,
   18404.52,
   17087.51,
   14969.96,
   13342.62,
   12037.61,
   10014.8,
   8465.662,
   7223.77,
   6209.371,
   4673.652,
   3598.522,
   2829.521,
   2266.317,
   1843.734,
   1519.818,
   1267.134,
   1067.126,
   906.8197,
   776.8984,
   670.5372,
   582.6572,
   509.4296,
   447.9365,
   395.9305,
   351.6632,
   313.7599,
   281.1293,
   252.8968,
   228.3552,
   206.9287,
   188.1451,
   171.6143,
   157.0128,
   144.0709,
   132.563,
   122.2996,
   113.1218,
   113.1218,
   113.1218,
   0};
   TGraph *graph = new TGraph(108,modelTot_fx5,modelTot_fy5);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx6[81] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5101,
   5104,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy6[81] = {
   0,
   5362.401,
   5362.401,
   5287.914,
   5224.551,
   5199.97,
   5179.755,
   5134.795,
   4861.529,
   4767.125,
   4702.769,
   4625.177,
   4534.023,
   4429.439,
   4311.518,
   4180.669,
   4037.517,
   3882.715,
   3542.728,
   2797.683,
   2433.417,
   2098.722,
   1946.24,
   1804.906,
   1674.761,
   1555.704,
   1349.15,
   1180.382,
   1043.704,
   932.7801,
   842.3645,
   768.0388,
   653.2474,
   567.8233,
   500.8129,
   399.6907,
   323.7794,
   266.5557,
   226.3679,
   199.2454,
   182.341,
   177.3044,
   190.4392,
   228.1151,
   286.3335,
   310.7762,
   322.2586,
   317.4912,
   296.9024,
   235.0729,
   175.1302,
   131.1367,
   103.6781,
   86.77557,
   75.07141,
   65.7933,
   57.89169,
   51.01584,
   45.01747,
   39.79022,
   35.23355,
   31.25231,
   27.76281,
   24.69594,
   21.99676,
   19.6214,
   17.53362,
   15.70223,
   14.09941,
   12.69991,
   11.48065,
   10.42055,
   9.500517,
   8.703491,
   8.014478,
   7.42067,
   6.911579,
   6.479161,
   6.479161,
   6.479161,
   0};
   graph = new TGraph(81,Piee_fx6,Piee_fy6);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx7[79] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5101,
   5104,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy7[79] = {
   0,
   5361.455,
   5361.455,
   5286.891,
   5223.444,
   5198.77,
   5178.505,
   5133.492,
   4859.988,
   4765.516,
   4701.124,
   4623.496,
   4532.305,
   4427.682,
   4309.722,
   4178.833,
   4035.64,
   3880.795,
   3540.719,
   2795.481,
   2431.109,
   2096.303,
   1943.763,
   1802.369,
   1672.163,
   1553.042,
   1346.355,
   1177.447,
   1040.62,
   929.5369,
   838.9525,
   764.4472,
   649.2606,
   563.3871,
   495.864,
   393.4814,
   315.8939,
   256.3966,
   213.0115,
   181.0412,
   155.7838,
   134.5339,
   116.089,
   100.0838,
   86.49345,
   75.22983,
   66.02496,
   58.52631,
   52.37924,
   47.24113,
   42.79502,
   38.78674,
   35.0561,
   31.53768,
   28.23451,
   25.17942,
   22.40153,
   19.90869,
   17.68676,
   15.709,
   13.94667,
   12.37519,
   10.97591,
   9.734784,
   8.640198,
   7.681401,
   6.847653,
   6.128006,
   5.511468,
   4.987135,
   4.544601,
   4.17419,
   3.867232,
   3.61635,
   3.415732,
   3.261374,
   3.261374,
   3.261374,
   0};
   graph = new TGraph(79,RarePrc_fx7,RarePrc_fy7);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx8[74] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy8[74] = {
   0,
   419.7705,
   419.7705,
   398.3411,
   377.9736,
   358.6194,
   340.2318,
   322.7655,
   306.1773,
   275.4698,
   247.7957,
   222.8673,
   200.4212,
   180.2173,
   162.037,
   145.6816,
   130.9709,
   117.7419,
   105.8469,
   95.1526,
   85.53862,
   76.89638,
   62.14534,
   50.22745,
   40.59827,
   32.81736,
   26.52875,
   21.44495,
   14.00834,
   9.138401,
   5.943742,
   3.843825,
   2.460254,
   1.546104,
   0.9400174,
   0.5363857,
   0.2659664,
   0.08327494,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(74,comb_fx8,comb_fy8);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx9[106] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy9[106] = {
   0,
   328.9199,
   328.9199,
   387.5637,
   460.5023,
   552.2401,
   669.0558,
   819.8572,
   1017.535,
   1281.159,
   1639.669,
   2138.249,
   2849.854,
   3896.991,
   5496.243,
   6621.257,
   8082.207,
   10082.99,
   11422.79,
   13132.51,
   15393.05,
   16806.63,
   18459.33,
   20393.62,
   22654.19,
   25285.74,
   28330.25,
   31823.45,
   35790.82,
   40243.33,
   45173.09,
   50549.51,
   56315.46,
   62385.35,
   68633.04,
   74878.86,
   80813.85,
   83474.38,
   85862.89,
   87933.65,
   89649.66,
   90985.03,
   91914.21,
   92425.5,
   92518.72,
   92196.97,
   91470.11,
   90347.38,
   88844.73,
   86982.59,
   84787.41,
   82312.17,
   79634.2,
   73890.51,
   67904.01,
   56053.28,
   50471.34,
   45256.73,
   40475.89,
   36167.32,
   32343.44,
   28994.49,
   26093.42,
   23601.28,
   21472.24,
   19657.99,
   18111.15,
   16787.65,
   14659.19,
   13024.2,
   11715.35,
   9697.306,
   8168.76,
   6956.641,
   5974.298,
   4498.522,
   3467.386,
   2725.843,
   2179.542,
   1768.662,
   1454.025,
   1209.242,
   1016.11,
   861.8023,
   737.1082,
   635.3037,
   551.4049,
   481.6668,
   423.2405,
   373.9337,
   332.0418,
   296.2263,
   265.4271,
   238.7974,
   215.6553,
   195.4481,
   177.7245,
   162.1137,
   148.3093,
   136.0565,
   125.1423,
   115.388,
   106.6426,
   106.6426,
   106.6426,
   0};
   graph = new TGraph(106,sig_fx9,sig_fy9);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3004[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3004[50] = {
   5548,
   5689,
   5510,
   5150,
   4370,
   3059,
   2398,
   2217,
   2478,
   2739,
   3479,
   4541,
   6780,
   10853,
   20219,
   46291,
   85900,
   67370,
   30823,
   16200,
   10121,
   7144,
   5169,
   3901,
   3016,
   2472,
   2038,
   1678,
   1319,
   1175,
   976,
   830,
   757,
   620,
   529,
   480,
   432,
   384,
   320,
   317,
   259,
   223,
   239,
   210,
   151,
   163,
   169,
   136,
   110,
   110};
   Double_t h_dataTrig0_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3004[50] = {
   73.98658,
   74.92712,
   73.73106,
   71.26524,
   65.60787,
   54.81049,
   48.47193,
   46.58768,
   49.28202,
   51.83784,
   58.48517,
   66.8888,
   81.84227,
   103.6789,
   141.6944,
   214.654,
   292.5874,
   259.0578,
   175.0655,
   126.7802,
   100.1044,
   84.02367,
   71.3975,
   61.95999,
   54.4204,
   49.22173,
   44.64698,
   40.46645,
   35.82148,
   33.78192,
   30.745,
   28.31406,
   27.01818,
   24.40482,
   22.50543,
   21.41461,
   20.29062,
   19.1023,
   17.39553,
   17.31151,
   15.60124,
   14.44155,
   14.96771,
   14,
   11.79837,
   12.27693,
   12.50961,
   11.17262,
   10,
   10};
   Double_t h_dataTrig0_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3004[50] = {
   74.98658,
   75.92712,
   74.73106,
   72.26524,
   66.60787,
   55.81049,
   49.47193,
   47.58768,
   50.28202,
   52.83784,
   59.48517,
   67.8888,
   82.84227,
   104.6789,
   142.6944,
   215.654,
   293.5874,
   260.0578,
   176.0655,
   127.7802,
   101.1044,
   85.02367,
   72.3975,
   62.95999,
   55.4204,
   50.22173,
   45.64698,
   41.46645,
   36.82148,
   34.78192,
   31.745,
   29.31406,
   28.01818,
   25.40482,
   23.50543,
   22.41461,
   21.29062,
   20.1023,
   18.39553,
   18.31151,
   16.60124,
   15.44155,
   15.96771,
   15,
   12.79837,
   13.27693,
   13.50961,
   12.17262,
   11,
   11};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3004,h_dataTrig0_fy3004,h_dataTrig0_felx3004,h_dataTrig0_fehx3004,h_dataTrig0_fely3004,h_dataTrig0_fehy3004);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_a32c260__4 = new TH1D("frame_a32c260__4","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_a32c260__4->SetBinContent(1,97338.93);
   frame_a32c260__4->SetMinimum(0);
   frame_a32c260__4->SetMaximum(100000);
   frame_a32c260__4->SetEntries(2);
   frame_a32c260__4->SetDirectory(0);
   frame_a32c260__4->SetStats(0);
   frame_a32c260__4->SetLineWidth(2);
   frame_a32c260__4->SetMarkerStyle(20);
   frame_a32c260__4->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_a32c260__4->GetXaxis()->SetNdivisions(505);
   frame_a32c260__4->GetXaxis()->SetLabelFont(132);
   frame_a32c260__4->GetXaxis()->SetLabelOffset(0.01);
   frame_a32c260__4->GetXaxis()->SetLabelSize(0.06);
   frame_a32c260__4->GetXaxis()->SetTitleSize(0.072);
   frame_a32c260__4->GetXaxis()->SetTitleOffset(0.95);
   frame_a32c260__4->GetXaxis()->SetTitleFont(132);
   frame_a32c260__4->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_a32c260__4->GetYaxis()->SetLabelFont(132);
   frame_a32c260__4->GetYaxis()->SetLabelOffset(0.01);
   frame_a32c260__4->GetYaxis()->SetLabelSize(0.06);
   frame_a32c260__4->GetYaxis()->SetTitleSize(0.072);
   frame_a32c260__4->GetYaxis()->SetTitleOffset(0.95);
   frame_a32c260__4->GetYaxis()->SetTitleFont(132);
   frame_a32c260__4->GetZaxis()->SetLabelFont(132);
   frame_a32c260__4->GetZaxis()->SetLabelSize(0.06);
   frame_a32c260__4->GetZaxis()->SetTitleSize(0.072);
   frame_a32c260__4->GetZaxis()->SetTitleOffset(1.2);
   frame_a32c260__4->GetZaxis()->SetTitleFont(132);
   frame_a32c260__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig2d.C <==
void Fig2d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:34:56 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_494a280__1 = new TH1D("frame_494a280__1","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_494a280__1->SetBinContent(1,209267.4);
   frame_494a280__1->SetMinimum(0);
   frame_494a280__1->SetMaximum(220000);
   frame_494a280__1->SetEntries(2);
   frame_494a280__1->SetDirectory(0);
   frame_494a280__1->SetStats(0);
   frame_494a280__1->SetLineWidth(2);
   frame_494a280__1->SetMarkerStyle(20);
   frame_494a280__1->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_494a280__1->GetXaxis()->SetNdivisions(505);
   frame_494a280__1->GetXaxis()->SetLabelFont(132);
   frame_494a280__1->GetXaxis()->SetLabelOffset(0.01);
   frame_494a280__1->GetXaxis()->SetLabelSize(0.06);
   frame_494a280__1->GetXaxis()->SetTitleSize(0.072);
   frame_494a280__1->GetXaxis()->SetTitleOffset(0.95);
   frame_494a280__1->GetXaxis()->SetTitleFont(132);
   frame_494a280__1->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_494a280__1->GetYaxis()->SetLabelFont(132);
   frame_494a280__1->GetYaxis()->SetLabelOffset(0.01);
   frame_494a280__1->GetYaxis()->SetLabelSize(0.06);
   frame_494a280__1->GetYaxis()->SetTitleSize(0.072);
   frame_494a280__1->GetYaxis()->SetTitleOffset(0.95);
   frame_494a280__1->GetYaxis()->SetTitleFont(132);
   frame_494a280__1->GetZaxis()->SetLabelFont(132);
   frame_494a280__1->GetZaxis()->SetLabelSize(0.06);
   frame_494a280__1->GetZaxis()->SetTitleSize(0.072);
   frame_494a280__1->GetZaxis()->SetTitleOffset(1.2);
   frame_494a280__1->GetZaxis()->SetTitleFont(132);
   frame_494a280__1->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3001[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3001[105] = {
   405,
   426,
   443,
   494,
   520,
   545,
   598,
   674,
   667,
   786,
   895,
   1079,
   1252,
   1564,
   1993,
   2642,
   3719,
   5545,
   9144,
   16077,
   30023,
   55181,
   96312,
   148363,
   190284,
   194171,
   158032,
   104198,
   60351,
   32410,
   17195,
   9702,
   5737,
   3881,
   2785,
   2084,
   1760,
   1351,
   1095,
   854,
   707,
   567,
   468,
   436,
   354,
   259,
   230,
   188,
   175,
   161,
   136,
   127,
   106,
   91,
   72,
   94,
   85,
   86,
   83,
   73,
   71,
   61,
   63,
   63,
   59,
   53,
   44,
   49,
   53,
   40,
   44,
   38,
   37,
   41,
   32,
   42,
   32,
   31,
   39,
   28,
   37,
   38,
   27,
   32,
   32,
   19,
   32,
   18,
   30,
   34,
   23,
   26,
   24,
   29,
   24,
   32,
   32,
   40,
   26,
   33,
   20,
   22,
   31,
   35,
   36};
   Double_t h_dataTrig0_felx3001[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3001[105] = {
   19.63082,
   20.14582,
   20.5535,
   21.73173,
   22.30899,
   22.85059,
   23.95915,
   25.46632,
   25.33118,
   27.54015,
   29.42073,
   32.35194,
   34.88714,
   39.0506,
   44.14583,
   50.90282,
   60.48565,
   73.96644,
   95.12557,
   126.2961,
   172.7722,
   234.4069,
   309.8421,
   384.6795,
   435.7158,
   440.1487,
   397.0327,
   322.2975,
   245.1649,
   179.5285,
   130.6307,
   98,
   75.24464,
   61.79968,
   52.27547,
   45.15359,
   41.45533,
   36.25935,
   32.59456,
   28.72756,
   26.09417,
   23.31701,
   21.13909,
   20.3866,
   18.32153,
   15.60124,
   14.67399,
   13.22042,
   12.7382,
   12.19843,
   11.17262,
   10.78051,
   9.807764,
   9.521834,
   8.465529,
   9.678086,
   9.201374,
   9.255555,
   9.092044,
   8.524388,
   8.406258,
   7.788779,
   7.916129,
   7.916129,
   7.659312,
   7.257065,
   6.60794,
   6.976026,
   7.257065,
   6.298,
   6.60794,
   6.137163,
   6.055143,
   6.376898,
   5.627135,
   6.454831,
   5.627135,
   5.537565,
   6.218102,
   5.259711,
   6.055143,
   6.137163,
   5.163771,
   5.627135,
   5.627135,
   4.320219,
   5.627135,
   4.202887,
   5.446522,
   5.802128,
   4.760717,
   5.066015,
   4.864612,
   5.353932,
   4.864612,
   5.627135,
   5.627135,
   6.298,
   5.066015,
   5.715302,
   4.434448,
   4.654502,
   5.537565,
   5.887675,
   5.971996};
   Double_t h_dataTrig0_fehx3001[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3001[105] = {
   20.63082,
   21.14582,
   21.5535,
   22.73173,
   23.30899,
   23.85059,
   24.95915,
   26.46632,
   26.33118,
   28.54015,
   30.42073,
   33.35194,
   35.88714,
   40.0506,
   45.14583,
   51.90282,
   61.48565,
   74.96644,
   96.12557,
   127.2961,
   173.7722,
   235.4069,
   310.8421,
   385.6795,
   436.7158,
   441.1487,
   398.0327,
   323.2975,
   246.1649,
   180.5285,
   131.6307,
   99,
   76.24464,
   62.79968,
   53.27547,
   46.15359,
   42.45533,
   37.25935,
   33.59456,
   29.72756,
   27.09417,
   24.31701,
   22.13909,
   21.3866,
   19.32153,
   16.60124,
   15.67399,
   14.22042,
   13.7382,
   13.19843,
   12.17262,
   11.78051,
   10.80776,
   10.57436,
   9.524592,
   10.72977,
   10.25573,
   10.30959,
   10.14705,
   9.583044,
   9.465736,
   8.852952,
   8.979274,
   8.979274,
   8.724565,
   8.325916,
   7.68351,
   8.047634,
   8.325916,
   7.377261,
   7.68351,
   7.218484,
   7.137555,
   7.455185,
   6.715753,
   7.53218,
   6.715753,
   6.627601,
   7.298372,
   6.354446,
   7.137555,
   7.218484,
   6.260244,
   6.715753,
   6.715753,
   5.435196,
   6.715753,
   5.321007,
   6.538046,
   6.888101,
   5.865235,
   6.164324,
   5.966932,
   6.44702,
   5.966932,
   6.715753,
   6.715753,
   7.377261,
   6.164324,
   6.802567,
   5.546519,
   5.761366,
   6.627601,
   6.97241,
   7.055545};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3001,h_dataTrig0_fy3001,h_dataTrig0_felx3001,h_dataTrig0_fehx3001,h_dataTrig0_fely3001,h_dataTrig0_fehy3001);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_total_fx1[156] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy1[156] = {
   0,
   369.7084,
   369.7084,
   388.8488,
   411.3446,
   437.8908,
   469.3787,
   506.9662,
   552.1802,
   607.0678,
   674.4255,
   758.1563,
   863.8422,
   999.6982,
   1178.226,
   1419.229,
   1755.635,
   2245.601,
   3000.055,
   4253.286,
   6575.624,
   8570.866,
   11584.8,
   15890.1,
   18626.71,
   21837.89,
   25596.42,
   29981.15,
   35075.22,
   40963.05,
   47725.79,
   55435,
   64144.21,
   73878.45,
   84621.96,
   96304.84,
   108789.9,
   121861.8,
   148483.2,
   161193.6,
   172845.9,
   178111.4,
   182917.2,
   187202.4,
   190910.4,
   193990.7,
   196400,
   198103.5,
   199075.9,
   199302.2,
   198778.1,
   197509.9,
   195514.8,
   192820.1,
   189462.5,
   185487.1,
   180946.3,
   175898.1,
   170405.1,
   158347.1,
   145302.8,
   131783,
   105068.6,
   92549.98,
   80896.82,
   70237.49,
   60632.31,
   52087.29,
   44568.09,
   38012.67,
   32342.07,
   27468.85,
   23303.35,
   19758.5,
   16752.55,
   14210.95,
   12091.95,
   8959.112,
   6861.03,
   5404.373,
   4362.143,
   3021.449,
   2232.392,
   1726.397,
   1373.474,
   1108.11,
   898.8598,
   735.4287,
   608.1278,
   508.0735,
   429.1059,
   366.5952,
   316.8811,
   277.0323,
   244.7352,
   218.2106,
   196.1246,
   177.4941,
   161.5978,
   147.9022,
   136.0054,
   125.5985,
   116.4385,
   108.3309,
   101.1179,
   94.67026,
   88.88076,
   83.66025,
   78.93402,
   74.63909,
   70.72213,
   67.13777,
   63.84723,
   60.81722,
   58.01902,
   55.42783,
   53.02206,
   50.78294,
   48.69401,
   46.74087,
   44.91082,
   43.19265,
   41.57644,
   40.0534,
   38.61568,
   37.25627,
   35.96894,
   34.74804,
   33.58855,
   32.4859,
   31.43599,
   30.4351,
   29.47985,
   28.56719,
   27.69431,
   26.85866,
   26.05793,
   25.28997,
   24.55283,
   23.84471,
   23.16395,
   22.50903,
   21.87853,
   21.27116,
   20.68569,
   20.12101,
   19.57607,
   19.04991,
   18.54161,
   18.05034,
   17.57531,
   17.11577,
   16.67103,
   16.67103,
   16.67103,
   0};
   TGraph *graph = new TGraph(156,model_total_fx1,model_total_fy1);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx2[139] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5308,
   5310,
   5312,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy2[139] = {
   0,
   132.0433,
   132.0433,
   129.1607,
   126.3477,
   123.6034,
   120.9269,
   118.3174,
   115.7742,
   113.2969,
   110.8852,
   108.5391,
   106.2587,
   104.0447,
   101.8978,
   99.81965,
   97.81229,
   95.87881,
   94.02372,
   92.254,
   90.58127,
   89.02655,
   87.63003,
   86.46993,
   85.69598,
   85.5827,
   86.60372,
   89.51762,
   92.01811,
   95.44045,
   99.98356,
   105.867,
   113.3279,
   122.6185,
   134.0081,
   147.797,
   164.3567,
   183.6622,
   204.9751,
   227.9155,
   276.4737,
   300.6633,
   323.6807,
   344.6351,
   354.0637,
   362.654,
   370.3092,
   376.9409,
   382.4707,
   386.8316,
   389.9691,
   391.8428,
   392.4264,
   391.7091,
   389.6951,
   386.4037,
   381.8693,
   376.1402,
   369.2781,
   361.3567,
   352.4603,
   342.6825,
   321.0491,
   298.21,
   275.9707,
   255.1473,
   235.7702,
   217.8674,
   201.452,
   186.5146,
   173.0202,
   160.9089,
   150.0988,
   140.4908,
   131.9752,
   124.4365,
   111.834,
   101.8337,
   93.73593,
   87.015,
   81.30105,
   76.34391,
   71.97611,
   68.08336,
   64.58445,
   61.41865,
   58.53849,
   55.90557,
   53.48816,
   51.25967,
   49.1976,
   47.28283,
   45.49899,
   43.83203,
   42.2698,
   40.80181,
   39.41892,
   38.11313,
   36.87747,
   35.70579,
   34.59267,
   33.53331,
   32.52345,
   31.55931,
   30.63748,
   29.75494,
   28.90897,
   28.0971,
   27.31711,
   26.567,
   25.84494,
   25.14928,
   24.47849,
   23.83119,
   23.2061,
   22.60207,
   22.01801,
   21.45293,
   20.90592,
   20.37611,
   19.86273,
   19.36504,
   18.88235,
   18.41402,
   17.95946,
   17.5181,
   17.08942,
   16.67292,
   16.26813,
   15.87463,
   15.49198,
   15.11981,
   14.75774,
   14.40541,
   14.0625,
   13.72868,
   13.72868,
   13.72868,
   0};
   graph = new TGraph(139,sigCB_B0Pi_fx2,sigCB_B0Pi_fy2);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t expo_fx3[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy3[111] = {
   0,
   131.0067,
   131.0067,
   128.0748,
   125.2084,
   122.4062,
   119.6667,
   116.9885,
   114.3703,
   111.8106,
   109.3083,
   106.8619,
   104.4703,
   102.1322,
   99.84646,
   97.61186,
   95.42727,
   93.29158,
   91.20368,
   89.16251,
   87.16702,
   85.21619,
   83.30903,
   81.44454,
   79.62178,
   77.83982,
   76.09774,
   74.39464,
   72.72967,
   71.10195,
   69.51067,
   67.95499,
   66.43414,
   64.94732,
   63.49377,
   62.07276,
   60.68355,
   59.32543,
   57.99771,
   56.6997,
   55.43074,
   54.19019,
   52.97739,
   51.79174,
   50.63262,
   49.49945,
   48.39163,
   47.30861,
   46.24983,
   45.21474,
   44.20282,
   43.21355,
   42.24641,
   41.30093,
   40.3766,
   39.47296,
   38.58954,
   37.72589,
   36.88157,
   36.05615,
   35.2492,
   34.46032,
   33.68908,
   32.93511,
   32.19801,
   31.47741,
   30.77293,
   30.08423,
   29.41093,
   28.75271,
   28.10921,
   27.48012,
   26.8651,
   26.26385,
   25.67606,
   25.10142,
   24.53965,
   23.99044,
   23.45353,
   22.92863,
   22.41548,
   21.91381,
   21.42338,
   20.94391,
   20.47518,
   20.01694,
   19.56896,
   19.131,
   18.70284,
   18.28426,
   17.87506,
   17.47501,
   17.08391,
   16.70157,
   16.32778,
   15.96236,
   15.60512,
   15.25587,
   14.91444,
   14.58065,
   14.25433,
   13.93532,
   13.62344,
   13.31854,
   13.02047,
   12.72907,
   12.44419,
   12.16568,
   12.16568,
   12.16568,
   0};
   graph = new TGraph(111,expo_fx3,expo_fy3);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sigCB_B0_fx4[156] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy4[156] = {
   0,
   238.7017,
   238.7017,
   260.7741,
   286.1362,
   315.4846,
   349.712,
   389.9777,
   437.8099,
   495.2571,
   565.1173,
   651.2944,
   759.3719,
   897.566,
   1078.38,
   1321.618,
   1660.208,
   2152.309,
   2908.851,
   4164.124,
   6488.457,
   8484.68,
   11499.58,
   15805.84,
   18542.93,
   21754.58,
   25513.58,
   29898.78,
   34993.31,
   40881.61,
   47644.81,
   55354.48,
   64064.14,
   73798.83,
   84542.79,
   96226.11,
   108711.6,
   121784,
   148406.2,
   161117.1,
   172769.8,
   178035.5,
   182841.6,
   187127,
   190835.2,
   193915.7,
   196325.2,
   198028.9,
   199001.5,
   199228.1,
   198704.1,
   197436.1,
   195441.3,
   192746.8,
   189389.4,
   185414.2,
   180873.6,
   175825.6,
   170332.8,
   158275.1,
   145231.3,
   131711.9,
   104998.3,
   92480.08,
   80827.31,
   70168.37,
   60563.58,
   52018.95,
   44500.14,
   37945.1,
   32274.88,
   27402.04,
   23236.92,
   19692.44,
   16686.86,
   14145.63,
   12027.01,
   8894.896,
   6797.536,
   5341.594,
   4300.071,
   2960.766,
   2173.067,
   1668.399,
   1316.775,
   1052.68,
   844.6696,
   682.4513,
   556.336,
   457.4409,
   379.6065,
   318.2036,
   269.5725,
   230.7824,
   199.5205,
   174.0078,
   152.911,
   135.2477,
   120.2969,
   107.5256,
   96.53247,
   87.00898,
   78.71258,
   71.4493,
   65.0618,
   59.42106,
   54.42044,
   49.97117,
   45.99891,
   42.44108,
   39.24472,
   36.36484,
   33.76301,
   31.40628,
   29.26632,
   27.31862,
   25.54195,
   23.91783,
   22.43016,
   21.06481,
   19.80939,
   18.653,
   17.586,
   16.59987,
   15.68705,
   14.84079,
   14.05512,
   13.32467,
   12.64463,
   12.01072,
   11.41905,
   10.86614,
   10.34886,
   9.864348,
   9.410042,
   8.983606,
   8.582921,
   8.206059,
   7.851262,
   7.516928,
   7.201591,
   6.903912,
   6.622662,
   6.356715,
   6.105037,
   5.866676,
   5.640756,
   5.426469,
   5.223071,
   5.029873,
   4.846239,
   4.671579,
   4.505348,
   4.505348,
   4.505348,
   0};
   graph = new TGraph(156,sigCB_B0_fx4,sigCB_B0_fy4);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t data_fx3002[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3002[105] = {
   405,
   426,
   443,
   494,
   520,
   545,
   598,
   674,
   667,
   786,
   895,
   1079,
   1252,
   1564,
   1993,
   2642,
   3719,
   5545,
   9144,
   16077,
   30023,
   55181,
   96312,
   148363,
   190284,
   194171,
   158032,
   104198,
   60351,
   32410,
   17195,
   9702,
   5737,
   3881,
   2785,
   2084,
   1760,
   1351,
   1095,
   854,
   707,
   567,
   468,
   436,
   354,
   259,
   230,
   188,
   175,
   161,
   136,
   127,
   106,
   91,
   72,
   94,
   85,
   86,
   83,
   73,
   71,
   61,
   63,
   63,
   59,
   53,
   44,
   49,
   53,
   40,
   44,
   38,
   37,
   41,
   32,
   42,
   32,
   31,
   39,
   28,
   37,
   38,
   27,
   32,
   32,
   19,
   32,
   18,
   30,
   34,
   23,
   26,
   24,
   29,
   24,
   32,
   32,
   40,
   26,
   33,
   20,
   22,
   31,
   35,
   36};
   Double_t data_felx3002[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3002[105] = {
   19.63082,
   20.14582,
   20.5535,
   21.73173,
   22.30899,
   22.85059,
   23.95915,
   25.46632,
   25.33118,
   27.54015,
   29.42073,
   32.35194,
   34.88714,
   39.0506,
   44.14583,
   50.90282,
   60.48565,
   73.96644,
   95.12557,
   126.2961,
   172.7722,
   234.4069,
   309.8421,
   384.6795,
   435.7158,
   440.1487,
   397.0327,
   322.2975,
   245.1649,
   179.5285,
   130.6307,
   98,
   75.24464,
   61.79968,
   52.27547,
   45.15359,
   41.45533,
   36.25935,
   32.59456,
   28.72756,
   26.09417,
   23.31701,
   21.13909,
   20.3866,
   18.32153,
   15.60124,
   14.67399,
   13.22042,
   12.7382,
   12.19843,
   11.17262,
   10.78051,
   9.807764,
   9.521834,
   8.465529,
   9.678086,
   9.201374,
   9.255555,
   9.092044,
   8.524388,
   8.406258,
   7.788779,
   7.916129,
   7.916129,
   7.659312,
   7.257065,
   6.60794,
   6.976026,
   7.257065,
   6.298,
   6.60794,
   6.137163,
   6.055143,
   6.376898,
   5.627135,
   6.454831,
   5.627135,
   5.537565,
   6.218102,
   5.259711,
   6.055143,
   6.137163,
   5.163771,
   5.627135,
   5.627135,
   4.320219,
   5.627135,
   4.202887,
   5.446522,
   5.802128,
   4.760717,
   5.066015,
   4.864612,
   5.353932,
   4.864612,
   5.627135,
   5.627135,
   6.298,
   5.066015,
   5.715302,
   4.434448,
   4.654502,
   5.537565,
   5.887675,
   5.971996};
   Double_t data_fehx3002[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3002[105] = {
   20.63082,
   21.14582,
   21.5535,
   22.73173,
   23.30899,
   23.85059,
   24.95915,
   26.46632,
   26.33118,
   28.54015,
   30.42073,
   33.35194,
   35.88714,
   40.0506,
   45.14583,
   51.90282,
   61.48565,
   74.96644,
   96.12557,
   127.2961,
   173.7722,
   235.4069,
   310.8421,
   385.6795,
   436.7158,
   441.1487,
   398.0327,
   323.2975,
   246.1649,
   180.5285,
   131.6307,
   99,
   76.24464,
   62.79968,
   53.27547,
   46.15359,
   42.45533,
   37.25935,
   33.59456,
   29.72756,
   27.09417,
   24.31701,
   22.13909,
   21.3866,
   19.32153,
   16.60124,
   15.67399,
   14.22042,
   13.7382,
   13.19843,
   12.17262,
   11.78051,
   10.80776,
   10.57436,
   9.524592,
   10.72977,
   10.25573,
   10.30959,
   10.14705,
   9.583044,
   9.465736,
   8.852952,
   8.979274,
   8.979274,
   8.724565,
   8.325916,
   7.68351,
   8.047634,
   8.325916,
   7.377261,
   7.68351,
   7.218484,
   7.137555,
   7.455185,
   6.715753,
   7.53218,
   6.715753,
   6.627601,
   7.298372,
   6.354446,
   7.137555,
   7.218484,
   6.260244,
   6.715753,
   6.715753,
   5.435196,
   6.715753,
   5.321007,
   6.538046,
   6.888101,
   5.865235,
   6.164324,
   5.966932,
   6.44702,
   5.966932,
   6.715753,
   6.715753,
   7.377261,
   6.164324,
   6.802567,
   5.546519,
   5.761366,
   6.627601,
   6.97241,
   7.055545};
   grae = new TGraphAsymmErrors(105,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_494a280__2 = new TH1D("frame_494a280__2","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_494a280__2->SetBinContent(1,209267.4);
   frame_494a280__2->SetMinimum(0);
   frame_494a280__2->SetMaximum(220000);
   frame_494a280__2->SetEntries(2);
   frame_494a280__2->SetDirectory(0);
   frame_494a280__2->SetStats(0);
   frame_494a280__2->SetLineWidth(2);
   frame_494a280__2->SetMarkerStyle(20);
   frame_494a280__2->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_494a280__2->GetXaxis()->SetNdivisions(505);
   frame_494a280__2->GetXaxis()->SetLabelFont(132);
   frame_494a280__2->GetXaxis()->SetLabelOffset(0.01);
   frame_494a280__2->GetXaxis()->SetLabelSize(0.06);
   frame_494a280__2->GetXaxis()->SetTitleSize(0.072);
   frame_494a280__2->GetXaxis()->SetTitleOffset(0.95);
   frame_494a280__2->GetXaxis()->SetTitleFont(132);
   frame_494a280__2->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_494a280__2->GetYaxis()->SetLabelFont(132);
   frame_494a280__2->GetYaxis()->SetLabelOffset(0.01);
   frame_494a280__2->GetYaxis()->SetLabelSize(0.06);
   frame_494a280__2->GetYaxis()->SetTitleSize(0.072);
   frame_494a280__2->GetYaxis()->SetTitleOffset(0.95);
   frame_494a280__2->GetYaxis()->SetTitleFont(132);
   frame_494a280__2->GetZaxis()->SetLabelFont(132);
   frame_494a280__2->GetZaxis()->SetLabelSize(0.06);
   frame_494a280__2->GetZaxis()->SetTitleSize(0.072);
   frame_494a280__2->GetZaxis()->SetTitleOffset(1.2);
   frame_494a280__2->GetZaxis()->SetTitleFont(132);
   frame_494a280__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(3.173292e-76,3.496962e-317,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("model_total","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2a.C <==
void FigS2a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:21 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis2[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeEff_thinBins__2 = new TH1F("heeEff_thinBins__2","heeEff_thinBins",30, xAxis2);
   heeEff_thinBins__2->SetBinContent(1,0.01159317);
   heeEff_thinBins__2->SetBinContent(2,0.3021894);
   heeEff_thinBins__2->SetBinContent(3,0.7649838);
   heeEff_thinBins__2->SetBinContent(4,0.9361683);
   heeEff_thinBins__2->SetBinContent(5,0.952381);
   heeEff_thinBins__2->SetBinContent(6,0.876796);
   heeEff_thinBins__2->SetBinContent(7,0.7716823);
   heeEff_thinBins__2->SetBinContent(8,0.6352113);
   heeEff_thinBins__2->SetBinContent(9,0.5064529);
   heeEff_thinBins__2->SetBinContent(10,0.3974069);
   heeEff_thinBins__2->SetBinContent(11,0.2998516);
   heeEff_thinBins__2->SetBinContent(12,0.2273626);
   heeEff_thinBins__2->SetBinContent(13,0.1642674);
   heeEff_thinBins__2->SetBinContent(14,0.1179346);
   heeEff_thinBins__2->SetBinContent(15,0.08738742);
   heeEff_thinBins__2->SetBinContent(16,0.06240173);
   heeEff_thinBins__2->SetBinContent(17,0.04395784);
   heeEff_thinBins__2->SetBinContent(18,0.02793777);
   heeEff_thinBins__2->SetBinContent(19,0.02159917);
   heeEff_thinBins__2->SetBinContent(20,0.01515272);
   heeEff_thinBins__2->SetBinContent(21,0.008508383);
   heeEff_thinBins__2->SetBinContent(22,0.005009584);
   heeEff_thinBins__2->SetBinContent(23,0.00407732);
   heeEff_thinBins__2->SetBinContent(24,0.001673318);
   heeEff_thinBins__2->SetBinContent(25,0.00101129);
   heeEff_thinBins__2->SetBinContent(26,0.0005302667);
   heeEff_thinBins__2->SetBinContent(27,0.0003911121);
   heeEff_thinBins__2->SetBinContent(28,6.966363e-05);
   heeEff_thinBins__2->SetBinError(1,0.0008959401);
   heeEff_thinBins__2->SetBinError(2,0.004764572);
   heeEff_thinBins__2->SetBinError(3,0.00781791);
   heeEff_thinBins__2->SetBinError(4,0.008782148);
   heeEff_thinBins__2->SetBinError(5,0.008920406);
   heeEff_thinBins__2->SetBinError(6,0.008581045);
   heeEff_thinBins__2->SetBinError(7,0.008086338);
   heeEff_thinBins__2->SetBinError(8,0.007370011);
   heeEff_thinBins__2->SetBinError(9,0.006565931);
   heeEff_thinBins__2->SetBinError(10,0.005816386);
   heeEff_thinBins__2->SetBinError(11,0.005088626);
   heeEff_thinBins__2->SetBinError(12,0.004462125);
   heeEff_thinBins__2->SetBinError(13,0.003760196);
   heeEff_thinBins__2->SetBinError(14,0.003236801);
   heeEff_thinBins__2->SetBinError(15,0.002825468);
   heeEff_thinBins__2->SetBinError(16,0.002366931);
   heeEff_thinBins__2->SetBinError(17,0.001952194);
   heeEff_thinBins__2->SetBinError(18,0.001537036);
   heeEff_thinBins__2->SetBinError(19,0.001353947);
   heeEff_thinBins__2->SetBinError(20,0.001142573);
   heeEff_thinBins__2->SetBinError(21,0.0008520521);
   heeEff_thinBins__2->SetBinError(22,0.0006592992);
   heeEff_thinBins__2->SetBinError(23,0.0006069902);
   heeEff_thinBins__2->SetBinError(24,0.0003892761);
   heeEff_thinBins__2->SetBinError(25,0.0002956173);
   heeEff_thinBins__2->SetBinError(26,0.0002066715);
   heeEff_thinBins__2->SetBinError(27,0.0001760774);
   heeEff_thinBins__2->SetBinError(28,6.966377e-05);
   heeEff_thinBins__2->SetMinimum(0);
   heeEff_thinBins__2->SetMaximum(1.3);
   heeEff_thinBins__2->SetEntries(97013);
   heeEff_thinBins__2->SetStats(0);
   heeEff_thinBins__2->SetLineColor(95);
   heeEff_thinBins__2->SetLineWidth(4);
   heeEff_thinBins__2->SetMarkerStyle(20);
   heeEff_thinBins__2->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   heeEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__2->GetYaxis()->SetDecimals();
   heeEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__2->Draw("chist");
   Double_t xAxis3[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeRareEff_thinBins__3 = new TH1F("heeRareEff_thinBins__3","heeRareEff_thinBins",30, xAxis3);
   heeRareEff_thinBins__3->SetBinContent(1,0.1350209);
   heeRareEff_thinBins__3->SetBinContent(2,0.8192679);
   heeRareEff_thinBins__3->SetBinContent(3,1);
   heeRareEff_thinBins__3->SetBinContent(4,0.876037);
   heeRareEff_thinBins__3->SetBinContent(5,0.6669152);
   heeRareEff_thinBins__3->SetBinContent(6,0.4748069);
   heeRareEff_thinBins__3->SetBinContent(7,0.3291036);
   heeRareEff_thinBins__3->SetBinContent(8,0.2042667);
   heeRareEff_thinBins__3->SetBinContent(9,0.13321);
   heeRareEff_thinBins__3->SetBinContent(10,0.09334462);
   heeRareEff_thinBins__3->SetBinContent(11,0.05697221);
   heeRareEff_thinBins__3->SetBinContent(12,0.03484986);
   heeRareEff_thinBins__3->SetBinContent(13,0.02144412);
   heeRareEff_thinBins__3->SetBinContent(14,0.01031146);
   heeRareEff_thinBins__3->SetBinContent(15,0.007152734);
   heeRareEff_thinBins__3->SetBinContent(16,0.004454086);
   heeRareEff_thinBins__3->SetBinContent(17,0.002680737);
   heeRareEff_thinBins__3->SetBinContent(18,0.001758344);
   heeRareEff_thinBins__3->SetBinContent(19,0.001207551);
   heeRareEff_thinBins__3->SetBinContent(20,0.0006627045);
   heeRareEff_thinBins__3->SetBinContent(21,0.0002802203);
   heeRareEff_thinBins__3->SetBinError(1,0.005931588);
   heeRareEff_thinBins__3->SetBinError(2,0.01520294);
   heeRareEff_thinBins__3->SetBinError(3,0.01720167);
   heeRareEff_thinBins__3->SetBinError(4,0.01608318);
   heeRareEff_thinBins__3->SetBinError(5,0.01407347);
   heeRareEff_thinBins__3->SetBinError(6,0.01195454);
   heeRareEff_thinBins__3->SetBinError(7,0.01003316);
   heeRareEff_thinBins__3->SetBinError(8,0.007997171);
   heeRareEff_thinBins__3->SetBinError(9,0.006294366);
   heeRareEff_thinBins__3->SetBinError(10,0.005308666);
   heeRareEff_thinBins__3->SetBinError(11,0.004138632);
   heeRareEff_thinBins__3->SetBinError(12,0.003279363);
   heeRareEff_thinBins__3->SetBinError(13,0.002704088);
   heeRareEff_thinBins__3->SetBinError(14,0.001741063);
   heeRareEff_thinBins__3->SetBinError(15,0.001414396);
   heeRareEff_thinBins__3->SetBinError(16,0.001116452);
   heeRareEff_thinBins__3->SetBinError(17,0.0008728887);
   heeRareEff_thinBins__3->SetBinError(18,0.0006896732);
   heeRareEff_thinBins__3->SetBinError(19,0.0006523752);
   heeRareEff_thinBins__3->SetBinError(20,0.000391981);
   heeRareEff_thinBins__3->SetBinError(21,0.0002802209);
   heeRareEff_thinBins__3->SetEntries(18240);
   heeRareEff_thinBins__3->SetStats(0);
   heeRareEff_thinBins__3->SetLineColor(95);
   heeRareEff_thinBins__3->SetLineStyle(2);
   heeRareEff_thinBins__3->SetLineWidth(4);
   heeRareEff_thinBins__3->SetMarkerStyle(20);
   heeRareEff_thinBins__3->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   heeRareEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuEff_thinBins__4 = new TH1F("hmumuEff_thinBins__4","hmumuEff_thinBins",30, xAxis4);
   hmumuEff_thinBins__4->SetBinContent(1,0.01734812);
   hmumuEff_thinBins__4->SetBinContent(2,0.270076);
   hmumuEff_thinBins__4->SetBinContent(3,0.6833654);
   hmumuEff_thinBins__4->SetBinContent(4,0.9252807);
   hmumuEff_thinBins__4->SetBinContent(5,1);
   hmumuEff_thinBins__4->SetBinContent(6,0.9872149);
   hmumuEff_thinBins__4->SetBinContent(7,0.9267003);
   hmumuEff_thinBins__4->SetBinContent(8,0.8436872);
   hmumuEff_thinBins__4->SetBinContent(9,0.7480152);
   hmumuEff_thinBins__4->SetBinContent(10,0.6497465);
   hmumuEff_thinBins__4->SetBinContent(11,0.5544466);
   hmumuEff_thinBins__4->SetBinContent(12,0.463713);
   hmumuEff_thinBins__4->SetBinContent(13,0.380165);
   hmumuEff_thinBins__4->SetBinContent(14,0.3107599);
   hmumuEff_thinBins__4->SetBinContent(15,0.2530676);
   hmumuEff_thinBins__4->SetBinContent(16,0.2019924);
   hmumuEff_thinBins__4->SetBinContent(17,0.1622504);
   hmumuEff_thinBins__4->SetBinContent(18,0.129407);
   hmumuEff_thinBins__4->SetBinContent(19,0.1030724);
   hmumuEff_thinBins__4->SetBinContent(20,0.07965979);
   hmumuEff_thinBins__4->SetBinContent(21,0.06131957);
   hmumuEff_thinBins__4->SetBinContent(22,0.04660569);
   hmumuEff_thinBins__4->SetBinContent(23,0.03535546);
   hmumuEff_thinBins__4->SetBinContent(24,0.02608879);
   hmumuEff_thinBins__4->SetBinContent(25,0.01911);
   hmumuEff_thinBins__4->SetBinContent(26,0.01414701);
   hmumuEff_thinBins__4->SetBinContent(27,0.009362456);
   hmumuEff_thinBins__4->SetBinContent(28,0.007171444);
   hmumuEff_thinBins__4->SetBinContent(29,0.005138581);
   hmumuEff_thinBins__4->SetBinContent(30,0.0035415);
   hmumuEff_thinBins__4->SetBinContent(31,409935.7);
   hmumuEff_thinBins__4->SetBinError(1,0.0003848198);
   hmumuEff_thinBins__4->SetBinError(2,0.001605622);
   hmumuEff_thinBins__4->SetBinError(3,0.002769021);
   hmumuEff_thinBins__4->SetBinError(4,0.003358867);
   hmumuEff_thinBins__4->SetBinError(5,0.003546287);
   hmumuEff_thinBins__4->SetBinError(6,0.003539396);
   hmumuEff_thinBins__4->SetBinError(7,0.00342281);
   hmumuEff_thinBins__4->SetBinError(8,0.003253599);
   hmumuEff_thinBins__4->SetBinError(9,0.003043059);
   hmumuEff_thinBins__4->SetBinError(10,0.002818921);
   hmumuEff_thinBins__4->SetBinError(11,0.002583666);
   hmumuEff_thinBins__4->SetBinError(12,0.002346451);
   hmumuEff_thinBins__4->SetBinError(13,0.002108579);
   hmumuEff_thinBins__4->SetBinError(14,0.001895557);
   hmumuEff_thinBins__4->SetBinError(15,0.00170005);
   hmumuEff_thinBins__4->SetBinError(16,0.001512146);
   hmumuEff_thinBins__4->SetBinError(17,0.001351559);
   hmumuEff_thinBins__4->SetBinError(18,0.001202193);
   hmumuEff_thinBins__4->SetBinError(19,0.001071085);
   hmumuEff_thinBins__4->SetBinError(20,0.0009363601);
   hmumuEff_thinBins__4->SetBinError(21,0.0008205295);
   hmumuEff_thinBins__4->SetBinError(22,0.0007132496);
   hmumuEff_thinBins__4->SetBinError(23,0.0006199706);
   hmumuEff_thinBins__4->SetBinError(24,0.0005316587);
   hmumuEff_thinBins__4->SetBinError(25,0.0004528102);
   hmumuEff_thinBins__4->SetBinError(26,0.0003911164);
   hmumuEff_thinBins__4->SetBinError(27,0.0003157239);
   hmumuEff_thinBins__4->SetBinError(28,0.0002763401);
   hmumuEff_thinBins__4->SetBinError(29,0.0002338134);
   hmumuEff_thinBins__4->SetBinError(30,0.0001929929);
   hmumuEff_thinBins__4->SetBinError(31,16068.13);
   hmumuEff_thinBins__4->SetMinimum(0);
   hmumuEff_thinBins__4->SetMaximum(1.05);
   hmumuEff_thinBins__4->SetEntries(1037563);
   hmumuEff_thinBins__4->SetStats(0);
   hmumuEff_thinBins__4->SetLineColor(94);
   hmumuEff_thinBins__4->SetLineWidth(4);
   hmumuEff_thinBins__4->SetMarkerStyle(20);
   hmumuEff_thinBins__4->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   hmumuEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->Draw("chistsame");
   Double_t xAxis5[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuRareEff_thinBins__5 = new TH1F("hmumuRareEff_thinBins__5","hmumuRareEff_thinBins",30, xAxis5);
   hmumuRareEff_thinBins__5->SetBinContent(1,0.1361236);
   hmumuRareEff_thinBins__5->SetBinContent(2,0.7284887);
   hmumuRareEff_thinBins__5->SetBinContent(3,1);
   hmumuRareEff_thinBins__5->SetBinContent(4,0.9520434);
   hmumuRareEff_thinBins__5->SetBinContent(5,0.8133987);
   hmumuRareEff_thinBins__5->SetBinContent(6,0.6617854);
   hmumuRareEff_thinBins__5->SetBinContent(7,0.5149124);
   hmumuRareEff_thinBins__5->SetBinContent(8,0.4010585);
   hmumuRareEff_thinBins__5->SetBinContent(9,0.3018045);
   hmumuRareEff_thinBins__5->SetBinContent(10,0.2249573);
   hmumuRareEff_thinBins__5->SetBinContent(11,0.1515376);
   hmumuRareEff_thinBins__5->SetBinContent(12,0.1172903);
   hmumuRareEff_thinBins__5->SetBinContent(13,0.08263417);
   hmumuRareEff_thinBins__5->SetBinContent(14,0.0563868);
   hmumuRareEff_thinBins__5->SetBinContent(15,0.04256713);
   hmumuRareEff_thinBins__5->SetBinContent(16,0.02319391);
   hmumuRareEff_thinBins__5->SetBinContent(17,0.01838304);
   hmumuRareEff_thinBins__5->SetBinContent(18,0.01425763);
   hmumuRareEff_thinBins__5->SetBinContent(19,0.006862168);
   hmumuRareEff_thinBins__5->SetBinContent(20,0.004221254);
   hmumuRareEff_thinBins__5->SetBinContent(21,0.004900669);
   hmumuRareEff_thinBins__5->SetBinContent(22,0.002815737);
   hmumuRareEff_thinBins__5->SetBinContent(23,0.001603364);
   hmumuRareEff_thinBins__5->SetBinContent(24,0.00066821);
   hmumuRareEff_thinBins__5->SetBinContent(25,0.0008604723);
   hmumuRareEff_thinBins__5->SetBinContent(26,0.0004434095);
   hmumuRareEff_thinBins__5->SetBinContent(27,7.512954e-05);
   hmumuRareEff_thinBins__5->SetBinContent(28,6.882577e-05);
   hmumuRareEff_thinBins__5->SetBinContent(31,773.381);
   hmumuRareEff_thinBins__5->SetBinError(1,0.003879344);
   hmumuRareEff_thinBins__5->SetBinError(2,0.009351765);
   hmumuRareEff_thinBins__5->SetBinError(3,0.01130976);
   hmumuRareEff_thinBins__5->SetBinError(4,0.01114812);
   hmumuRareEff_thinBins__5->SetBinError(5,0.01035237);
   hmumuRareEff_thinBins__5->SetBinError(6,0.009412537);
   hmumuRareEff_thinBins__5->SetBinError(7,0.008313291);
   hmumuRareEff_thinBins__5->SetBinError(8,0.007333407);
   hmumuRareEff_thinBins__5->SetBinError(9,0.006392076);
   hmumuRareEff_thinBins__5->SetBinError(10,0.005628146);
   hmumuRareEff_thinBins__5->SetBinError(11,0.004578406);
   hmumuRareEff_thinBins__5->SetBinError(12,0.004079055);
   hmumuRareEff_thinBins__5->SetBinError(13,0.003392277);
   hmumuRareEff_thinBins__5->SetBinError(14,0.002850115);
   hmumuRareEff_thinBins__5->SetBinError(15,0.002413915);
   hmumuRareEff_thinBins__5->SetBinError(16,0.001753081);
   hmumuRareEff_thinBins__5->SetBinError(17,0.001582524);
   hmumuRareEff_thinBins__5->SetBinError(18,0.001426411);
   hmumuRareEff_thinBins__5->SetBinError(19,0.0008897629);
   hmumuRareEff_thinBins__5->SetBinError(20,0.0007548728);
   hmumuRareEff_thinBins__5->SetBinError(21,0.0008453931);
   hmumuRareEff_thinBins__5->SetBinError(22,0.0005508465);
   hmumuRareEff_thinBins__5->SetBinError(23,0.0004282369);
   hmumuRareEff_thinBins__5->SetBinError(24,0.0003121885);
   hmumuRareEff_thinBins__5->SetBinError(25,0.0003476145);
   hmumuRareEff_thinBins__5->SetBinError(26,0.0002562131);
   hmumuRareEff_thinBins__5->SetBinError(27,5.45785e-05);
   hmumuRareEff_thinBins__5->SetBinError(28,5.08365e-05);
   hmumuRareEff_thinBins__5->SetBinError(31,773.381);
   hmumuRareEff_thinBins__5->SetEntries(81823);
   hmumuRareEff_thinBins__5->SetStats(0);
   hmumuRareEff_thinBins__5->SetLineColor(94);
   hmumuRareEff_thinBins__5->SetLineStyle(2);
   hmumuRareEff_thinBins__5->SetLineWidth(4);
   hmumuRareEff_thinBins__5->SetMarkerStyle(20);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   hmumuRareEff_thinBins__5->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2b.C <==
void FigS2b()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:22 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(1,0.02790281);
   heeEff_thinBins__1->SetBinContent(2,0.3670896);
   heeEff_thinBins__1->SetBinContent(3,0.7474924);
   heeEff_thinBins__1->SetBinContent(4,0.9364765);
   heeEff_thinBins__1->SetBinContent(5,0.952381);
   heeEff_thinBins__1->SetBinContent(6,0.8987485);
   heeEff_thinBins__1->SetBinContent(7,0.7884331);
   heeEff_thinBins__1->SetBinContent(8,0.6634279);
   heeEff_thinBins__1->SetBinContent(9,0.5507042);
   heeEff_thinBins__1->SetBinContent(10,0.4534115);
   heeEff_thinBins__1->SetBinContent(11,0.3495707);
   heeEff_thinBins__1->SetBinContent(12,0.2814175);
   heeEff_thinBins__1->SetBinContent(13,0.2161944);
   heeEff_thinBins__1->SetBinContent(14,0.1618869);
   heeEff_thinBins__1->SetBinContent(15,0.1264553);
   heeEff_thinBins__1->SetBinContent(16,0.09036408);
   heeEff_thinBins__1->SetBinContent(17,0.06724771);
   heeEff_thinBins__1->SetBinContent(18,0.05344087);
   heeEff_thinBins__1->SetBinContent(19,0.0342133);
   heeEff_thinBins__1->SetBinContent(20,0.02617443);
   heeEff_thinBins__1->SetBinContent(21,0.01917878);
   heeEff_thinBins__1->SetBinContent(22,0.01163313);
   heeEff_thinBins__1->SetBinContent(23,0.009687746);
   heeEff_thinBins__1->SetBinContent(24,0.006464851);
   heeEff_thinBins__1->SetBinContent(25,0.003727593);
   heeEff_thinBins__1->SetBinContent(26,0.00264633);
   heeEff_thinBins__1->SetBinContent(27,0.002830776);
   heeEff_thinBins__1->SetBinContent(28,0.001461551);
   heeEff_thinBins__1->SetBinContent(29,0.0007946054);
   heeEff_thinBins__1->SetBinContent(30,0.0003939215);
   heeEff_thinBins__1->SetBinContent(31,19234.25);
   heeEff_thinBins__1->SetBinError(1,0.001339313);
   heeEff_thinBins__1->SetBinError(2,0.005310605);
   heeEff_thinBins__1->SetBinError(3,0.00799401);
   heeEff_thinBins__1->SetBinError(4,0.009193473);
   heeEff_thinBins__1->SetBinError(5,0.009361868);
   heeEff_thinBins__1->SetBinError(6,0.009137133);
   heeEff_thinBins__1->SetBinError(7,0.008571278);
   heeEff_thinBins__1->SetBinError(8,0.007848843);
   heeEff_thinBins__1->SetBinError(9,0.007133322);
   heeEff_thinBins__1->SetBinError(10,0.006481967);
   heeEff_thinBins__1->SetBinError(11,0.005645302);
   heeEff_thinBins__1->SetBinError(12,0.005069823);
   heeEff_thinBins__1->SetBinError(13,0.004437196);
   heeEff_thinBins__1->SetBinError(14,0.003826701);
   heeEff_thinBins__1->SetBinError(15,0.003382989);
   heeEff_thinBins__1->SetBinError(16,0.002837297);
   heeEff_thinBins__1->SetBinError(17,0.002447383);
   heeEff_thinBins__1->SetBinError(18,0.002251531);
   heeEff_thinBins__1->SetBinError(19,0.00176082);
   heeEff_thinBins__1->SetBinError(20,0.001580936);
   heeEff_thinBins__1->SetBinError(21,0.001305595);
   heeEff_thinBins__1->SetBinError(22,0.001004718);
   heeEff_thinBins__1->SetBinError(23,0.0009320627);
   heeEff_thinBins__1->SetBinError(24,0.0007876711);
   heeEff_thinBins__1->SetBinError(25,0.0005619359);
   heeEff_thinBins__1->SetBinError(26,0.0004753284);
   heeEff_thinBins__1->SetBinError(27,0.0005934041);
   heeEff_thinBins__1->SetBinError(28,0.0003752892);
   heeEff_thinBins__1->SetBinError(29,0.0002545261);
   heeEff_thinBins__1->SetBinError(30,0.0001980445);
   heeEff_thinBins__1->SetBinError(31,7139.893);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{#minus}}) [rad]");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(1,0.01471481);
   heeRareEff_thinBins__2->SetBinContent(2,0.2561248);
   heeRareEff_thinBins__2->SetBinContent(3,0.6272113);
   heeRareEff_thinBins__2->SetBinContent(4,0.8812743);
   heeRareEff_thinBins__2->SetBinContent(5,0.9848796);
   heeRareEff_thinBins__2->SetBinContent(6,1);
   heeRareEff_thinBins__2->SetBinContent(7,0.8871737);
   heeRareEff_thinBins__2->SetBinContent(8,0.8159099);
   heeRareEff_thinBins__2->SetBinContent(9,0.6876338);
   heeRareEff_thinBins__2->SetBinContent(10,0.5645101);
   heeRareEff_thinBins__2->SetBinContent(11,0.4515285);
   heeRareEff_thinBins__2->SetBinContent(12,0.3299046);
   heeRareEff_thinBins__2->SetBinContent(13,0.2861666);
   heeRareEff_thinBins__2->SetBinContent(14,0.2251292);
   heeRareEff_thinBins__2->SetBinContent(15,0.1526427);
   heeRareEff_thinBins__2->SetBinContent(16,0.116847);
   heeRareEff_thinBins__2->SetBinContent(17,0.09269431);
   heeRareEff_thinBins__2->SetBinContent(18,0.07714294);
   heeRareEff_thinBins__2->SetBinContent(19,0.05203456);
   heeRareEff_thinBins__2->SetBinContent(20,0.03902712);
   heeRareEff_thinBins__2->SetBinContent(21,0.03317161);
   heeRareEff_thinBins__2->SetBinContent(22,0.01790908);
   heeRareEff_thinBins__2->SetBinContent(23,0.01005311);
   heeRareEff_thinBins__2->SetBinContent(24,0.009558879);
   heeRareEff_thinBins__2->SetBinContent(25,0.007359031);
   heeRareEff_thinBins__2->SetBinContent(26,0.004366072);
   heeRareEff_thinBins__2->SetBinContent(27,0.001976017);
   heeRareEff_thinBins__2->SetBinContent(28,0.001529714);
   heeRareEff_thinBins__2->SetBinContent(30,0.0002381004);
   heeRareEff_thinBins__2->SetBinError(1,0.002412908);
   heeRareEff_thinBins__2->SetBinError(2,0.01021744);
   heeRareEff_thinBins__2->SetBinError(3,0.01705027);
   heeRareEff_thinBins__2->SetBinError(4,0.02082247);
   heeRareEff_thinBins__2->SetBinError(5,0.02264096);
   heeRareEff_thinBins__2->SetBinError(6,0.02292482);
   heeRareEff_thinBins__2->SetBinError(7,0.02205015);
   heeRareEff_thinBins__2->SetBinError(8,0.0210215);
   heeRareEff_thinBins__2->SetBinError(9,0.01915938);
   heeRareEff_thinBins__2->SetBinError(10,0.01773483);
   heeRareEff_thinBins__2->SetBinError(11,0.01549999);
   heeRareEff_thinBins__2->SetBinError(12,0.01311796);
   heeRareEff_thinBins__2->SetBinError(13,0.01238311);
   heeRareEff_thinBins__2->SetBinError(14,0.01088588);
   heeRareEff_thinBins__2->SetBinError(15,0.008853371);
   heeRareEff_thinBins__2->SetBinError(16,0.007926625);
   heeRareEff_thinBins__2->SetBinError(17,0.006905175);
   heeRareEff_thinBins__2->SetBinError(18,0.006289909);
   heeRareEff_thinBins__2->SetBinError(19,0.005192504);
   heeRareEff_thinBins__2->SetBinError(20,0.00466997);
   heeRareEff_thinBins__2->SetBinError(21,0.004176292);
   heeRareEff_thinBins__2->SetBinError(22,0.003013946);
   heeRareEff_thinBins__2->SetBinError(23,0.002377482);
   heeRareEff_thinBins__2->SetBinError(24,0.002227255);
   heeRareEff_thinBins__2->SetBinError(25,0.001933057);
   heeRareEff_thinBins__2->SetBinError(26,0.001626436);
   heeRareEff_thinBins__2->SetBinError(27,0.0009252339);
   heeRareEff_thinBins__2->SetBinError(28,0.0008978133);
   heeRareEff_thinBins__2->SetBinError(30,0.0002381011);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{#minus}}) [rad]");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(1,0.02228215);
   hmumuEff_thinBins__3->SetBinContent(2,0.2898666);
   hmumuEff_thinBins__3->SetBinContent(3,0.691007);
   hmumuEff_thinBins__3->SetBinContent(4,0.9275429);
   hmumuEff_thinBins__3->SetBinContent(5,1);
   hmumuEff_thinBins__3->SetBinContent(6,0.9592471);
   hmumuEff_thinBins__3->SetBinContent(7,0.8866909);
   hmumuEff_thinBins__3->SetBinContent(8,0.7882466);
   hmumuEff_thinBins__3->SetBinContent(9,0.6862656);
   hmumuEff_thinBins__3->SetBinContent(10,0.5808966);
   hmumuEff_thinBins__3->SetBinContent(11,0.4859555);
   hmumuEff_thinBins__3->SetBinContent(12,0.3974321);
   hmumuEff_thinBins__3->SetBinContent(13,0.3225942);
   hmumuEff_thinBins__3->SetBinContent(14,0.2606332);
   hmumuEff_thinBins__3->SetBinContent(15,0.2083178);
   hmumuEff_thinBins__3->SetBinContent(16,0.1624342);
   hmumuEff_thinBins__3->SetBinContent(17,0.1284293);
   hmumuEff_thinBins__3->SetBinContent(18,0.09885205);
   hmumuEff_thinBins__3->SetBinContent(19,0.0783193);
   hmumuEff_thinBins__3->SetBinContent(20,0.06066211);
   hmumuEff_thinBins__3->SetBinContent(21,0.04525021);
   hmumuEff_thinBins__3->SetBinContent(22,0.0336858);
   hmumuEff_thinBins__3->SetBinContent(23,0.02617771);
   hmumuEff_thinBins__3->SetBinContent(24,0.0183838);
   hmumuEff_thinBins__3->SetBinContent(25,0.01395137);
   hmumuEff_thinBins__3->SetBinContent(26,0.01080848);
   hmumuEff_thinBins__3->SetBinContent(27,0.007520856);
   hmumuEff_thinBins__3->SetBinContent(28,0.006140116);
   hmumuEff_thinBins__3->SetBinContent(29,0.004245715);
   hmumuEff_thinBins__3->SetBinContent(30,0.002913585);
   hmumuEff_thinBins__3->SetBinContent(31,346840.2);
   hmumuEff_thinBins__3->SetBinError(1,0.0003707194);
   hmumuEff_thinBins__3->SetBinError(2,0.001546561);
   hmumuEff_thinBins__3->SetBinError(3,0.002687952);
   hmumuEff_thinBins__3->SetBinError(4,0.003276465);
   hmumuEff_thinBins__3->SetBinError(5,0.003470753);
   hmumuEff_thinBins__3->SetBinError(6,0.003402342);
   hmumuEff_thinBins__3->SetBinError(7,0.003259575);
   hmumuEff_thinBins__3->SetBinError(8,0.003047473);
   hmumuEff_thinBins__3->SetBinError(9,0.002816265);
   hmumuEff_thinBins__3->SetBinError(10,0.002564128);
   hmumuEff_thinBins__3->SetBinError(11,0.002320336);
   hmumuEff_thinBins__3->SetBinError(12,0.002080973);
   hmumuEff_thinBins__3->SetBinError(13,0.00185964);
   hmumuEff_thinBins__3->SetBinError(14,0.001660056);
   hmumuEff_thinBins__3->SetBinError(15,0.001472971);
   hmumuEff_thinBins__3->SetBinError(16,0.001291764);
   hmumuEff_thinBins__3->SetBinError(17,0.001141569);
   hmumuEff_thinBins__3->SetBinError(18,0.0009981944);
   hmumuEff_thinBins__3->SetBinError(19,0.000887631);
   hmumuEff_thinBins__3->SetBinError(20,0.0007790452);
   hmumuEff_thinBins__3->SetBinError(21,0.0006722539);
   hmumuEff_thinBins__3->SetBinError(22,0.0005764018);
   hmumuEff_thinBins__3->SetBinError(23,0.0005083365);
   hmumuEff_thinBins__3->SetBinError(24,0.0004261936);
   hmumuEff_thinBins__3->SetBinError(25,0.0003685912);
   hmumuEff_thinBins__3->SetBinError(26,0.00032488);
   hmumuEff_thinBins__3->SetBinError(27,0.0002706228);
   hmumuEff_thinBins__3->SetBinError(28,0.0002441727);
   hmumuEff_thinBins__3->SetBinError(29,0.0002040804);
   hmumuEff_thinBins__3->SetBinError(30,0.0001674532);
   hmumuEff_thinBins__3->SetBinError(31,14140.96);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{#minus}}) [rad]");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(1,0.01180714);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.1958262);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.5419725);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.8244729);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.9572233);
   hmumuRareEff_thinBins__4->SetBinContent(6,1);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.927727);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.8769743);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.7885669);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.679125);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.592758);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.5095865);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.4004954);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.3263869);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.2752564);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.220374);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.1712601);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.1401822);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.1098415);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.08472195);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.05933679);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.04535249);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.0335935);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.02892639);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.01902167);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.01596989);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.008707009);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.007961332);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.003318291);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.00265978);
   hmumuRareEff_thinBins__4->SetBinContent(31,122267.4);
   hmumuRareEff_thinBins__4->SetBinError(1,0.001245987);
   hmumuRareEff_thinBins__4->SetBinError(2,0.005331946);
   hmumuRareEff_thinBins__4->SetBinError(3,0.009487074);
   hmumuRareEff_thinBins__4->SetBinError(4,0.01236313);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01370974);
   hmumuRareEff_thinBins__4->SetBinError(6,0.0142292);
   hmumuRareEff_thinBins__4->SetBinError(7,0.01375858);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01362254);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01292145);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01200568);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01137868);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01055912);
   hmumuRareEff_thinBins__4->SetBinError(13,0.009281857);
   hmumuRareEff_thinBins__4->SetBinError(14,0.008456271);
   hmumuRareEff_thinBins__4->SetBinError(15,0.007848885);
   hmumuRareEff_thinBins__4->SetBinError(16,0.007059893);
   hmumuRareEff_thinBins__4->SetBinError(17,0.006162363);
   hmumuRareEff_thinBins__4->SetBinError(18,0.005618721);
   hmumuRareEff_thinBins__4->SetBinError(19,0.005034394);
   hmumuRareEff_thinBins__4->SetBinError(20,0.0043481);
   hmumuRareEff_thinBins__4->SetBinError(21,0.003548079);
   hmumuRareEff_thinBins__4->SetBinError(22,0.003165559);
   hmumuRareEff_thinBins__4->SetBinError(23,0.002741356);
   hmumuRareEff_thinBins__4->SetBinError(24,0.002621304);
   hmumuRareEff_thinBins__4->SetBinError(25,0.002083313);
   hmumuRareEff_thinBins__4->SetBinError(26,0.001897502);
   hmumuRareEff_thinBins__4->SetBinError(27,0.001357742);
   hmumuRareEff_thinBins__4->SetBinError(28,0.001331492);
   hmumuRareEff_thinBins__4->SetBinError(29,0.0007162187);
   hmumuRareEff_thinBins__4->SetBinError(30,0.000698582);
   hmumuRareEff_thinBins__4->SetBinError(31,22170.65);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{#minus}}) [rad]");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2c.C <==
void FigS2c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:22 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(1,0.0648154);
   heeEff_thinBins__1->SetBinContent(2,0.4620236);
   heeEff_thinBins__1->SetBinContent(3,0.8154821);
   heeEff_thinBins__1->SetBinContent(4,0.952381);
   heeEff_thinBins__1->SetBinContent(5,0.9061656);
   heeEff_thinBins__1->SetBinContent(6,0.8267718);
   heeEff_thinBins__1->SetBinContent(7,0.7312127);
   heeEff_thinBins__1->SetBinContent(8,0.5970416);
   heeEff_thinBins__1->SetBinContent(9,0.4862031);
   heeEff_thinBins__1->SetBinContent(10,0.3961725);
   heeEff_thinBins__1->SetBinContent(11,0.3121576);
   heeEff_thinBins__1->SetBinContent(12,0.2311328);
   heeEff_thinBins__1->SetBinContent(13,0.1826694);
   heeEff_thinBins__1->SetBinContent(14,0.1356091);
   heeEff_thinBins__1->SetBinContent(15,0.108137);
   heeEff_thinBins__1->SetBinContent(16,0.07558288);
   heeEff_thinBins__1->SetBinContent(17,0.05956872);
   heeEff_thinBins__1->SetBinContent(18,0.04184342);
   heeEff_thinBins__1->SetBinContent(19,0.03476823);
   heeEff_thinBins__1->SetBinContent(20,0.02356035);
   heeEff_thinBins__1->SetBinContent(21,0.01853685);
   heeEff_thinBins__1->SetBinContent(22,0.01172437);
   heeEff_thinBins__1->SetBinContent(23,0.007880199);
   heeEff_thinBins__1->SetBinContent(24,0.006480611);
   heeEff_thinBins__1->SetBinContent(25,0.004603803);
   heeEff_thinBins__1->SetBinContent(26,0.002837277);
   heeEff_thinBins__1->SetBinContent(27,0.001676302);
   heeEff_thinBins__1->SetBinContent(28,0.001042624);
   heeEff_thinBins__1->SetBinContent(29,0.0003456736);
   heeEff_thinBins__1->SetBinContent(30,0.0001450825);
   heeEff_thinBins__1->SetBinContent(31,12332.24);
   heeEff_thinBins__1->SetBinError(1,0.002116525);
   heeEff_thinBins__1->SetBinError(2,0.005893228);
   heeEff_thinBins__1->SetBinError(3,0.008236921);
   heeEff_thinBins__1->SetBinError(4,0.009125128);
   heeEff_thinBins__1->SetBinError(5,0.008943371);
   heeEff_thinBins__1->SetBinError(6,0.00859699);
   heeEff_thinBins__1->SetBinError(7,0.008053945);
   heeEff_thinBins__1->SetBinError(8,0.00724656);
   heeEff_thinBins__1->SetBinError(9,0.006554134);
   heeEff_thinBins__1->SetBinError(10,0.005913989);
   heeEff_thinBins__1->SetBinError(11,0.005222367);
   heeEff_thinBins__1->SetBinError(12,0.004499536);
   heeEff_thinBins__1->SetBinError(13,0.003986607);
   heeEff_thinBins__1->SetBinError(14,0.003408851);
   heeEff_thinBins__1->SetBinError(15,0.003055249);
   heeEff_thinBins__1->SetBinError(16,0.002524179);
   heeEff_thinBins__1->SetBinError(17,0.002272837);
   heeEff_thinBins__1->SetBinError(18,0.001900205);
   heeEff_thinBins__1->SetBinError(19,0.001703822);
   heeEff_thinBins__1->SetBinError(20,0.001413585);
   heeEff_thinBins__1->SetBinError(21,0.00125001);
   heeEff_thinBins__1->SetBinError(22,0.0009994024);
   heeEff_thinBins__1->SetBinError(23,0.0008041408);
   heeEff_thinBins__1->SetBinError(24,0.0007567149);
   heeEff_thinBins__1->SetBinError(25,0.0006339155);
   heeEff_thinBins__1->SetBinError(26,0.0005694744);
   heeEff_thinBins__1->SetBinError(27,0.0003724327);
   heeEff_thinBins__1->SetBinError(28,0.0002996479);
   heeEff_thinBins__1->SetBinError(29,0.0001551711);
   heeEff_thinBins__1->SetBinError(30,0.000102591);
   heeEff_thinBins__1->SetBinError(31,5562.598);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{+}}) [rad]");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(1,0.02387169);
   heeRareEff_thinBins__2->SetBinContent(2,0.2632753);
   heeRareEff_thinBins__2->SetBinContent(3,0.6622103);
   heeRareEff_thinBins__2->SetBinContent(4,0.8472034);
   heeRareEff_thinBins__2->SetBinContent(5,1);
   heeRareEff_thinBins__2->SetBinContent(6,0.9529889);
   heeRareEff_thinBins__2->SetBinContent(7,0.8822218);
   heeRareEff_thinBins__2->SetBinContent(8,0.7545714);
   heeRareEff_thinBins__2->SetBinContent(9,0.6281343);
   heeRareEff_thinBins__2->SetBinContent(10,0.5470741);
   heeRareEff_thinBins__2->SetBinContent(11,0.430601);
   heeRareEff_thinBins__2->SetBinContent(12,0.3210065);
   heeRareEff_thinBins__2->SetBinContent(13,0.2262397);
   heeRareEff_thinBins__2->SetBinContent(14,0.2235552);
   heeRareEff_thinBins__2->SetBinContent(15,0.1561762);
   heeRareEff_thinBins__2->SetBinContent(16,0.1241959);
   heeRareEff_thinBins__2->SetBinContent(17,0.09108163);
   heeRareEff_thinBins__2->SetBinContent(18,0.0689346);
   heeRareEff_thinBins__2->SetBinContent(19,0.05510467);
   heeRareEff_thinBins__2->SetBinContent(20,0.03129812);
   heeRareEff_thinBins__2->SetBinContent(21,0.02125905);
   heeRareEff_thinBins__2->SetBinContent(22,0.01666754);
   heeRareEff_thinBins__2->SetBinContent(23,0.01549224);
   heeRareEff_thinBins__2->SetBinContent(24,0.008193885);
   heeRareEff_thinBins__2->SetBinContent(25,0.004659332);
   heeRareEff_thinBins__2->SetBinContent(26,0.002510738);
   heeRareEff_thinBins__2->SetBinContent(27,0.001842779);
   heeRareEff_thinBins__2->SetBinContent(28,0.003617122);
   heeRareEff_thinBins__2->SetBinContent(29,0.0008250387);
   heeRareEff_thinBins__2->SetBinContent(31,19648.22);
   heeRareEff_thinBins__2->SetBinError(1,0.002995601);
   heeRareEff_thinBins__2->SetBinError(2,0.01021064);
   heeRareEff_thinBins__2->SetBinError(3,0.01754278);
   heeRareEff_thinBins__2->SetBinError(4,0.02012924);
   heeRareEff_thinBins__2->SetBinError(5,0.02250952);
   heeRareEff_thinBins__2->SetBinError(6,0.02204512);
   heeRareEff_thinBins__2->SetBinError(7,0.02133769);
   heeRareEff_thinBins__2->SetBinError(8,0.01977668);
   heeRareEff_thinBins__2->SetBinError(9,0.01815482);
   heeRareEff_thinBins__2->SetBinError(10,0.01701889);
   heeRareEff_thinBins__2->SetBinError(11,0.01532891);
   heeRareEff_thinBins__2->SetBinError(12,0.01280223);
   heeRareEff_thinBins__2->SetBinError(13,0.01075933);
   heeRareEff_thinBins__2->SetBinError(14,0.01062956);
   heeRareEff_thinBins__2->SetBinError(15,0.008991178);
   heeRareEff_thinBins__2->SetBinError(16,0.008234365);
   heeRareEff_thinBins__2->SetBinError(17,0.006651711);
   heeRareEff_thinBins__2->SetBinError(18,0.005823865);
   heeRareEff_thinBins__2->SetBinError(19,0.005152257);
   heeRareEff_thinBins__2->SetBinError(20,0.003967361);
   heeRareEff_thinBins__2->SetBinError(21,0.00334622);
   heeRareEff_thinBins__2->SetBinError(22,0.002950253);
   heeRareEff_thinBins__2->SetBinError(23,0.002744871);
   heeRareEff_thinBins__2->SetBinError(24,0.002004655);
   heeRareEff_thinBins__2->SetBinError(25,0.001502062);
   heeRareEff_thinBins__2->SetBinError(26,0.001160217);
   heeRareEff_thinBins__2->SetBinError(27,0.0009644817);
   heeRareEff_thinBins__2->SetBinError(28,0.00132204);
   heeRareEff_thinBins__2->SetBinError(29,0.0006001764);
   heeRareEff_thinBins__2->SetBinError(31,13917.02);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{+}}) [rad]");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(1,0.06136428);
   hmumuEff_thinBins__3->SetBinContent(2,0.408979);
   hmumuEff_thinBins__3->SetBinContent(3,0.7776783);
   hmumuEff_thinBins__3->SetBinContent(4,0.9563831);
   hmumuEff_thinBins__3->SetBinContent(5,1);
   hmumuEff_thinBins__3->SetBinContent(6,0.9547517);
   hmumuEff_thinBins__3->SetBinContent(7,0.859944);
   hmumuEff_thinBins__3->SetBinContent(8,0.7571171);
   hmumuEff_thinBins__3->SetBinContent(9,0.6487713);
   hmumuEff_thinBins__3->SetBinContent(10,0.5488539);
   hmumuEff_thinBins__3->SetBinContent(11,0.4549025);
   hmumuEff_thinBins__3->SetBinContent(12,0.3749212);
   hmumuEff_thinBins__3->SetBinContent(13,0.3039134);
   hmumuEff_thinBins__3->SetBinContent(14,0.2442181);
   hmumuEff_thinBins__3->SetBinContent(15,0.1956718);
   hmumuEff_thinBins__3->SetBinContent(16,0.1570774);
   hmumuEff_thinBins__3->SetBinContent(17,0.1222285);
   hmumuEff_thinBins__3->SetBinContent(18,0.09636842);
   hmumuEff_thinBins__3->SetBinContent(19,0.07475334);
   hmumuEff_thinBins__3->SetBinContent(20,0.05859992);
   hmumuEff_thinBins__3->SetBinContent(21,0.04341025);
   hmumuEff_thinBins__3->SetBinContent(22,0.03413552);
   hmumuEff_thinBins__3->SetBinContent(23,0.02492011);
   hmumuEff_thinBins__3->SetBinContent(24,0.01872896);
   hmumuEff_thinBins__3->SetBinContent(25,0.01342854);
   hmumuEff_thinBins__3->SetBinContent(26,0.009514083);
   hmumuEff_thinBins__3->SetBinContent(27,0.006596393);
   hmumuEff_thinBins__3->SetBinContent(28,0.004263638);
   hmumuEff_thinBins__3->SetBinContent(29,0.002932624);
   hmumuEff_thinBins__3->SetBinContent(30,0.001887741);
   hmumuEff_thinBins__3->SetBinContent(31,128138.2);
   hmumuEff_thinBins__3->SetBinError(1,0.0006614621);
   hmumuEff_thinBins__3->SetBinError(2,0.00193056);
   hmumuEff_thinBins__3->SetBinError(3,0.002906137);
   hmumuEff_thinBins__3->SetBinError(4,0.003349259);
   hmumuEff_thinBins__3->SetBinError(5,0.003473884);
   hmumuEff_thinBins__3->SetBinError(6,0.003397758);
   hmumuEff_thinBins__3->SetBinError(7,0.003203237);
   hmumuEff_thinBins__3->SetBinError(8,0.002978766);
   hmumuEff_thinBins__3->SetBinError(9,0.002729277);
   hmumuEff_thinBins__3->SetBinError(10,0.002484495);
   hmumuEff_thinBins__3->SetBinError(11,0.002237986);
   hmumuEff_thinBins__3->SetBinError(12,0.002015001);
   hmumuEff_thinBins__3->SetBinError(13,0.001799776);
   hmumuEff_thinBins__3->SetBinError(14,0.001604245);
   hmumuEff_thinBins__3->SetBinError(15,0.001427884);
   hmumuEff_thinBins__3->SetBinError(16,0.001271256);
   hmumuEff_thinBins__3->SetBinError(17,0.001112763);
   hmumuEff_thinBins__3->SetBinError(18,0.0009885554);
   hmumuEff_thinBins__3->SetBinError(19,0.0008670595);
   hmumuEff_thinBins__3->SetBinError(20,0.0007649764);
   hmumuEff_thinBins__3->SetBinError(21,0.0006548391);
   hmumuEff_thinBins__3->SetBinError(22,0.0005797111);
   hmumuEff_thinBins__3->SetBinError(23,0.0004934218);
   hmumuEff_thinBins__3->SetBinError(24,0.0004293022);
   hmumuEff_thinBins__3->SetBinError(25,0.000362874);
   hmumuEff_thinBins__3->SetBinError(26,0.000305176);
   hmumuEff_thinBins__3->SetBinError(27,0.0002532771);
   hmumuEff_thinBins__3->SetBinError(28,0.0002041233);
   hmumuEff_thinBins__3->SetBinError(29,0.0001695832);
   hmumuEff_thinBins__3->SetBinError(30,0.0001358957);
   hmumuEff_thinBins__3->SetBinError(31,8716.137);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{+}}) [rad]");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(1,0.02087268);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.2277227);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.5567063);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.8449879);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.9750894);
   hmumuRareEff_thinBins__4->SetBinContent(6,1);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.9336745);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.8950576);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.7569759);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.6794568);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.5553006);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.4757665);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.3925383);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.3283729);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.2592302);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.215126);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.1700719);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.13705);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.1099299);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.08111105);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.05722203);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.0514187);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.03227866);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.02434527);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.01684139);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.0144211);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.0098454);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.006508735);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.006143684);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.002215131);
   hmumuRareEff_thinBins__4->SetBinContent(31,60382.49);
   hmumuRareEff_thinBins__4->SetBinError(1,0.001639797);
   hmumuRareEff_thinBins__4->SetBinError(2,0.005804709);
   hmumuRareEff_thinBins__4->SetBinError(3,0.00959178);
   hmumuRareEff_thinBins__4->SetBinError(4,0.0124965);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01380638);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01430704);
   hmumuRareEff_thinBins__4->SetBinError(7,0.0138604);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01369485);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01264918);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01209926);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01094424);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01014367);
   hmumuRareEff_thinBins__4->SetBinError(13,0.00927039);
   hmumuRareEff_thinBins__4->SetBinError(14,0.008506076);
   hmumuRareEff_thinBins__4->SetBinError(15,0.0075525);
   hmumuRareEff_thinBins__4->SetBinError(16,0.00690764);
   hmumuRareEff_thinBins__4->SetBinError(17,0.006139508);
   hmumuRareEff_thinBins__4->SetBinError(18,0.005625263);
   hmumuRareEff_thinBins__4->SetBinError(19,0.004924104);
   hmumuRareEff_thinBins__4->SetBinError(20,0.00423553);
   hmumuRareEff_thinBins__4->SetBinError(21,0.003563231);
   hmumuRareEff_thinBins__4->SetBinError(22,0.003410477);
   hmumuRareEff_thinBins__4->SetBinError(23,0.002645914);
   hmumuRareEff_thinBins__4->SetBinError(24,0.002308041);
   hmumuRareEff_thinBins__4->SetBinError(25,0.001903485);
   hmumuRareEff_thinBins__4->SetBinError(26,0.001824428);
   hmumuRareEff_thinBins__4->SetBinError(27,0.001485982);
   hmumuRareEff_thinBins__4->SetBinError(28,0.001322925);
   hmumuRareEff_thinBins__4->SetBinError(29,0.001174025);
   hmumuRareEff_thinBins__4->SetBinError(30,0.0006665665);
   hmumuRareEff_thinBins__4->SetBinError(31,16445.25);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("#alpha(#it{K^{+}}, #it{l^{+}}) [rad]");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2d.C <==
void FigS2d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:18 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {1.5, 1.623333, 1.746667, 1.87, 1.993333, 2.116667, 2.24, 2.363333, 2.486667, 2.61, 2.733333, 2.856667, 2.98, 3.103333, 3.226667, 3.35, 3.473333, 3.596667, 3.72, 3.843333, 3.966667, 4.09, 4.213333, 4.336667, 4.46, 4.583333, 4.706667, 4.83, 4.953333, 5.076667, 5.2}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(1,0.0006326647);
   heeEff_thinBins__1->SetBinContent(2,0.01068901);
   heeEff_thinBins__1->SetBinContent(3,0.04885034);
   heeEff_thinBins__1->SetBinContent(4,0.1306834);
   heeEff_thinBins__1->SetBinContent(5,0.318207);
   heeEff_thinBins__1->SetBinContent(6,0.4631455);
   heeEff_thinBins__1->SetBinContent(7,0.6210591);
   heeEff_thinBins__1->SetBinContent(8,0.7390907);
   heeEff_thinBins__1->SetBinContent(9,0.7969832);
   heeEff_thinBins__1->SetBinContent(10,0.8724505);
   heeEff_thinBins__1->SetBinContent(11,0.9079822);
   heeEff_thinBins__1->SetBinContent(12,0.952381);
   heeEff_thinBins__1->SetBinContent(13,0.9421043);
   heeEff_thinBins__1->SetBinContent(14,0.9138685);
   heeEff_thinBins__1->SetBinContent(15,0.8457037);
   heeEff_thinBins__1->SetBinContent(16,0.7929064);
   heeEff_thinBins__1->SetBinContent(17,0.7193371);
   heeEff_thinBins__1->SetBinContent(18,0.5970452);
   heeEff_thinBins__1->SetBinContent(19,0.5226901);
   heeEff_thinBins__1->SetBinContent(20,0.4289021);
   heeEff_thinBins__1->SetBinContent(21,0.3289366);
   heeEff_thinBins__1->SetBinContent(22,0.2690855);
   heeEff_thinBins__1->SetBinContent(23,0.2012471);
   heeEff_thinBins__1->SetBinContent(24,0.1450233);
   heeEff_thinBins__1->SetBinContent(25,0.1180508);
   heeEff_thinBins__1->SetBinContent(26,0.08006392);
   heeEff_thinBins__1->SetBinContent(27,0.04953781);
   heeEff_thinBins__1->SetBinContent(28,0.02520759);
   heeEff_thinBins__1->SetBinContent(29,0.008923017);
   heeEff_thinBins__1->SetBinContent(30,0.002582121);
   heeEff_thinBins__1->SetBinError(1,0.0002610133);
   heeEff_thinBins__1->SetBinError(2,0.001167945);
   heeEff_thinBins__1->SetBinError(3,0.002599766);
   heeEff_thinBins__1->SetBinError(4,0.00427044);
   heeEff_thinBins__1->SetBinError(5,0.006755811);
   heeEff_thinBins__1->SetBinError(6,0.008155829);
   heeEff_thinBins__1->SetBinError(7,0.00950189);
   heeEff_thinBins__1->SetBinError(8,0.01036337);
   heeEff_thinBins__1->SetBinError(9,0.01067794);
   heeEff_thinBins__1->SetBinError(10,0.01127359);
   heeEff_thinBins__1->SetBinError(11,0.01149532);
   heeEff_thinBins__1->SetBinError(12,0.01207267);
   heeEff_thinBins__1->SetBinError(13,0.01200575);
   heeEff_thinBins__1->SetBinError(14,0.01181963);
   heeEff_thinBins__1->SetBinError(15,0.01133412);
   heeEff_thinBins__1->SetBinError(16,0.01088028);
   heeEff_thinBins__1->SetBinError(17,0.01051548);
   heeEff_thinBins__1->SetBinError(18,0.009438393);
   heeEff_thinBins__1->SetBinError(19,0.008778429);
   heeEff_thinBins__1->SetBinError(20,0.007877839);
   heeEff_thinBins__1->SetBinError(21,0.00664356);
   heeEff_thinBins__1->SetBinError(22,0.0059138);
   heeEff_thinBins__1->SetBinError(23,0.005171994);
   heeEff_thinBins__1->SetBinError(24,0.004347986);
   heeEff_thinBins__1->SetBinError(25,0.003930457);
   heeEff_thinBins__1->SetBinError(26,0.003308261);
   heeEff_thinBins__1->SetBinError(27,0.002607302);
   heeEff_thinBins__1->SetBinError(28,0.00183433);
   heeEff_thinBins__1->SetBinError(29,0.001062832);
   heeEff_thinBins__1->SetBinError(30,0.000617146);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("#it{#eta}(#it{K^{+}})");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {1.5, 1.623333, 1.746667, 1.87, 1.993333, 2.116667, 2.24, 2.363333, 2.486667, 2.61, 2.733333, 2.856667, 2.98, 3.103333, 3.226667, 3.35, 3.473333, 3.596667, 3.72, 3.843333, 3.966667, 4.09, 4.213333, 4.336667, 4.46, 4.583333, 4.706667, 4.83, 4.953333, 5.076667, 5.2}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(1,0.0004164627);
   heeRareEff_thinBins__2->SetBinContent(2,0.01109652);
   heeRareEff_thinBins__2->SetBinContent(3,0.06261674);
   heeRareEff_thinBins__2->SetBinContent(4,0.1699079);
   heeRareEff_thinBins__2->SetBinContent(5,0.3622744);
   heeRareEff_thinBins__2->SetBinContent(6,0.5087562);
   heeRareEff_thinBins__2->SetBinContent(7,0.6707819);
   heeRareEff_thinBins__2->SetBinContent(8,0.7854612);
   heeRareEff_thinBins__2->SetBinContent(9,0.889175);
   heeRareEff_thinBins__2->SetBinContent(10,0.9300972);
   heeRareEff_thinBins__2->SetBinContent(11,0.9211665);
   heeRareEff_thinBins__2->SetBinContent(12,1);
   heeRareEff_thinBins__2->SetBinContent(13,0.9569586);
   heeRareEff_thinBins__2->SetBinContent(14,0.9058094);
   heeRareEff_thinBins__2->SetBinContent(15,0.9229453);
   heeRareEff_thinBins__2->SetBinContent(16,0.8236774);
   heeRareEff_thinBins__2->SetBinContent(17,0.7627884);
   heeRareEff_thinBins__2->SetBinContent(18,0.6577523);
   heeRareEff_thinBins__2->SetBinContent(19,0.5761696);
   heeRareEff_thinBins__2->SetBinContent(20,0.4574785);
   heeRareEff_thinBins__2->SetBinContent(21,0.3718851);
   heeRareEff_thinBins__2->SetBinContent(22,0.296748);
   heeRareEff_thinBins__2->SetBinContent(23,0.212062);
   heeRareEff_thinBins__2->SetBinContent(24,0.1538752);
   heeRareEff_thinBins__2->SetBinContent(25,0.129719);
   heeRareEff_thinBins__2->SetBinContent(26,0.1009286);
   heeRareEff_thinBins__2->SetBinContent(27,0.06298319);
   heeRareEff_thinBins__2->SetBinContent(28,0.02135182);
   heeRareEff_thinBins__2->SetBinContent(29,0.007188952);
   heeRareEff_thinBins__2->SetBinContent(30,0.003824182);
   heeRareEff_thinBins__2->SetBinContent(31,13875.29);
   heeRareEff_thinBins__2->SetBinError(1,0.0004164639);
   heeRareEff_thinBins__2->SetBinError(2,0.002998113);
   heeRareEff_thinBins__2->SetBinError(3,0.007112347);
   heeRareEff_thinBins__2->SetBinError(4,0.01197627);
   heeRareEff_thinBins__2->SetBinError(5,0.01721357);
   heeRareEff_thinBins__2->SetBinError(6,0.02071449);
   heeRareEff_thinBins__2->SetBinError(7,0.02313447);
   heeRareEff_thinBins__2->SetBinError(8,0.02529074);
   heeRareEff_thinBins__2->SetBinError(9,0.02661828);
   heeRareEff_thinBins__2->SetBinError(10,0.02746554);
   heeRareEff_thinBins__2->SetBinError(11,0.02731332);
   heeRareEff_thinBins__2->SetBinError(12,0.02904253);
   heeRareEff_thinBins__2->SetBinError(13,0.02871109);
   heeRareEff_thinBins__2->SetBinError(14,0.0283981);
   heeRareEff_thinBins__2->SetBinError(15,0.02861363);
   heeRareEff_thinBins__2->SetBinError(16,0.02659931);
   heeRareEff_thinBins__2->SetBinError(17,0.02531082);
   heeRareEff_thinBins__2->SetBinError(18,0.02334142);
   heeRareEff_thinBins__2->SetBinError(19,0.02174943);
   heeRareEff_thinBins__2->SetBinError(20,0.01911873);
   heeRareEff_thinBins__2->SetBinError(21,0.01641104);
   heeRareEff_thinBins__2->SetBinError(22,0.01592479);
   heeRareEff_thinBins__2->SetBinError(23,0.01243463);
   heeRareEff_thinBins__2->SetBinError(24,0.01055798);
   heeRareEff_thinBins__2->SetBinError(25,0.009471274);
   heeRareEff_thinBins__2->SetBinError(26,0.008468686);
   heeRareEff_thinBins__2->SetBinError(27,0.006876725);
   heeRareEff_thinBins__2->SetBinError(28,0.003865044);
   heeRareEff_thinBins__2->SetBinError(29,0.002159448);
   heeRareEff_thinBins__2->SetBinError(30,0.001717114);
   heeRareEff_thinBins__2->SetBinError(31,13875.28);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("#it{#eta}(#it{K^{+}})");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {1.5, 1.623333, 1.746667, 1.87, 1.993333, 2.116667, 2.24, 2.363333, 2.486667, 2.61, 2.733333, 2.856667, 2.98, 3.103333, 3.226667, 3.35, 3.473333, 3.596667, 3.72, 3.843333, 3.966667, 4.09, 4.213333, 4.336667, 4.46, 4.583333, 4.706667, 4.83, 4.953333, 5.076667, 5.2}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(1,0.0009705265);
   hmumuEff_thinBins__3->SetBinContent(2,0.01539376);
   hmumuEff_thinBins__3->SetBinContent(3,0.05513196);
   hmumuEff_thinBins__3->SetBinContent(4,0.1330599);
   hmumuEff_thinBins__3->SetBinContent(5,0.3097189);
   hmumuEff_thinBins__3->SetBinContent(6,0.462851);
   hmumuEff_thinBins__3->SetBinContent(7,0.5978382);
   hmumuEff_thinBins__3->SetBinContent(8,0.7215217);
   hmumuEff_thinBins__3->SetBinContent(9,0.8069037);
   hmumuEff_thinBins__3->SetBinContent(10,0.8830832);
   hmumuEff_thinBins__3->SetBinContent(11,0.9424589);
   hmumuEff_thinBins__3->SetBinContent(12,0.9893222);
   hmumuEff_thinBins__3->SetBinContent(13,1);
   hmumuEff_thinBins__3->SetBinContent(14,0.9955606);
   hmumuEff_thinBins__3->SetBinContent(15,0.9712214);
   hmumuEff_thinBins__3->SetBinContent(16,0.930242);
   hmumuEff_thinBins__3->SetBinContent(17,0.8668941);
   hmumuEff_thinBins__3->SetBinContent(18,0.7844396);
   hmumuEff_thinBins__3->SetBinContent(19,0.6872904);
   hmumuEff_thinBins__3->SetBinContent(20,0.5708377);
   hmumuEff_thinBins__3->SetBinContent(21,0.457712);
   hmumuEff_thinBins__3->SetBinContent(22,0.3653368);
   hmumuEff_thinBins__3->SetBinContent(23,0.2651263);
   hmumuEff_thinBins__3->SetBinContent(24,0.2072643);
   hmumuEff_thinBins__3->SetBinContent(25,0.1914578);
   hmumuEff_thinBins__3->SetBinContent(26,0.1335401);
   hmumuEff_thinBins__3->SetBinContent(27,0.07190782);
   hmumuEff_thinBins__3->SetBinContent(28,0.02921883);
   hmumuEff_thinBins__3->SetBinContent(29,0.009620983);
   hmumuEff_thinBins__3->SetBinContent(30,0.001850882);
   hmumuEff_thinBins__3->SetBinContent(31,8606.287);
   hmumuEff_thinBins__3->SetBinError(1,0.0001202605);
   hmumuEff_thinBins__3->SetBinError(2,0.0004750466);
   hmumuEff_thinBins__3->SetBinError(3,0.0009077407);
   hmumuEff_thinBins__3->SetBinError(4,0.001414725);
   hmumuEff_thinBins__3->SetBinError(5,0.00220053);
   hmumuEff_thinBins__3->SetBinError(6,0.002734899);
   hmumuEff_thinBins__3->SetBinError(7,0.003150388);
   hmumuEff_thinBins__3->SetBinError(8,0.003493159);
   hmumuEff_thinBins__3->SetBinError(9,0.003698215);
   hmumuEff_thinBins__3->SetBinError(10,0.003891297);
   hmumuEff_thinBins__3->SetBinError(11,0.004046971);
   hmumuEff_thinBins__3->SetBinError(12,0.004185252);
   hmumuEff_thinBins__3->SetBinError(13,0.004224373);
   hmumuEff_thinBins__3->SetBinError(14,0.004217863);
   hmumuEff_thinBins__3->SetBinError(15,0.004161372);
   hmumuEff_thinBins__3->SetBinError(16,0.004066182);
   hmumuEff_thinBins__3->SetBinError(17,0.003899833);
   hmumuEff_thinBins__3->SetBinError(18,0.003679425);
   hmumuEff_thinBins__3->SetBinError(19,0.003397831);
   hmumuEff_thinBins__3->SetBinError(20,0.003033784);
   hmumuEff_thinBins__3->SetBinError(21,0.002644798);
   hmumuEff_thinBins__3->SetBinError(22,0.002336908);
   hmumuEff_thinBins__3->SetBinError(23,0.001969438);
   hmumuEff_thinBins__3->SetBinError(24,0.001723975);
   hmumuEff_thinBins__3->SetBinError(25,0.001644656);
   hmumuEff_thinBins__3->SetBinError(26,0.001371231);
   hmumuEff_thinBins__3->SetBinError(27,0.001006874);
   hmumuEff_thinBins__3->SetBinError(28,0.0006519056);
   hmumuEff_thinBins__3->SetBinError(29,0.000381683);
   hmumuEff_thinBins__3->SetBinError(30,0.0001676233);
   hmumuEff_thinBins__3->SetBinError(31,2462.439);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("#it{#eta}(#it{K^{+}})");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {1.5, 1.623333, 1.746667, 1.87, 1.993333, 2.116667, 2.24, 2.363333, 2.486667, 2.61, 2.733333, 2.856667, 2.98, 3.103333, 3.226667, 3.35, 3.473333, 3.596667, 3.72, 3.843333, 3.966667, 4.09, 4.213333, 4.336667, 4.46, 4.583333, 4.706667, 4.83, 4.953333, 5.076667, 5.2}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(1,0.000844406);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.02035904);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.06380424);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.1477168);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.3624092);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.5416617);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.6445997);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.7411777);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.8165967);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.8642151);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.9086618);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.9698843);
   hmumuRareEff_thinBins__4->SetBinContent(13,1);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.9697922);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.9192135);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.8834474);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.8737293);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.78417);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.6683576);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.5499864);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.4501379);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.3740057);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.2636803);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.2104836);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.1860573);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.1294909);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.06611869);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.02187513);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.006493663);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.001387587);
   hmumuRareEff_thinBins__4->SetBinError(1,0.0004020922);
   hmumuRareEff_thinBins__4->SetBinError(2,0.002448179);
   hmumuRareEff_thinBins__4->SetBinError(3,0.004468577);
   hmumuRareEff_thinBins__4->SetBinError(4,0.006664419);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01060564);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01307767);
   hmumuRareEff_thinBins__4->SetBinError(7,0.01418196);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01509367);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01571669);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01617098);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01660766);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01727776);
   hmumuRareEff_thinBins__4->SetBinError(13,0.01754811);
   hmumuRareEff_thinBins__4->SetBinError(14,0.01729189);
   hmumuRareEff_thinBins__4->SetBinError(15,0.0167019);
   hmumuRareEff_thinBins__4->SetBinError(16,0.01641625);
   hmumuRareEff_thinBins__4->SetBinError(17,0.01640953);
   hmumuRareEff_thinBins__4->SetBinError(18,0.0154049);
   hmumuRareEff_thinBins__4->SetBinError(19,0.01402801);
   hmumuRareEff_thinBins__4->SetBinError(20,0.01247727);
   hmumuRareEff_thinBins__4->SetBinError(21,0.01104283);
   hmumuRareEff_thinBins__4->SetBinError(22,0.009934023);
   hmumuRareEff_thinBins__4->SetBinError(23,0.008281464);
   hmumuRareEff_thinBins__4->SetBinError(24,0.007363422);
   hmumuRareEff_thinBins__4->SetBinError(25,0.006848099);
   hmumuRareEff_thinBins__4->SetBinError(26,0.005594764);
   hmumuRareEff_thinBins__4->SetBinError(27,0.004079421);
   hmumuRareEff_thinBins__4->SetBinError(28,0.002390703);
   hmumuRareEff_thinBins__4->SetBinError(29,0.001341641);
   hmumuRareEff_thinBins__4->SetBinError(30,0.0005327018);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("#it{#eta}(#it{K^{+}})");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2e.C <==
void FigS2e()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:18 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {1.5, 1.62, 1.74, 1.86, 1.98, 2.1, 2.22, 2.34, 2.46, 2.58, 2.7, 2.82, 2.94, 3.06, 3.18, 3.3, 3.42, 3.54, 3.66, 3.78, 3.9, 4.02, 4.14, 4.26, 4.38, 4.5, 4.62, 4.74, 4.86, 4.98, 5.1}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(4,0.002094978);
   heeEff_thinBins__1->SetBinContent(5,0.01824699);
   heeEff_thinBins__1->SetBinContent(6,0.08281916);
   heeEff_thinBins__1->SetBinContent(7,0.2000507);
   heeEff_thinBins__1->SetBinContent(8,0.3272378);
   heeEff_thinBins__1->SetBinContent(9,0.4540047);
   heeEff_thinBins__1->SetBinContent(10,0.5997595);
   heeEff_thinBins__1->SetBinContent(11,0.7377762);
   heeEff_thinBins__1->SetBinContent(12,0.8308746);
   heeEff_thinBins__1->SetBinContent(13,0.864107);
   heeEff_thinBins__1->SetBinContent(14,0.9317333);
   heeEff_thinBins__1->SetBinContent(15,0.952381);
   heeEff_thinBins__1->SetBinContent(16,0.9119139);
   heeEff_thinBins__1->SetBinContent(17,0.8658945);
   heeEff_thinBins__1->SetBinContent(18,0.7746667);
   heeEff_thinBins__1->SetBinContent(19,0.6517129);
   heeEff_thinBins__1->SetBinContent(20,0.5359086);
   heeEff_thinBins__1->SetBinContent(21,0.4055206);
   heeEff_thinBins__1->SetBinContent(22,0.3514125);
   heeEff_thinBins__1->SetBinContent(23,0.2073562);
   heeEff_thinBins__1->SetBinContent(24,0.1084063);
   heeEff_thinBins__1->SetBinContent(25,0.06789149);
   heeEff_thinBins__1->SetBinContent(26,0.02372174);
   heeEff_thinBins__1->SetBinContent(27,0.009619276);
   heeEff_thinBins__1->SetBinContent(28,0.003473083);
   heeEff_thinBins__1->SetBinContent(29,0.0004449979);
   heeEff_thinBins__1->SetBinError(4,0.0005193957);
   heeEff_thinBins__1->SetBinError(5,0.001481892);
   heeEff_thinBins__1->SetBinError(6,0.003144331);
   heeEff_thinBins__1->SetBinError(7,0.004891991);
   heeEff_thinBins__1->SetBinError(8,0.006292998);
   heeEff_thinBins__1->SetBinError(9,0.007472098);
   heeEff_thinBins__1->SetBinError(10,0.008688164);
   heeEff_thinBins__1->SetBinError(11,0.009676036);
   heeEff_thinBins__1->SetBinError(12,0.01027954);
   heeEff_thinBins__1->SetBinError(13,0.01046981);
   heeEff_thinBins__1->SetBinError(14,0.01096312);
   heeEff_thinBins__1->SetBinError(15,0.01117331);
   heeEff_thinBins__1->SetBinError(16,0.01099977);
   heeEff_thinBins__1->SetBinError(17,0.01063467);
   heeEff_thinBins__1->SetBinError(18,0.009829415);
   heeEff_thinBins__1->SetBinError(19,0.00894381);
   heeEff_thinBins__1->SetBinError(20,0.007977272);
   heeEff_thinBins__1->SetBinError(21,0.006979311);
   heeEff_thinBins__1->SetBinError(22,0.006479852);
   heeEff_thinBins__1->SetBinError(23,0.004933053);
   heeEff_thinBins__1->SetBinError(24,0.003638432);
   heeEff_thinBins__1->SetBinError(25,0.002926547);
   heeEff_thinBins__1->SetBinError(26,0.001853713);
   heeEff_thinBins__1->SetBinError(27,0.001169349);
   heeEff_thinBins__1->SetBinError(28,0.0007007375);
   heeEff_thinBins__1->SetBinError(29,0.0002542966);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("max(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {1.5, 1.62, 1.74, 1.86, 1.98, 2.1, 2.22, 2.34, 2.46, 2.58, 2.7, 2.82, 2.94, 3.06, 3.18, 3.3, 3.42, 3.54, 3.66, 3.78, 3.9, 4.02, 4.14, 4.26, 4.38, 4.5, 4.62, 4.74, 4.86, 4.98, 5.1}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(4,0.006588469);
   heeRareEff_thinBins__2->SetBinContent(5,0.0365797);
   heeRareEff_thinBins__2->SetBinContent(6,0.1578621);
   heeRareEff_thinBins__2->SetBinContent(7,0.3368133);
   heeRareEff_thinBins__2->SetBinContent(8,0.5208699);
   heeRareEff_thinBins__2->SetBinContent(9,0.6869475);
   heeRareEff_thinBins__2->SetBinContent(10,0.8310039);
   heeRareEff_thinBins__2->SetBinContent(11,0.9313698);
   heeRareEff_thinBins__2->SetBinContent(12,0.9929273);
   heeRareEff_thinBins__2->SetBinContent(13,0.9662179);
   heeRareEff_thinBins__2->SetBinContent(14,0.998864);
   heeRareEff_thinBins__2->SetBinContent(15,1);
   heeRareEff_thinBins__2->SetBinContent(16,0.9147412);
   heeRareEff_thinBins__2->SetBinContent(17,0.7927916);
   heeRareEff_thinBins__2->SetBinContent(18,0.7076092);
   heeRareEff_thinBins__2->SetBinContent(19,0.5737255);
   heeRareEff_thinBins__2->SetBinContent(20,0.3978164);
   heeRareEff_thinBins__2->SetBinContent(21,0.2986312);
   heeRareEff_thinBins__2->SetBinContent(22,0.2267369);
   heeRareEff_thinBins__2->SetBinContent(23,0.1207301);
   heeRareEff_thinBins__2->SetBinContent(24,0.04988457);
   heeRareEff_thinBins__2->SetBinContent(25,0.03208007);
   heeRareEff_thinBins__2->SetBinContent(26,0.005779009);
   heeRareEff_thinBins__2->SetBinContent(27,0.002146975);
   heeRareEff_thinBins__2->SetBinContent(28,0.0004167641);
   heeRareEff_thinBins__2->SetBinError(4,0.002059589);
   heeRareEff_thinBins__2->SetBinError(5,0.005101202);
   heeRareEff_thinBins__2->SetBinError(6,0.01046543);
   heeRareEff_thinBins__2->SetBinError(7,0.01521262);
   heeRareEff_thinBins__2->SetBinError(8,0.01896905);
   heeRareEff_thinBins__2->SetBinError(9,0.0216887);
   heeRareEff_thinBins__2->SetBinError(10,0.02398813);
   heeRareEff_thinBins__2->SetBinError(11,0.02543399);
   heeRareEff_thinBins__2->SetBinError(12,0.02642057);
   heeRareEff_thinBins__2->SetBinError(13,0.0264706);
   heeRareEff_thinBins__2->SetBinError(14,0.02743124);
   heeRareEff_thinBins__2->SetBinError(15,0.02725201);
   heeRareEff_thinBins__2->SetBinError(16,0.02623518);
   heeRareEff_thinBins__2->SetBinError(17,0.02361506);
   heeRareEff_thinBins__2->SetBinError(18,0.02197043);
   heeRareEff_thinBins__2->SetBinError(19,0.01985843);
   heeRareEff_thinBins__2->SetBinError(20,0.01576017);
   heeRareEff_thinBins__2->SetBinError(21,0.01402552);
   heeRareEff_thinBins__2->SetBinError(22,0.01197416);
   heeRareEff_thinBins__2->SetBinError(23,0.008647307);
   heeRareEff_thinBins__2->SetBinError(24,0.005495217);
   heeRareEff_thinBins__2->SetBinError(25,0.004860344);
   heeRareEff_thinBins__2->SetBinError(26,0.002111633);
   heeRareEff_thinBins__2->SetBinError(27,0.001120606);
   heeRareEff_thinBins__2->SetBinError(28,0.0004167652);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("max(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {1.5, 1.62, 1.74, 1.86, 1.98, 2.1, 2.22, 2.34, 2.46, 2.58, 2.7, 2.82, 2.94, 3.06, 3.18, 3.3, 3.42, 3.54, 3.66, 3.78, 3.9, 4.02, 4.14, 4.26, 4.38, 4.5, 4.62, 4.74, 4.86, 4.98, 5.1}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(2,1.156954e-05);
   hmumuEff_thinBins__3->SetBinContent(3,0.0004804111);
   hmumuEff_thinBins__3->SetBinContent(4,0.005705141);
   hmumuEff_thinBins__3->SetBinContent(5,0.03833028);
   hmumuEff_thinBins__3->SetBinContent(6,0.1071589);
   hmumuEff_thinBins__3->SetBinContent(7,0.2015435);
   hmumuEff_thinBins__3->SetBinContent(8,0.3148712);
   hmumuEff_thinBins__3->SetBinContent(9,0.4445107);
   hmumuEff_thinBins__3->SetBinContent(10,0.5668922);
   hmumuEff_thinBins__3->SetBinContent(11,0.6850104);
   hmumuEff_thinBins__3->SetBinContent(12,0.7892512);
   hmumuEff_thinBins__3->SetBinContent(13,0.8730952);
   hmumuEff_thinBins__3->SetBinContent(14,0.9395075);
   hmumuEff_thinBins__3->SetBinContent(15,0.9780691);
   hmumuEff_thinBins__3->SetBinContent(16,0.9976951);
   hmumuEff_thinBins__3->SetBinContent(17,1);
   hmumuEff_thinBins__3->SetBinContent(18,0.9767073);
   hmumuEff_thinBins__3->SetBinContent(19,0.9090459);
   hmumuEff_thinBins__3->SetBinContent(20,0.8267221);
   hmumuEff_thinBins__3->SetBinContent(21,0.7158093);
   hmumuEff_thinBins__3->SetBinContent(22,0.5983847);
   hmumuEff_thinBins__3->SetBinContent(23,0.4928699);
   hmumuEff_thinBins__3->SetBinContent(24,0.3887859);
   hmumuEff_thinBins__3->SetBinContent(25,0.3203315);
   hmumuEff_thinBins__3->SetBinContent(26,0.24611);
   hmumuEff_thinBins__3->SetBinContent(27,0.1519598);
   hmumuEff_thinBins__3->SetBinContent(28,0.05955086);
   hmumuEff_thinBins__3->SetBinContent(29,0.01898825);
   hmumuEff_thinBins__3->SetBinContent(30,0.004050289);
   hmumuEff_thinBins__3->SetBinContent(31,6576.761);
   hmumuEff_thinBins__3->SetBinError(2,1.156956e-05);
   hmumuEff_thinBins__3->SetBinError(3,8.24843e-05);
   hmumuEff_thinBins__3->SetBinError(4,0.0002756129);
   hmumuEff_thinBins__3->SetBinError(5,0.0007120054);
   hmumuEff_thinBins__3->SetBinError(6,0.001203571);
   hmumuEff_thinBins__3->SetBinError(7,0.001673304);
   hmumuEff_thinBins__3->SetBinError(8,0.002126473);
   hmumuEff_thinBins__3->SetBinError(9,0.002571652);
   hmumuEff_thinBins__3->SetBinError(10,0.002945283);
   hmumuEff_thinBins__3->SetBinError(11,0.00327768);
   hmumuEff_thinBins__3->SetBinError(12,0.003552478);
   hmumuEff_thinBins__3->SetBinError(13,0.003772193);
   hmumuEff_thinBins__3->SetBinError(14,0.003948744);
   hmumuEff_thinBins__3->SetBinError(15,0.004046391);
   hmumuEff_thinBins__3->SetBinError(16,0.004095771);
   hmumuEff_thinBins__3->SetBinError(17,0.004105079);
   hmumuEff_thinBins__3->SetBinError(18,0.004054867);
   hmumuEff_thinBins__3->SetBinError(19,0.00389231);
   hmumuEff_thinBins__3->SetBinError(20,0.003685528);
   hmumuEff_thinBins__3->SetBinError(21,0.00339629);
   hmumuEff_thinBins__3->SetBinError(22,0.003072744);
   hmumuEff_thinBins__3->SetBinError(23,0.002766846);
   hmumuEff_thinBins__3->SetBinError(24,0.00243105);
   hmumuEff_thinBins__3->SetBinError(25,0.00219481);
   hmumuEff_thinBins__3->SetBinError(26,0.001906926);
   hmumuEff_thinBins__3->SetBinError(27,0.001484099);
   hmumuEff_thinBins__3->SetBinError(28,0.0009294443);
   hmumuEff_thinBins__3->SetBinError(29,0.0005225756);
   hmumuEff_thinBins__3->SetBinError(30,0.0002407231);
   hmumuEff_thinBins__3->SetBinError(31,2136.27);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("max(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {1.5, 1.62, 1.74, 1.86, 1.98, 2.1, 2.22, 2.34, 2.46, 2.58, 2.7, 2.82, 2.94, 3.06, 3.18, 3.3, 3.42, 3.54, 3.66, 3.78, 3.9, 4.02, 4.14, 4.26, 4.38, 4.5, 4.62, 4.74, 4.86, 4.98, 5.1}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.0005339426);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.006552338);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.05351017);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.1522262);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.2973306);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.4266946);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.5657747);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.7102174);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.8333432);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.9167246);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.9508956);
   hmumuRareEff_thinBins__4->SetBinContent(14,1);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.9814346);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.9618911);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.8791802);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.8684585);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.8170639);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.7083517);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.5588002);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.4710209);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.3735697);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.2676391);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.2112195);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.1632132);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.100776);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.03149673);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.008447908);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.001217593);
   hmumuRareEff_thinBins__4->SetBinContent(31,1323.432);
   hmumuRareEff_thinBins__4->SetBinError(3,0.0005018708);
   hmumuRareEff_thinBins__4->SetBinError(4,0.001290931);
   hmumuRareEff_thinBins__4->SetBinError(5,0.003774134);
   hmumuRareEff_thinBins__4->SetBinError(6,0.006505321);
   hmumuRareEff_thinBins__4->SetBinError(7,0.009026372);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01092548);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01256779);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01415497);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01528566);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01607783);
   hmumuRareEff_thinBins__4->SetBinError(13,0.01630865);
   hmumuRareEff_thinBins__4->SetBinError(14,0.01683341);
   hmumuRareEff_thinBins__4->SetBinError(15,0.0164608);
   hmumuRareEff_thinBins__4->SetBinError(16,0.01632877);
   hmumuRareEff_thinBins__4->SetBinError(17,0.01556117);
   hmumuRareEff_thinBins__4->SetBinError(18,0.01545592);
   hmumuRareEff_thinBins__4->SetBinError(19,0.01514213);
   hmumuRareEff_thinBins__4->SetBinError(20,0.01393684);
   hmumuRareEff_thinBins__4->SetBinError(21,0.01224403);
   hmumuRareEff_thinBins__4->SetBinError(22,0.01118206);
   hmumuRareEff_thinBins__4->SetBinError(23,0.009984213);
   hmumuRareEff_thinBins__4->SetBinError(24,0.00837698);
   hmumuRareEff_thinBins__4->SetBinError(25,0.007392871);
   hmumuRareEff_thinBins__4->SetBinError(26,0.006534401);
   hmumuRareEff_thinBins__4->SetBinError(27,0.005268406);
   hmumuRareEff_thinBins__4->SetBinError(28,0.002930431);
   hmumuRareEff_thinBins__4->SetBinError(29,0.001419377);
   hmumuRareEff_thinBins__4->SetBinError(30,0.0003779339);
   hmumuRareEff_thinBins__4->SetBinError(31,1323.432);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("max(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2f.C <==
void FigS2f()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:17 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {1.5, 1.616667, 1.733333, 1.85, 1.966667, 2.083333, 2.2, 2.316667, 2.433333, 2.55, 2.666667, 2.783333, 2.9, 3.016667, 3.133333, 3.25, 3.366667, 3.483333, 3.6, 3.716667, 3.833333, 3.95, 4.066667, 4.183333, 4.3, 4.416667, 4.533333, 4.65, 4.766667, 4.883333, 5}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(2,0.006866359);
   heeEff_thinBins__1->SetBinContent(3,0.04096907);
   heeEff_thinBins__1->SetBinContent(4,0.1357099);
   heeEff_thinBins__1->SetBinContent(5,0.3131249);
   heeEff_thinBins__1->SetBinContent(6,0.6162925);
   heeEff_thinBins__1->SetBinContent(7,0.7940334);
   heeEff_thinBins__1->SetBinContent(8,0.8850179);
   heeEff_thinBins__1->SetBinContent(9,0.9349478);
   heeEff_thinBins__1->SetBinContent(10,0.944416);
   heeEff_thinBins__1->SetBinContent(11,0.952381);
   heeEff_thinBins__1->SetBinContent(12,0.8637445);
   heeEff_thinBins__1->SetBinContent(13,0.7952473);
   heeEff_thinBins__1->SetBinContent(14,0.6862293);
   heeEff_thinBins__1->SetBinContent(15,0.6234493);
   heeEff_thinBins__1->SetBinContent(16,0.507717);
   heeEff_thinBins__1->SetBinContent(17,0.4198249);
   heeEff_thinBins__1->SetBinContent(18,0.3026084);
   heeEff_thinBins__1->SetBinContent(19,0.2121695);
   heeEff_thinBins__1->SetBinContent(20,0.1404402);
   heeEff_thinBins__1->SetBinContent(21,0.08422983);
   heeEff_thinBins__1->SetBinContent(22,0.0459386);
   heeEff_thinBins__1->SetBinContent(23,0.0237124);
   heeEff_thinBins__1->SetBinContent(24,0.006561023);
   heeEff_thinBins__1->SetBinContent(25,0.001926202);
   heeEff_thinBins__1->SetBinContent(26,0.0003051737);
   heeEff_thinBins__1->SetBinError(2,0.000916525);
   heeEff_thinBins__1->SetBinError(3,0.002145868);
   heeEff_thinBins__1->SetBinError(4,0.003978057);
   heeEff_thinBins__1->SetBinError(5,0.005976712);
   heeEff_thinBins__1->SetBinError(6,0.008506721);
   heeEff_thinBins__1->SetBinError(7,0.009718877);
   heeEff_thinBins__1->SetBinError(8,0.01031715);
   heeEff_thinBins__1->SetBinError(9,0.01067812);
   heeEff_thinBins__1->SetBinError(10,0.01072247);
   heeEff_thinBins__1->SetBinError(11,0.01080448);
   heeEff_thinBins__1->SetBinError(12,0.01023621);
   heeEff_thinBins__1->SetBinError(13,0.009864908);
   heeEff_thinBins__1->SetBinError(14,0.009109129);
   heeEff_thinBins__1->SetBinError(15,0.008697328);
   heeEff_thinBins__1->SetBinError(16,0.007858159);
   heeEff_thinBins__1->SetBinError(17,0.007073558);
   heeEff_thinBins__1->SetBinError(18,0.005788152);
   heeEff_thinBins__1->SetBinError(19,0.004755036);
   heeEff_thinBins__1->SetBinError(20,0.00386994);
   heeEff_thinBins__1->SetBinError(21,0.002934449);
   heeEff_thinBins__1->SetBinError(22,0.002195094);
   heeEff_thinBins__1->SetBinError(23,0.00161944);
   heeEff_thinBins__1->SetBinError(24,0.000811844);
   heeEff_thinBins__1->SetBinError(25,0.0006270518);
   heeEff_thinBins__1->SetBinError(26,0.0001797018);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("min(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {1.5, 1.616667, 1.733333, 1.85, 1.966667, 2.083333, 2.2, 2.316667, 2.433333, 2.55, 2.666667, 2.783333, 2.9, 3.016667, 3.133333, 3.25, 3.366667, 3.483333, 3.6, 3.716667, 3.833333, 3.95, 4.066667, 4.183333, 4.3, 4.416667, 4.533333, 4.65, 4.766667, 4.883333, 5}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(2,0.004510513);
   heeRareEff_thinBins__2->SetBinContent(3,0.03311849);
   heeRareEff_thinBins__2->SetBinContent(4,0.1236713);
   heeRareEff_thinBins__2->SetBinContent(5,0.3224052);
   heeRareEff_thinBins__2->SetBinContent(6,0.5950385);
   heeRareEff_thinBins__2->SetBinContent(7,0.765229);
   heeRareEff_thinBins__2->SetBinContent(8,0.8689354);
   heeRareEff_thinBins__2->SetBinContent(9,0.9179904);
   heeRareEff_thinBins__2->SetBinContent(10,1);
   heeRareEff_thinBins__2->SetBinContent(11,0.9041117);
   heeRareEff_thinBins__2->SetBinContent(12,0.8272678);
   heeRareEff_thinBins__2->SetBinContent(13,0.8002454);
   heeRareEff_thinBins__2->SetBinContent(14,0.6900378);
   heeRareEff_thinBins__2->SetBinContent(15,0.6120711);
   heeRareEff_thinBins__2->SetBinContent(16,0.5363707);
   heeRareEff_thinBins__2->SetBinContent(17,0.4252152);
   heeRareEff_thinBins__2->SetBinContent(18,0.3351725);
   heeRareEff_thinBins__2->SetBinContent(19,0.2250103);
   heeRareEff_thinBins__2->SetBinContent(20,0.1499949);
   heeRareEff_thinBins__2->SetBinContent(21,0.07952063);
   heeRareEff_thinBins__2->SetBinContent(22,0.03963005);
   heeRareEff_thinBins__2->SetBinContent(23,0.01737521);
   heeRareEff_thinBins__2->SetBinContent(24,0.00470462);
   heeRareEff_thinBins__2->SetBinContent(25,0.001855708);
   heeRareEff_thinBins__2->SetBinError(2,0.001625428);
   heeRareEff_thinBins__2->SetBinError(3,0.004384429);
   heeRareEff_thinBins__2->SetBinError(4,0.008592649);
   heeRareEff_thinBins__2->SetBinError(5,0.01423216);
   heeRareEff_thinBins__2->SetBinError(6,0.01917473);
   heeRareEff_thinBins__2->SetBinError(7,0.021906);
   heeRareEff_thinBins__2->SetBinError(8,0.02327922);
   heeRareEff_thinBins__2->SetBinError(9,0.02397858);
   heeRareEff_thinBins__2->SetBinError(10,0.02591524);
   heeRareEff_thinBins__2->SetBinError(11,0.02362836);
   heeRareEff_thinBins__2->SetBinError(12,0.02285371);
   heeRareEff_thinBins__2->SetBinError(13,0.02272349);
   heeRareEff_thinBins__2->SetBinError(14,0.02100448);
   heeRareEff_thinBins__2->SetBinError(15,0.01949961);
   heeRareEff_thinBins__2->SetBinError(16,0.01849714);
   heeRareEff_thinBins__2->SetBinError(17,0.01603919);
   heeRareEff_thinBins__2->SetBinError(18,0.01356759);
   heeRareEff_thinBins__2->SetBinError(19,0.01136317);
   heeRareEff_thinBins__2->SetBinError(20,0.009074276);
   heeRareEff_thinBins__2->SetBinError(21,0.006553219);
   heeRareEff_thinBins__2->SetBinError(22,0.004430555);
   heeRareEff_thinBins__2->SetBinError(23,0.003051797);
   heeRareEff_thinBins__2->SetBinError(24,0.001828909);
   heeRareEff_thinBins__2->SetBinError(25,0.0009619907);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("min(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {1.5, 1.616667, 1.733333, 1.85, 1.966667, 2.083333, 2.2, 2.316667, 2.433333, 2.55, 2.666667, 2.783333, 2.9, 3.016667, 3.133333, 3.25, 3.366667, 3.483333, 3.6, 3.716667, 3.833333, 3.95, 4.066667, 4.183333, 4.3, 4.416667, 4.533333, 4.65, 4.766667, 4.883333, 5}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(1,0.001123877);
   hmumuEff_thinBins__3->SetBinContent(2,0.02525101);
   hmumuEff_thinBins__3->SetBinContent(3,0.08274247);
   hmumuEff_thinBins__3->SetBinContent(4,0.1947197);
   hmumuEff_thinBins__3->SetBinContent(5,0.4584881);
   hmumuEff_thinBins__3->SetBinContent(6,0.6919075);
   hmumuEff_thinBins__3->SetBinContent(7,0.8449649);
   hmumuEff_thinBins__3->SetBinContent(8,0.9399776);
   hmumuEff_thinBins__3->SetBinContent(9,0.9953379);
   hmumuEff_thinBins__3->SetBinContent(10,1);
   hmumuEff_thinBins__3->SetBinContent(11,0.9727896);
   hmumuEff_thinBins__3->SetBinContent(12,0.9252061);
   hmumuEff_thinBins__3->SetBinContent(13,0.8539376);
   hmumuEff_thinBins__3->SetBinContent(14,0.7850133);
   hmumuEff_thinBins__3->SetBinContent(15,0.7048469);
   hmumuEff_thinBins__3->SetBinContent(16,0.6187271);
   hmumuEff_thinBins__3->SetBinContent(17,0.5274266);
   hmumuEff_thinBins__3->SetBinContent(18,0.4439589);
   hmumuEff_thinBins__3->SetBinContent(19,0.3575841);
   hmumuEff_thinBins__3->SetBinContent(20,0.2793365);
   hmumuEff_thinBins__3->SetBinContent(21,0.205357);
   hmumuEff_thinBins__3->SetBinContent(22,0.1493808);
   hmumuEff_thinBins__3->SetBinContent(23,0.09915511);
   hmumuEff_thinBins__3->SetBinContent(24,0.062704);
   hmumuEff_thinBins__3->SetBinContent(25,0.03817286);
   hmumuEff_thinBins__3->SetBinContent(26,0.02149449);
   hmumuEff_thinBins__3->SetBinContent(27,0.009621576);
   hmumuEff_thinBins__3->SetBinContent(28,0.00212735);
   hmumuEff_thinBins__3->SetBinContent(29,0.0001648832);
   hmumuEff_thinBins__3->SetBinContent(30,9.595248e-06);
   hmumuEff_thinBins__3->SetBinError(1,0.0001173793);
   hmumuEff_thinBins__3->SetBinError(2,0.0005581633);
   hmumuEff_thinBins__3->SetBinError(3,0.001013356);
   hmumuEff_thinBins__3->SetBinError(4,0.001570572);
   hmumuEff_thinBins__3->SetBinError(5,0.002485489);
   hmumuEff_thinBins__3->SetBinError(6,0.003134074);
   hmumuEff_thinBins__3->SetBinError(7,0.003530105);
   hmumuEff_thinBins__3->SetBinError(8,0.003771785);
   hmumuEff_thinBins__3->SetBinError(9,0.003915665);
   hmumuEff_thinBins__3->SetBinError(10,0.003933759);
   hmumuEff_thinBins__3->SetBinError(11,0.003872478);
   hmumuEff_thinBins__3->SetBinError(12,0.00375863);
   hmumuEff_thinBins__3->SetBinError(13,0.003584028);
   hmumuEff_thinBins__3->SetBinError(14,0.00341681);
   hmumuEff_thinBins__3->SetBinError(15,0.003209491);
   hmumuEff_thinBins__3->SetBinError(16,0.002981564);
   hmumuEff_thinBins__3->SetBinError(17,0.002714429);
   hmumuEff_thinBins__3->SetBinError(18,0.002473844);
   hmumuEff_thinBins__3->SetBinError(19,0.002195953);
   hmumuEff_thinBins__3->SetBinError(20,0.001926172);
   hmumuEff_thinBins__3->SetBinError(21,0.001638748);
   hmumuEff_thinBins__3->SetBinError(22,0.001392013);
   hmumuEff_thinBins__3->SetBinError(23,0.001126688);
   hmumuEff_thinBins__3->SetBinError(24,0.0008950932);
   hmumuEff_thinBins__3->SetBinError(25,0.000695511);
   hmumuEff_thinBins__3->SetBinError(26,0.0005225195);
   hmumuEff_thinBins__3->SetBinError(27,0.0003500601);
   hmumuEff_thinBins__3->SetBinError(28,0.0001666406);
   hmumuEff_thinBins__3->SetBinError(29,4.39969e-05);
   hmumuEff_thinBins__3->SetBinError(30,9.595261e-06);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("min(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {1.5, 1.616667, 1.733333, 1.85, 1.966667, 2.083333, 2.2, 2.316667, 2.433333, 2.55, 2.666667, 2.783333, 2.9, 3.016667, 3.133333, 3.25, 3.366667, 3.483333, 3.6, 3.716667, 3.833333, 3.95, 4.066667, 4.183333, 4.3, 4.416667, 4.533333, 4.65, 4.766667, 4.883333, 5}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(1,9.683239e-05);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.01996034);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.06771713);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.1749205);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.4482445);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.6777506);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.8168003);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.9086326);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.9762946);
   hmumuRareEff_thinBins__4->SetBinContent(10,1);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.9569461);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.92727);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.8820379);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.8068376);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.7186202);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.6492248);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.5556258);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.4906872);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.3886138);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.3047937);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.2273237);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.1489158);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.1104667);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.06765633);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.03830652);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.01564528);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.01021143);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.002094724);
   hmumuRareEff_thinBins__4->SetBinError(1,6.861247e-05);
   hmumuRareEff_thinBins__4->SetBinError(2,0.0022695);
   hmumuRareEff_thinBins__4->SetBinError(3,0.004079575);
   hmumuRareEff_thinBins__4->SetBinError(4,0.006733849);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01093655);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01342931);
   hmumuRareEff_thinBins__4->SetBinError(7,0.01478731);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01544726);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01607479);
   hmumuRareEff_thinBins__4->SetBinError(10,0.0162794);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01571407);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01543041);
   hmumuRareEff_thinBins__4->SetBinError(13,0.01510461);
   hmumuRareEff_thinBins__4->SetBinError(14,0.01426397);
   hmumuRareEff_thinBins__4->SetBinError(15,0.01346902);
   hmumuRareEff_thinBins__4->SetBinError(16,0.01281992);
   hmumuRareEff_thinBins__4->SetBinError(17,0.01179947);
   hmumuRareEff_thinBins__4->SetBinError(18,0.01097133);
   hmumuRareEff_thinBins__4->SetBinError(19,0.009776734);
   hmumuRareEff_thinBins__4->SetBinError(20,0.00862146);
   hmumuRareEff_thinBins__4->SetBinError(21,0.007446724);
   hmumuRareEff_thinBins__4->SetBinError(22,0.005848036);
   hmumuRareEff_thinBins__4->SetBinError(23,0.005213806);
   hmumuRareEff_thinBins__4->SetBinError(24,0.003970551);
   hmumuRareEff_thinBins__4->SetBinError(25,0.003129221);
   hmumuRareEff_thinBins__4->SetBinError(26,0.001894662);
   hmumuRareEff_thinBins__4->SetBinError(27,0.001640532);
   hmumuRareEff_thinBins__4->SetBinError(28,0.0007564885);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("min(#it{#eta}(#it{l^{+}}), #it{#eta}(#it{l^{#minus}}))");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2g.C <==
void FigS2g()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:16 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {400, 670, 940, 1210, 1480, 1750, 2020, 2290, 2560, 2830, 3100, 3370, 3640, 3910, 4180, 4450, 4720, 4990, 5260, 5530, 5800, 6070, 6340, 6610, 6880, 7150, 7420, 7690, 7960, 8230, 8500}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(1,0.6659284);
   heeEff_thinBins__1->SetBinContent(2,0.9482724);
   heeEff_thinBins__1->SetBinContent(3,0.952381);
   heeEff_thinBins__1->SetBinContent(4,0.8932516);
   heeEff_thinBins__1->SetBinContent(5,0.8749118);
   heeEff_thinBins__1->SetBinContent(6,0.8925804);
   heeEff_thinBins__1->SetBinContent(7,0.8243936);
   heeEff_thinBins__1->SetBinContent(8,0.7303857);
   heeEff_thinBins__1->SetBinContent(9,0.6444727);
   heeEff_thinBins__1->SetBinContent(10,0.579303);
   heeEff_thinBins__1->SetBinContent(11,0.5169919);
   heeEff_thinBins__1->SetBinContent(12,0.4598436);
   heeEff_thinBins__1->SetBinContent(13,0.3875768);
   heeEff_thinBins__1->SetBinContent(14,0.3495815);
   heeEff_thinBins__1->SetBinContent(15,0.3197515);
   heeEff_thinBins__1->SetBinContent(16,0.2890344);
   heeEff_thinBins__1->SetBinContent(17,0.2564768);
   heeEff_thinBins__1->SetBinContent(18,0.2213049);
   heeEff_thinBins__1->SetBinContent(19,0.2023819);
   heeEff_thinBins__1->SetBinContent(20,0.1749563);
   heeEff_thinBins__1->SetBinContent(21,0.1633008);
   heeEff_thinBins__1->SetBinContent(22,0.1400855);
   heeEff_thinBins__1->SetBinContent(23,0.1306052);
   heeEff_thinBins__1->SetBinContent(24,0.1162728);
   heeEff_thinBins__1->SetBinContent(25,0.1065435);
   heeEff_thinBins__1->SetBinContent(26,0.09443591);
   heeEff_thinBins__1->SetBinContent(27,0.07794958);
   heeEff_thinBins__1->SetBinContent(28,0.07343797);
   heeEff_thinBins__1->SetBinContent(29,0.06416625);
   heeEff_thinBins__1->SetBinContent(30,0.05686092);
   heeEff_thinBins__1->SetBinContent(31,1.376036e+07);
   heeEff_thinBins__1->SetBinError(1,0.009312827);
   heeEff_thinBins__1->SetBinError(2,0.01184398);
   heeEff_thinBins__1->SetBinError(3,0.01204229);
   heeEff_thinBins__1->SetBinError(4,0.0116821);
   heeEff_thinBins__1->SetBinError(5,0.01156065);
   heeEff_thinBins__1->SetBinError(6,0.01177993);
   heeEff_thinBins__1->SetBinError(7,0.01118621);
   heeEff_thinBins__1->SetBinError(8,0.01050422);
   heeEff_thinBins__1->SetBinError(9,0.00975344);
   heeEff_thinBins__1->SetBinError(10,0.009191805);
   heeEff_thinBins__1->SetBinError(11,0.008659044);
   heeEff_thinBins__1->SetBinError(12,0.008054076);
   heeEff_thinBins__1->SetBinError(13,0.007499038);
   heeEff_thinBins__1->SetBinError(14,0.007017988);
   heeEff_thinBins__1->SetBinError(15,0.006716574);
   heeEff_thinBins__1->SetBinError(16,0.006365057);
   heeEff_thinBins__1->SetBinError(17,0.005922714);
   heeEff_thinBins__1->SetBinError(18,0.005542223);
   heeEff_thinBins__1->SetBinError(19,0.005337202);
   heeEff_thinBins__1->SetBinError(20,0.004856442);
   heeEff_thinBins__1->SetBinError(21,0.004718629);
   heeEff_thinBins__1->SetBinError(22,0.004321239);
   heeEff_thinBins__1->SetBinError(23,0.004193074);
   heeEff_thinBins__1->SetBinError(24,0.003961929);
   heeEff_thinBins__1->SetBinError(25,0.003755258);
   heeEff_thinBins__1->SetBinError(26,0.003537833);
   heeEff_thinBins__1->SetBinError(27,0.00316045);
   heeEff_thinBins__1->SetBinError(28,0.003086265);
   heeEff_thinBins__1->SetBinError(29,0.002927198);
   heeEff_thinBins__1->SetBinError(30,0.00273513);
   heeEff_thinBins__1->SetBinError(31,212948.4);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("#it{p}_{T}(#it{K^{+}}) [MeV/#it{c}]");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {400, 670, 940, 1210, 1480, 1750, 2020, 2290, 2560, 2830, 3100, 3370, 3640, 3910, 4180, 4450, 4720, 4990, 5260, 5530, 5800, 6070, 6340, 6610, 6880, 7150, 7420, 7690, 7960, 8230, 8500}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(1,0.3782608);
   heeRareEff_thinBins__2->SetBinContent(2,0.7726194);
   heeRareEff_thinBins__2->SetBinContent(3,1);
   heeRareEff_thinBins__2->SetBinContent(4,0.9147779);
   heeRareEff_thinBins__2->SetBinContent(5,0.8903458);
   heeRareEff_thinBins__2->SetBinContent(6,0.9148645);
   heeRareEff_thinBins__2->SetBinContent(7,0.8098526);
   heeRareEff_thinBins__2->SetBinContent(8,0.7556607);
   heeRareEff_thinBins__2->SetBinContent(9,0.6643614);
   heeRareEff_thinBins__2->SetBinContent(10,0.5525072);
   heeRareEff_thinBins__2->SetBinContent(11,0.5346057);
   heeRareEff_thinBins__2->SetBinContent(12,0.434104);
   heeRareEff_thinBins__2->SetBinContent(13,0.4242056);
   heeRareEff_thinBins__2->SetBinContent(14,0.3541998);
   heeRareEff_thinBins__2->SetBinContent(15,0.2960615);
   heeRareEff_thinBins__2->SetBinContent(16,0.3158843);
   heeRareEff_thinBins__2->SetBinContent(17,0.2858392);
   heeRareEff_thinBins__2->SetBinContent(18,0.2407268);
   heeRareEff_thinBins__2->SetBinContent(19,0.2146239);
   heeRareEff_thinBins__2->SetBinContent(20,0.1997712);
   heeRareEff_thinBins__2->SetBinContent(21,0.1849764);
   heeRareEff_thinBins__2->SetBinContent(22,0.1649542);
   heeRareEff_thinBins__2->SetBinContent(23,0.1505197);
   heeRareEff_thinBins__2->SetBinContent(24,0.1184159);
   heeRareEff_thinBins__2->SetBinContent(25,0.114217);
   heeRareEff_thinBins__2->SetBinContent(26,0.1168175);
   heeRareEff_thinBins__2->SetBinContent(27,0.1040091);
   heeRareEff_thinBins__2->SetBinContent(28,0.07460461);
   heeRareEff_thinBins__2->SetBinContent(29,0.07185821);
   heeRareEff_thinBins__2->SetBinContent(30,0.07158981);
   heeRareEff_thinBins__2->SetBinContent(31,1.543973e+07);
   heeRareEff_thinBins__2->SetBinError(1,0.0162192);
   heeRareEff_thinBins__2->SetBinError(2,0.02448634);
   heeRareEff_thinBins__2->SetBinError(3,0.02830257);
   heeRareEff_thinBins__2->SetBinError(4,0.02778541);
   heeRareEff_thinBins__2->SetBinError(5,0.02739106);
   heeRareEff_thinBins__2->SetBinError(6,0.02751342);
   heeRareEff_thinBins__2->SetBinError(7,0.02539204);
   heeRareEff_thinBins__2->SetBinError(8,0.02466794);
   heeRareEff_thinBins__2->SetBinError(9,0.02273589);
   heeRareEff_thinBins__2->SetBinError(10,0.02053171);
   heeRareEff_thinBins__2->SetBinError(11,0.02072569);
   heeRareEff_thinBins__2->SetBinError(12,0.0180568);
   heeRareEff_thinBins__2->SetBinError(13,0.01800814);
   heeRareEff_thinBins__2->SetBinError(14,0.01626447);
   heeRareEff_thinBins__2->SetBinError(15,0.01468762);
   heeRareEff_thinBins__2->SetBinError(16,0.01546828);
   heeRareEff_thinBins__2->SetBinError(17,0.01453833);
   heeRareEff_thinBins__2->SetBinError(18,0.01403584);
   heeRareEff_thinBins__2->SetBinError(19,0.01256352);
   heeRareEff_thinBins__2->SetBinError(20,0.01223877);
   heeRareEff_thinBins__2->SetBinError(21,0.01176014);
   heeRareEff_thinBins__2->SetBinError(22,0.01101967);
   heeRareEff_thinBins__2->SetBinError(23,0.01059148);
   heeRareEff_thinBins__2->SetBinError(24,0.009089816);
   heeRareEff_thinBins__2->SetBinError(25,0.009071295);
   heeRareEff_thinBins__2->SetBinError(26,0.009200956);
   heeRareEff_thinBins__2->SetBinError(27,0.008674304);
   heeRareEff_thinBins__2->SetBinError(28,0.007334008);
   heeRareEff_thinBins__2->SetBinError(29,0.006984506);
   heeRareEff_thinBins__2->SetBinError(30,0.006981359);
   heeRareEff_thinBins__2->SetBinError(31,450684.3);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("#it{p}_{T}(#it{K^{+}}) [MeV/#it{c}]");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {400, 670, 940, 1210, 1480, 1750, 2020, 2290, 2560, 2830, 3100, 3370, 3640, 3910, 4180, 4450, 4720, 4990, 5260, 5530, 5800, 6070, 6340, 6610, 6880, 7150, 7420, 7690, 7960, 8230, 8500}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(0,3923292);
   hmumuEff_thinBins__3->SetBinContent(1,0.3661645);
   hmumuEff_thinBins__3->SetBinContent(2,0.7282422);
   hmumuEff_thinBins__3->SetBinContent(3,0.9382402);
   hmumuEff_thinBins__3->SetBinContent(4,0.9959124);
   hmumuEff_thinBins__3->SetBinContent(5,1);
   hmumuEff_thinBins__3->SetBinContent(6,0.9286844);
   hmumuEff_thinBins__3->SetBinContent(7,0.8173176);
   hmumuEff_thinBins__3->SetBinContent(8,0.6978367);
   hmumuEff_thinBins__3->SetBinContent(9,0.5950537);
   hmumuEff_thinBins__3->SetBinContent(10,0.5048591);
   hmumuEff_thinBins__3->SetBinContent(11,0.4276628);
   hmumuEff_thinBins__3->SetBinContent(12,0.3566503);
   hmumuEff_thinBins__3->SetBinContent(13,0.2985569);
   hmumuEff_thinBins__3->SetBinContent(14,0.2487787);
   hmumuEff_thinBins__3->SetBinContent(15,0.2115707);
   hmumuEff_thinBins__3->SetBinContent(16,0.1798143);
   hmumuEff_thinBins__3->SetBinContent(17,0.1531229);
   hmumuEff_thinBins__3->SetBinContent(18,0.1300748);
   hmumuEff_thinBins__3->SetBinContent(19,0.1125411);
   hmumuEff_thinBins__3->SetBinContent(20,0.09644661);
   hmumuEff_thinBins__3->SetBinContent(21,0.08362058);
   hmumuEff_thinBins__3->SetBinContent(22,0.0716355);
   hmumuEff_thinBins__3->SetBinContent(23,0.0623875);
   hmumuEff_thinBins__3->SetBinContent(24,0.05373645);
   hmumuEff_thinBins__3->SetBinContent(25,0.04649579);
   hmumuEff_thinBins__3->SetBinContent(26,0.04026267);
   hmumuEff_thinBins__3->SetBinContent(27,0.03535294);
   hmumuEff_thinBins__3->SetBinContent(28,0.0306441);
   hmumuEff_thinBins__3->SetBinContent(29,0.02647494);
   hmumuEff_thinBins__3->SetBinContent(30,0.02250517);
   hmumuEff_thinBins__3->SetBinContent(31,1.031406e+07);
   hmumuEff_thinBins__3->SetBinError(0,41537.44);
   hmumuEff_thinBins__3->SetBinError(1,0.001986617);
   hmumuEff_thinBins__3->SetBinError(2,0.0030669);
   hmumuEff_thinBins__3->SetBinError(3,0.003586425);
   hmumuEff_thinBins__3->SetBinError(4,0.003693158);
   hmumuEff_thinBins__3->SetBinError(5,0.003696418);
   hmumuEff_thinBins__3->SetBinError(6,0.003571496);
   hmumuEff_thinBins__3->SetBinError(7,0.00333998);
   hmumuEff_thinBins__3->SetBinError(8,0.003052179);
   hmumuEff_thinBins__3->SetBinError(9,0.002779103);
   hmumuEff_thinBins__3->SetBinError(10,0.002513106);
   hmumuEff_thinBins__3->SetBinError(11,0.002274572);
   hmumuEff_thinBins__3->SetBinError(12,0.002036017);
   hmumuEff_thinBins__3->SetBinError(13,0.001831611);
   hmumuEff_thinBins__3->SetBinError(14,0.001643367);
   hmumuEff_thinBins__3->SetBinError(15,0.001498444);
   hmumuEff_thinBins__3->SetBinError(16,0.001361858);
   hmumuEff_thinBins__3->SetBinError(17,0.001241884);
   hmumuEff_thinBins__3->SetBinError(18,0.001135455);
   hmumuEff_thinBins__3->SetBinError(19,0.001047131);
   hmumuEff_thinBins__3->SetBinError(20,0.0009651288);
   hmumuEff_thinBins__3->SetBinError(21,0.0008923437);
   hmumuEff_thinBins__3->SetBinError(22,0.0008219551);
   hmumuEff_thinBins__3->SetBinError(23,0.0007620581);
   hmumuEff_thinBins__3->SetBinError(24,0.0007061392);
   hmumuEff_thinBins__3->SetBinError(25,0.000653191);
   hmumuEff_thinBins__3->SetBinError(26,0.0006036207);
   hmumuEff_thinBins__3->SetBinError(27,0.0005623611);
   hmumuEff_thinBins__3->SetBinError(28,0.0005230151);
   hmumuEff_thinBins__3->SetBinError(29,0.0004840417);
   hmumuEff_thinBins__3->SetBinError(30,0.0004429655);
   hmumuEff_thinBins__3->SetBinError(31,70506.66);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("#it{p}_{T}(#it{K^{+}}) [MeV/#it{c}]");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {400, 670, 940, 1210, 1480, 1750, 2020, 2290, 2560, 2830, 3100, 3370, 3640, 3910, 4180, 4450, 4720, 4990, 5260, 5530, 5800, 6070, 6340, 6610, 6880, 7150, 7420, 7690, 7960, 8230, 8500}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(0,486663);
   hmumuRareEff_thinBins__4->SetBinContent(1,0.1634698);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.429722);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.7024137);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.9015814);
   hmumuRareEff_thinBins__4->SetBinContent(5,1);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.9791023);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.8847032);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.75712);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.6562257);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.5563574);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.4593021);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.4036659);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.3562694);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.285325);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.2692661);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.2127296);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.2059922);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.169031);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.1448032);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.1335525);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.1137827);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.1022668);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.0944498);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.08069517);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.0780904);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.05945958);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.06122487);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.04283522);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.04648359);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.03359551);
   hmumuRareEff_thinBins__4->SetBinContent(31,7054053);
   hmumuRareEff_thinBins__4->SetBinError(0,38311.8);
   hmumuRareEff_thinBins__4->SetBinError(1,0.005637574);
   hmumuRareEff_thinBins__4->SetBinError(2,0.009723074);
   hmumuRareEff_thinBins__4->SetBinError(3,0.01289011);
   hmumuRareEff_thinBins__4->SetBinError(4,0.01485714);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01561296);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01518044);
   hmumuRareEff_thinBins__4->SetBinError(7,0.01437584);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01328756);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01232342);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01124487);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01013856);
   hmumuRareEff_thinBins__4->SetBinError(12,0.00933537);
   hmumuRareEff_thinBins__4->SetBinError(13,0.008841602);
   hmumuRareEff_thinBins__4->SetBinError(14,0.007670208);
   hmumuRareEff_thinBins__4->SetBinError(15,0.007508416);
   hmumuRareEff_thinBins__4->SetBinError(16,0.006623532);
   hmumuRareEff_thinBins__4->SetBinError(17,0.006509808);
   hmumuRareEff_thinBins__4->SetBinError(18,0.005807949);
   hmumuRareEff_thinBins__4->SetBinError(19,0.005397039);
   hmumuRareEff_thinBins__4->SetBinError(20,0.005079484);
   hmumuRareEff_thinBins__4->SetBinError(21,0.004712836);
   hmumuRareEff_thinBins__4->SetBinError(22,0.004435699);
   hmumuRareEff_thinBins__4->SetBinError(23,0.004261795);
   hmumuRareEff_thinBins__4->SetBinError(24,0.00389146);
   hmumuRareEff_thinBins__4->SetBinError(25,0.003902248);
   hmumuRareEff_thinBins__4->SetBinError(26,0.003272194);
   hmumuRareEff_thinBins__4->SetBinError(27,0.003438426);
   hmumuRareEff_thinBins__4->SetBinError(28,0.002830101);
   hmumuRareEff_thinBins__4->SetBinError(29,0.002939372);
   hmumuRareEff_thinBins__4->SetBinError(30,0.002469498);
   hmumuRareEff_thinBins__4->SetBinError(31,152272.3);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("#it{p}_{T}(#it{K^{+}}) [MeV/#it{c}]");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2h.C <==
void FigS2h()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:16 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {900, 1203.333, 1506.667, 1810, 2113.333, 2416.667, 2720, 3023.333, 3326.667, 3630, 3933.333, 4236.667, 4540, 4843.333, 5146.667, 5450, 5753.333, 6056.667, 6360, 6663.333, 6966.667, 7270, 7573.333, 7876.667, 8180, 8483.333, 8786.667, 9090, 9393.333, 9696.667, 10000}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(5,0.03886008);
   heeEff_thinBins__1->SetBinContent(6,0.2707191);
   heeEff_thinBins__1->SetBinContent(7,0.5186135);
   heeEff_thinBins__1->SetBinContent(8,0.7188149);
   heeEff_thinBins__1->SetBinContent(9,0.8521976);
   heeEff_thinBins__1->SetBinContent(10,0.9339525);
   heeEff_thinBins__1->SetBinContent(11,0.952381);
   heeEff_thinBins__1->SetBinContent(12,0.928411);
   heeEff_thinBins__1->SetBinContent(13,0.8516382);
   heeEff_thinBins__1->SetBinContent(14,0.7518381);
   heeEff_thinBins__1->SetBinContent(15,0.6515199);
   heeEff_thinBins__1->SetBinContent(16,0.5794958);
   heeEff_thinBins__1->SetBinContent(17,0.5037056);
   heeEff_thinBins__1->SetBinContent(18,0.4451325);
   heeEff_thinBins__1->SetBinContent(19,0.3843166);
   heeEff_thinBins__1->SetBinContent(20,0.343801);
   heeEff_thinBins__1->SetBinContent(21,0.2897626);
   heeEff_thinBins__1->SetBinContent(22,0.2631962);
   heeEff_thinBins__1->SetBinContent(23,0.2281047);
   heeEff_thinBins__1->SetBinContent(24,0.2026011);
   heeEff_thinBins__1->SetBinContent(25,0.1706705);
   heeEff_thinBins__1->SetBinContent(26,0.1547979);
   heeEff_thinBins__1->SetBinContent(27,0.1306711);
   heeEff_thinBins__1->SetBinContent(28,0.1236144);
   heeEff_thinBins__1->SetBinContent(29,0.1048733);
   heeEff_thinBins__1->SetBinContent(30,0.0886732);
   heeEff_thinBins__1->SetBinContent(31,1.875779e+07);
   heeEff_thinBins__1->SetBinError(5,0.002916306);
   heeEff_thinBins__1->SetBinError(6,0.007023754);
   heeEff_thinBins__1->SetBinError(7,0.009069685);
   heeEff_thinBins__1->SetBinError(8,0.01030112);
   heeEff_thinBins__1->SetBinError(9,0.01118376);
   heeEff_thinBins__1->SetBinError(10,0.01172642);
   heeEff_thinBins__1->SetBinError(11,0.01152612);
   heeEff_thinBins__1->SetBinError(12,0.01123444);
   heeEff_thinBins__1->SetBinError(13,0.01070925);
   heeEff_thinBins__1->SetBinError(14,0.009995296);
   heeEff_thinBins__1->SetBinError(15,0.009264347);
   heeEff_thinBins__1->SetBinError(16,0.008705195);
   heeEff_thinBins__1->SetBinError(17,0.008106327);
   heeEff_thinBins__1->SetBinError(18,0.00763271);
   heeEff_thinBins__1->SetBinError(19,0.007036723);
   heeEff_thinBins__1->SetBinError(20,0.006692835);
   heeEff_thinBins__1->SetBinError(21,0.006131433);
   heeEff_thinBins__1->SetBinError(22,0.005870005);
   heeEff_thinBins__1->SetBinError(23,0.005465551);
   heeEff_thinBins__1->SetBinError(24,0.005177933);
   heeEff_thinBins__1->SetBinError(25,0.004715085);
   heeEff_thinBins__1->SetBinError(26,0.004559163);
   heeEff_thinBins__1->SetBinError(27,0.004217883);
   heeEff_thinBins__1->SetBinError(28,0.004111857);
   heeEff_thinBins__1->SetBinError(29,0.003763451);
   heeEff_thinBins__1->SetBinError(30,0.003468278);
   heeEff_thinBins__1->SetBinError(31,265363.6);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("max(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {900, 1203.333, 1506.667, 1810, 2113.333, 2416.667, 2720, 3023.333, 3326.667, 3630, 3933.333, 4236.667, 4540, 4843.333, 5146.667, 5450, 5753.333, 6056.667, 6360, 6663.333, 6966.667, 7270, 7573.333, 7876.667, 8180, 8483.333, 8786.667, 9090, 9393.333, 9696.667, 10000}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(5,0.04780622);
   heeRareEff_thinBins__2->SetBinContent(6,0.2571891);
   heeRareEff_thinBins__2->SetBinContent(7,0.5595186);
   heeRareEff_thinBins__2->SetBinContent(8,0.7437793);
   heeRareEff_thinBins__2->SetBinContent(9,0.8771423);
   heeRareEff_thinBins__2->SetBinContent(10,1);
   heeRareEff_thinBins__2->SetBinContent(11,0.9924745);
   heeRareEff_thinBins__2->SetBinContent(12,0.9448864);
   heeRareEff_thinBins__2->SetBinContent(13,0.8942947);
   heeRareEff_thinBins__2->SetBinContent(14,0.7974009);
   heeRareEff_thinBins__2->SetBinContent(15,0.7144036);
   heeRareEff_thinBins__2->SetBinContent(16,0.6129047);
   heeRareEff_thinBins__2->SetBinContent(17,0.5460886);
   heeRareEff_thinBins__2->SetBinContent(18,0.465702);
   heeRareEff_thinBins__2->SetBinContent(19,0.4496581);
   heeRareEff_thinBins__2->SetBinContent(20,0.3306766);
   heeRareEff_thinBins__2->SetBinContent(21,0.3199694);
   heeRareEff_thinBins__2->SetBinContent(22,0.2775285);
   heeRareEff_thinBins__2->SetBinContent(23,0.2161172);
   heeRareEff_thinBins__2->SetBinContent(24,0.2142067);
   heeRareEff_thinBins__2->SetBinContent(25,0.1853729);
   heeRareEff_thinBins__2->SetBinContent(26,0.1549113);
   heeRareEff_thinBins__2->SetBinContent(27,0.1386643);
   heeRareEff_thinBins__2->SetBinContent(28,0.1140701);
   heeRareEff_thinBins__2->SetBinContent(29,0.1028885);
   heeRareEff_thinBins__2->SetBinContent(30,0.08089349);
   heeRareEff_thinBins__2->SetBinContent(31,1.297652e+07);
   heeRareEff_thinBins__2->SetBinError(5,0.008163718);
   heeRareEff_thinBins__2->SetBinError(6,0.01490224);
   heeRareEff_thinBins__2->SetBinError(7,0.02249506);
   heeRareEff_thinBins__2->SetBinError(8,0.02406378);
   heeRareEff_thinBins__2->SetBinError(9,0.02705239);
   heeRareEff_thinBins__2->SetBinError(10,0.02786646);
   heeRareEff_thinBins__2->SetBinError(11,0.0271014);
   heeRareEff_thinBins__2->SetBinError(12,0.02672727);
   heeRareEff_thinBins__2->SetBinError(13,0.02555322);
   heeRareEff_thinBins__2->SetBinError(14,0.02434625);
   heeRareEff_thinBins__2->SetBinError(15,0.02296214);
   heeRareEff_thinBins__2->SetBinError(16,0.02105422);
   heeRareEff_thinBins__2->SetBinError(17,0.0198944);
   heeRareEff_thinBins__2->SetBinError(18,0.01851161);
   heeRareEff_thinBins__2->SetBinError(19,0.0181501);
   heeRareEff_thinBins__2->SetBinError(20,0.01551429);
   heeRareEff_thinBins__2->SetBinError(21,0.01523068);
   heeRareEff_thinBins__2->SetBinError(22,0.01426489);
   heeRareEff_thinBins__2->SetBinError(23,0.01247267);
   heeRareEff_thinBins__2->SetBinError(24,0.01259469);
   heeRareEff_thinBins__2->SetBinError(25,0.0117345);
   heeRareEff_thinBins__2->SetBinError(26,0.01066777);
   heeRareEff_thinBins__2->SetBinError(27,0.01005371);
   heeRareEff_thinBins__2->SetBinError(28,0.009427278);
   heeRareEff_thinBins__2->SetBinError(29,0.008861976);
   heeRareEff_thinBins__2->SetBinError(30,0.007815405);
   heeRareEff_thinBins__2->SetBinError(31,447458.4);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("max(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {900, 1203.333, 1506.667, 1810, 2113.333, 2416.667, 2720, 3023.333, 3326.667, 3630, 3933.333, 4236.667, 4540, 4843.333, 5146.667, 5450, 5753.333, 6056.667, 6360, 6663.333, 6966.667, 7270, 7573.333, 7876.667, 8180, 8483.333, 8786.667, 9090, 9393.333, 9696.667, 10000}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(1,0.003305294);
   hmumuEff_thinBins__3->SetBinContent(2,0.06932899);
   hmumuEff_thinBins__3->SetBinContent(3,0.5520841);
   hmumuEff_thinBins__3->SetBinContent(4,0.9175915);
   hmumuEff_thinBins__3->SetBinContent(5,1);
   hmumuEff_thinBins__3->SetBinContent(6,0.9468647);
   hmumuEff_thinBins__3->SetBinContent(7,0.8199665);
   hmumuEff_thinBins__3->SetBinContent(8,0.6744043);
   hmumuEff_thinBins__3->SetBinContent(9,0.5630648);
   hmumuEff_thinBins__3->SetBinContent(10,0.475305);
   hmumuEff_thinBins__3->SetBinContent(11,0.3980887);
   hmumuEff_thinBins__3->SetBinContent(12,0.3355084);
   hmumuEff_thinBins__3->SetBinContent(13,0.2842838);
   hmumuEff_thinBins__3->SetBinContent(14,0.2390077);
   hmumuEff_thinBins__3->SetBinContent(15,0.2053072);
   hmumuEff_thinBins__3->SetBinContent(16,0.1727315);
   hmumuEff_thinBins__3->SetBinContent(17,0.1466058);
   hmumuEff_thinBins__3->SetBinContent(18,0.1250777);
   hmumuEff_thinBins__3->SetBinContent(19,0.1065489);
   hmumuEff_thinBins__3->SetBinContent(20,0.09256652);
   hmumuEff_thinBins__3->SetBinContent(21,0.0799001);
   hmumuEff_thinBins__3->SetBinContent(22,0.06844404);
   hmumuEff_thinBins__3->SetBinContent(23,0.05879153);
   hmumuEff_thinBins__3->SetBinContent(24,0.05225938);
   hmumuEff_thinBins__3->SetBinContent(25,0.04479165);
   hmumuEff_thinBins__3->SetBinContent(26,0.03939287);
   hmumuEff_thinBins__3->SetBinContent(27,0.03486508);
   hmumuEff_thinBins__3->SetBinContent(28,0.03107034);
   hmumuEff_thinBins__3->SetBinContent(29,0.02636907);
   hmumuEff_thinBins__3->SetBinContent(30,0.02334424);
   hmumuEff_thinBins__3->SetBinContent(31,1.180895e+07);
   hmumuEff_thinBins__3->SetBinError(1,0.0001915342);
   hmumuEff_thinBins__3->SetBinError(2,0.0008646628);
   hmumuEff_thinBins__3->SetBinError(3,0.002498737);
   hmumuEff_thinBins__3->SetBinError(4,0.003304891);
   hmumuEff_thinBins__3->SetBinError(5,0.003488141);
   hmumuEff_thinBins__3->SetBinError(6,0.003373442);
   hmumuEff_thinBins__3->SetBinError(7,0.00308395);
   hmumuEff_thinBins__3->SetBinError(8,0.002728021);
   hmumuEff_thinBins__3->SetBinError(9,0.002433539);
   hmumuEff_thinBins__3->SetBinError(10,0.002187192);
   hmumuEff_thinBins__3->SetBinError(11,0.001959901);
   hmumuEff_thinBins__3->SetBinError(12,0.001768818);
   hmumuEff_thinBins__3->SetBinError(13,0.001602848);
   hmumuEff_thinBins__3->SetBinError(14,0.0014517);
   hmumuEff_thinBins__3->SetBinError(15,0.001330663);
   hmumuEff_thinBins__3->SetBinError(16,0.00120893);
   hmumuEff_thinBins__3->SetBinError(17,0.001108826);
   hmumuEff_thinBins__3->SetBinError(18,0.001019041);
   hmumuEff_thinBins__3->SetBinError(19,0.000935354);
   hmumuEff_thinBins__3->SetBinError(20,0.0008708438);
   hmumuEff_thinBins__3->SetBinError(21,0.0008048992);
   hmumuEff_thinBins__3->SetBinError(22,0.0007443572);
   hmumuEff_thinBins__3->SetBinError(23,0.0006897515);
   hmumuEff_thinBins__3->SetBinError(24,0.0006492516);
   hmumuEff_thinBins__3->SetBinError(25,0.000601272);
   hmumuEff_thinBins__3->SetBinError(26,0.0005641363);
   hmumuEff_thinBins__3->SetBinError(27,0.0005304904);
   hmumuEff_thinBins__3->SetBinError(28,0.0005016666);
   hmumuEff_thinBins__3->SetBinError(29,0.0004597617);
   hmumuEff_thinBins__3->SetBinError(30,0.0004321171);
   hmumuEff_thinBins__3->SetBinError(31,74902.2);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1037563);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(4);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("max(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {900, 1203.333, 1506.667, 1810, 2113.333, 2416.667, 2720, 3023.333, 3326.667, 3630, 3933.333, 4236.667, 4540, 4843.333, 5146.667, 5450, 5753.333, 6056.667, 6360, 6663.333, 6966.667, 7270, 7573.333, 7876.667, 8180, 8483.333, 8786.667, 9090, 9393.333, 9696.667, 10000}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(0,40595.24);
   hmumuRareEff_thinBins__4->SetBinContent(1,0.07892483);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.3344892);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.7162526);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.929895);
   hmumuRareEff_thinBins__4->SetBinContent(5,1);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.9317944);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.8877293);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.738622);
   hmumuRareEff_thinBins__4->SetBinContent(9,0.6223795);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.5422566);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.4729216);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.3783557);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.3173442);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.2806106);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.2336621);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.2008258);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.1702436);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.1445568);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.1293116);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.102572);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.09688074);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.07821329);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.06577197);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.05984563);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.0517167);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.04001118);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.04033634);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.02969296);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.03096437);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.02819719);
   hmumuRareEff_thinBins__4->SetBinContent(31,4029246);
   hmumuRareEff_thinBins__4->SetBinError(0,13664.87);
   hmumuRareEff_thinBins__4->SetBinError(1,0.004085472);
   hmumuRareEff_thinBins__4->SetBinError(2,0.008339209);
   hmumuRareEff_thinBins__4->SetBinError(3,0.01224909);
   hmumuRareEff_thinBins__4->SetBinError(4,0.01423433);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01488132);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01428076);
   hmumuRareEff_thinBins__4->SetBinError(7,0.013855);
   hmumuRareEff_thinBins__4->SetBinError(8,0.01250087);
   hmumuRareEff_thinBins__4->SetBinError(9,0.0113621);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01050845);
   hmumuRareEff_thinBins__4->SetBinError(11,0.009812465);
   hmumuRareEff_thinBins__4->SetBinError(12,0.008630222);
   hmumuRareEff_thinBins__4->SetBinError(13,0.007768567);
   hmumuRareEff_thinBins__4->SetBinError(14,0.007326307);
   hmumuRareEff_thinBins__4->SetBinError(15,0.006541734);
   hmumuRareEff_thinBins__4->SetBinError(16,0.00610024);
   hmumuRareEff_thinBins__4->SetBinError(17,0.005629986);
   hmumuRareEff_thinBins__4->SetBinError(18,0.005119287);
   hmumuRareEff_thinBins__4->SetBinError(19,0.004907123);
   hmumuRareEff_thinBins__4->SetBinError(20,0.004311159);
   hmumuRareEff_thinBins__4->SetBinError(21,0.004254014);
   hmumuRareEff_thinBins__4->SetBinError(22,0.003817713);
   hmumuRareEff_thinBins__4->SetBinError(23,0.003492505);
   hmumuRareEff_thinBins__4->SetBinError(24,0.003328568);
   hmumuRareEff_thinBins__4->SetBinError(25,0.003087126);
   hmumuRareEff_thinBins__4->SetBinError(26,0.002740992);
   hmumuRareEff_thinBins__4->SetBinError(27,0.002745637);
   hmumuRareEff_thinBins__4->SetBinError(28,0.002316531);
   hmumuRareEff_thinBins__4->SetBinError(29,0.002410066);
   hmumuRareEff_thinBins__4->SetBinError(30,0.002300688);
   hmumuRareEff_thinBins__4->SetBinError(31,120921.4);
   hmumuRareEff_thinBins__4->SetEntries(81823);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(4);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("max(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2i.C <==
void FigS2i()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:15 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis2[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeEff_thinBins__2 = new TH1F("heeEff_thinBins__2","heeEff_thinBins",30, xAxis2);
   heeEff_thinBins__2->SetBinContent(2,0.5813363);
   heeEff_thinBins__2->SetBinContent(3,0.952381);
   heeEff_thinBins__2->SetBinContent(4,0.912017);
   heeEff_thinBins__2->SetBinContent(5,0.8593879);
   heeEff_thinBins__2->SetBinContent(6,0.8253475);
   heeEff_thinBins__2->SetBinContent(7,0.7803097);
   heeEff_thinBins__2->SetBinContent(8,0.7178127);
   heeEff_thinBins__2->SetBinContent(9,0.7105502);
   heeEff_thinBins__2->SetBinContent(10,0.7050879);
   heeEff_thinBins__2->SetBinContent(11,0.6543813);
   heeEff_thinBins__2->SetBinContent(12,0.6331638);
   heeEff_thinBins__2->SetBinContent(13,0.6014712);
   heeEff_thinBins__2->SetBinContent(14,0.5991587);
   heeEff_thinBins__2->SetBinContent(15,0.5797001);
   heeEff_thinBins__2->SetBinContent(16,0.5579967);
   heeEff_thinBins__2->SetBinContent(17,0.54193);
   heeEff_thinBins__2->SetBinContent(18,0.495993);
   heeEff_thinBins__2->SetBinContent(19,0.4596849);
   heeEff_thinBins__2->SetBinContent(20,0.4388163);
   heeEff_thinBins__2->SetBinContent(21,0.3822959);
   heeEff_thinBins__2->SetBinContent(22,0.343306);
   heeEff_thinBins__2->SetBinContent(23,0.3015389);
   heeEff_thinBins__2->SetBinContent(24,0.2744277);
   heeEff_thinBins__2->SetBinContent(25,0.2414452);
   heeEff_thinBins__2->SetBinContent(26,0.2186765);
   heeEff_thinBins__2->SetBinContent(27,0.1883463);
   heeEff_thinBins__2->SetBinContent(28,0.1762953);
   heeEff_thinBins__2->SetBinContent(29,0.1529713);
   heeEff_thinBins__2->SetBinContent(30,0.1373794);
   heeEff_thinBins__2->SetBinContent(31,3.279507e+07);
   heeEff_thinBins__2->SetBinError(2,0.01052644);
   heeEff_thinBins__2->SetBinError(3,0.0136759);
   heeEff_thinBins__2->SetBinError(4,0.01337377);
   heeEff_thinBins__2->SetBinError(5,0.01292113);
   heeEff_thinBins__2->SetBinError(6,0.01269044);
   heeEff_thinBins__2->SetBinError(7,0.01223498);
   heeEff_thinBins__2->SetBinError(8,0.01164742);
   heeEff_thinBins__2->SetBinError(9,0.01154923);
   heeEff_thinBins__2->SetBinError(10,0.01143184);
   heeEff_thinBins__2->SetBinError(11,0.01092933);
   heeEff_thinBins__2->SetBinError(12,0.0107194);
   heeEff_thinBins__2->SetBinError(13,0.01044744);
   heeEff_thinBins__2->SetBinError(14,0.01051448);
   heeEff_thinBins__2->SetBinError(15,0.01019828);
   heeEff_thinBins__2->SetBinError(16,0.01000261);
   heeEff_thinBins__2->SetBinError(17,0.009891896);
   heeEff_thinBins__2->SetBinError(18,0.009235274);
   heeEff_thinBins__2->SetBinError(19,0.008890372);
   heeEff_thinBins__2->SetBinError(20,0.008695502);
   heeEff_thinBins__2->SetBinError(21,0.008180961);
   heeEff_thinBins__2->SetBinError(22,0.007671214);
   heeEff_thinBins__2->SetBinError(23,0.00721344);
   heeEff_thinBins__2->SetBinError(24,0.00684321);
   heeEff_thinBins__2->SetBinError(25,0.00644429);
   heeEff_thinBins__2->SetBinError(26,0.00617029);
   heeEff_thinBins__2->SetBinError(27,0.00570687);
   heeEff_thinBins__2->SetBinError(28,0.005598374);
   heeEff_thinBins__2->SetBinError(29,0.005198428);
   heeEff_thinBins__2->SetBinError(30,0.004928471);
   heeEff_thinBins__2->SetBinError(31,404990);
   heeEff_thinBins__2->SetMinimum(0);
   heeEff_thinBins__2->SetMaximum(1.3);
   heeEff_thinBins__2->SetEntries(97013);
   heeEff_thinBins__2->SetStats(0);
   heeEff_thinBins__2->SetLineColor(95);
   heeEff_thinBins__2->SetLineWidth(4);
   heeEff_thinBins__2->SetMarkerStyle(20);
   heeEff_thinBins__2->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__2->GetYaxis()->SetDecimals();
   heeEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__2->Draw("chist");
   Double_t xAxis3[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeRareEff_thinBins__3 = new TH1F("heeRareEff_thinBins__3","heeRareEff_thinBins",30, xAxis3);
   heeRareEff_thinBins__3->SetBinContent(2,0.4552132);
   heeRareEff_thinBins__3->SetBinContent(3,0.7266657);
   heeRareEff_thinBins__3->SetBinContent(4,0.8790524);
   heeRareEff_thinBins__3->SetBinContent(5,0.9519847);
   heeRareEff_thinBins__3->SetBinContent(6,0.9626678);
   heeRareEff_thinBins__3->SetBinContent(7,0.9493775);
   heeRareEff_thinBins__3->SetBinContent(8,0.9601368);
   heeRareEff_thinBins__3->SetBinContent(9,0.9343346);
   heeRareEff_thinBins__3->SetBinContent(10,1);
   heeRareEff_thinBins__3->SetBinContent(11,0.9134252);
   heeRareEff_thinBins__3->SetBinContent(12,0.9015495);
   heeRareEff_thinBins__3->SetBinContent(13,0.8869292);
   heeRareEff_thinBins__3->SetBinContent(14,0.86173);
   heeRareEff_thinBins__3->SetBinContent(15,0.8090891);
   heeRareEff_thinBins__3->SetBinContent(16,0.7943231);
   heeRareEff_thinBins__3->SetBinContent(17,0.7268037);
   heeRareEff_thinBins__3->SetBinContent(18,0.6664125);
   heeRareEff_thinBins__3->SetBinContent(19,0.6822999);
   heeRareEff_thinBins__3->SetBinContent(20,0.5630088);
   heeRareEff_thinBins__3->SetBinContent(21,0.5281368);
   heeRareEff_thinBins__3->SetBinContent(22,0.4925614);
   heeRareEff_thinBins__3->SetBinContent(23,0.4426454);
   heeRareEff_thinBins__3->SetBinContent(24,0.3661315);
   heeRareEff_thinBins__3->SetBinContent(25,0.2960125);
   heeRareEff_thinBins__3->SetBinContent(26,0.2701308);
   heeRareEff_thinBins__3->SetBinContent(27,0.2456747);
   heeRareEff_thinBins__3->SetBinContent(28,0.2220826);
   heeRareEff_thinBins__3->SetBinContent(29,0.2204658);
   heeRareEff_thinBins__3->SetBinContent(30,0.1727163);
   heeRareEff_thinBins__3->SetBinContent(31,2.903417e+07);
   heeRareEff_thinBins__3->SetBinError(2,0.02370067);
   heeRareEff_thinBins__3->SetBinError(3,0.02946548);
   heeRareEff_thinBins__3->SetBinError(4,0.03314611);
   heeRareEff_thinBins__3->SetBinError(5,0.03450298);
   heeRareEff_thinBins__3->SetBinError(6,0.03462189);
   heeRareEff_thinBins__3->SetBinError(7,0.03613978);
   heeRareEff_thinBins__3->SetBinError(8,0.0346267);
   heeRareEff_thinBins__3->SetBinError(9,0.0341639);
   heeRareEff_thinBins__3->SetBinError(10,0.03499834);
   heeRareEff_thinBins__3->SetBinError(11,0.03336428);
   heeRareEff_thinBins__3->SetBinError(12,0.03288991);
   heeRareEff_thinBins__3->SetBinError(13,0.03403319);
   heeRareEff_thinBins__3->SetBinError(14,0.03226964);
   heeRareEff_thinBins__3->SetBinError(15,0.03142728);
   heeRareEff_thinBins__3->SetBinError(16,0.03041369);
   heeRareEff_thinBins__3->SetBinError(17,0.02907815);
   heeRareEff_thinBins__3->SetBinError(18,0.02792901);
   heeRareEff_thinBins__3->SetBinError(19,0.02857647);
   heeRareEff_thinBins__3->SetBinError(20,0.02603919);
   heeRareEff_thinBins__3->SetBinError(21,0.02445922);
   heeRareEff_thinBins__3->SetBinError(22,0.02413648);
   heeRareEff_thinBins__3->SetBinError(23,0.02315521);
   heeRareEff_thinBins__3->SetBinError(24,0.02044289);
   heeRareEff_thinBins__3->SetBinError(25,0.01848686);
   heeRareEff_thinBins__3->SetBinError(26,0.0178511);
   heeRareEff_thinBins__3->SetBinError(27,0.0171932);
   heeRareEff_thinBins__3->SetBinError(28,0.01640907);
   heeRareEff_thinBins__3->SetBinError(29,0.01638838);
   heeRareEff_thinBins__3->SetBinError(30,0.01422402);
   heeRareEff_thinBins__3->SetBinError(31,844413.2);
   heeRareEff_thinBins__3->SetEntries(18240);
   heeRareEff_thinBins__3->SetStats(0);
   heeRareEff_thinBins__3->SetLineColor(95);
   heeRareEff_thinBins__3->SetLineStyle(2);
   heeRareEff_thinBins__3->SetLineWidth(4);
   heeRareEff_thinBins__3->SetMarkerStyle(20);
   heeRareEff_thinBins__3->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeRareEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuEff_thinBins__4 = new TH1F("hmumuEff_thinBins__4","hmumuEff_thinBins",30, xAxis4);
   hmumuEff_thinBins__4->SetBinContent(4,0.6517418);
   hmumuEff_thinBins__4->SetBinContent(5,0.9257408);
   hmumuEff_thinBins__4->SetBinContent(6,1);
   hmumuEff_thinBins__4->SetBinContent(7,0.9933302);
   hmumuEff_thinBins__4->SetBinContent(8,0.925682);
   hmumuEff_thinBins__4->SetBinContent(9,0.7645114);
   hmumuEff_thinBins__4->SetBinContent(10,0.6329054);
   hmumuEff_thinBins__4->SetBinContent(11,0.5194077);
   hmumuEff_thinBins__4->SetBinContent(12,0.4319819);
   hmumuEff_thinBins__4->SetBinContent(13,0.3640491);
   hmumuEff_thinBins__4->SetBinContent(14,0.3043441);
   hmumuEff_thinBins__4->SetBinContent(15,0.2531368);
   hmumuEff_thinBins__4->SetBinContent(16,0.2146118);
   hmumuEff_thinBins__4->SetBinContent(17,0.1792005);
   hmumuEff_thinBins__4->SetBinContent(18,0.1538493);
   hmumuEff_thinBins__4->SetBinContent(19,0.1286714);
   hmumuEff_thinBins__4->SetBinContent(20,0.1096226);
   hmumuEff_thinBins__4->SetBinContent(21,0.09511778);
   hmumuEff_thinBins__4->SetBinContent(22,0.08089875);
   hmumuEff_thinBins__4->SetBinContent(23,0.06992447);
   hmumuEff_thinBins__4->SetBinContent(24,0.05950113);
   hmumuEff_thinBins__4->SetBinContent(25,0.05160038);
   hmumuEff_thinBins__4->SetBinContent(26,0.04522529);
   hmumuEff_thinBins__4->SetBinContent(27,0.03935649);
   hmumuEff_thinBins__4->SetBinContent(28,0.03419391);
   hmumuEff_thinBins__4->SetBinContent(29,0.02992408);
   hmumuEff_thinBins__4->SetBinContent(30,0.02646678);
   hmumuEff_thinBins__4->SetBinContent(31,1.303303e+07);
   hmumuEff_thinBins__4->SetBinError(4,0.00277111);
   hmumuEff_thinBins__4->SetBinError(5,0.003391458);
   hmumuEff_thinBins__4->SetBinError(6,0.003547281);
   hmumuEff_thinBins__4->SetBinError(7,0.003526293);
   hmumuEff_thinBins__4->SetBinError(8,0.003366024);
   hmumuEff_thinBins__4->SetBinError(9,0.002993105);
   hmumuEff_thinBins__4->SetBinError(10,0.002680735);
   hmumuEff_thinBins__4->SetBinError(11,0.002387478);
   hmumuEff_thinBins__4->SetBinError(12,0.00214459);
   hmumuEff_thinBins__4->SetBinError(13,0.001939029);
   hmumuEff_thinBins__4->SetBinError(14,0.001743011);
   hmumuEff_thinBins__4->SetBinError(15,0.001568105);
   hmumuEff_thinBins__4->SetBinError(16,0.001423472);
   hmumuEff_thinBins__4->SetBinError(17,0.001287687);
   hmumuEff_thinBins__4->SetBinError(18,0.001184055);
   hmumuEff_thinBins__4->SetBinError(19,0.001070649);
   hmumuEff_thinBins__4->SetBinError(20,0.0009804006);
   hmumuEff_thinBins__4->SetBinError(21,0.0009090923);
   hmumuEff_thinBins__4->SetBinError(22,0.0008358747);
   hmumuEff_thinBins__4->SetBinError(23,0.0007747182);
   hmumuEff_thinBins__4->SetBinError(24,0.0007135599);
   hmumuEff_thinBins__4->SetBinError(25,0.0006625082);
   hmumuEff_thinBins__4->SetBinError(26,0.0006209711);
   hmumuEff_thinBins__4->SetBinError(27,0.0005776884);
   hmumuEff_thinBins__4->SetBinError(28,0.0005370064);
   hmumuEff_thinBins__4->SetBinError(29,0.0005050899);
   hmumuEff_thinBins__4->SetBinError(30,0.000474694);
   hmumuEff_thinBins__4->SetBinError(31,81154.77);
   hmumuEff_thinBins__4->SetMinimum(0);
   hmumuEff_thinBins__4->SetMaximum(1.05);
   hmumuEff_thinBins__4->SetEntries(1037563);
   hmumuEff_thinBins__4->SetStats(0);
   hmumuEff_thinBins__4->SetLineColor(94);
   hmumuEff_thinBins__4->SetLineWidth(4);
   hmumuEff_thinBins__4->SetMarkerStyle(20);
   hmumuEff_thinBins__4->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->Draw("chistsame");
   Double_t xAxis5[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuRareEff_thinBins__5 = new TH1F("hmumuRareEff_thinBins__5","hmumuRareEff_thinBins",30, xAxis5);
   hmumuRareEff_thinBins__5->SetBinContent(4,0.7625411);
   hmumuRareEff_thinBins__5->SetBinContent(5,0.9754533);
   hmumuRareEff_thinBins__5->SetBinContent(6,1);
   hmumuRareEff_thinBins__5->SetBinContent(7,0.9259405);
   hmumuRareEff_thinBins__5->SetBinContent(8,0.8748962);
   hmumuRareEff_thinBins__5->SetBinContent(9,0.7845014);
   hmumuRareEff_thinBins__5->SetBinContent(10,0.6980452);
   hmumuRareEff_thinBins__5->SetBinContent(11,0.5880989);
   hmumuRareEff_thinBins__5->SetBinContent(12,0.5114067);
   hmumuRareEff_thinBins__5->SetBinContent(13,0.4153078);
   hmumuRareEff_thinBins__5->SetBinContent(14,0.3400858);
   hmumuRareEff_thinBins__5->SetBinContent(15,0.2936445);
   hmumuRareEff_thinBins__5->SetBinContent(16,0.2376316);
   hmumuRareEff_thinBins__5->SetBinContent(17,0.2123902);
   hmumuRareEff_thinBins__5->SetBinContent(18,0.1700272);
   hmumuRareEff_thinBins__5->SetBinContent(19,0.1417974);
   hmumuRareEff_thinBins__5->SetBinContent(20,0.1121408);
   hmumuRareEff_thinBins__5->SetBinContent(21,0.1092886);
   hmumuRareEff_thinBins__5->SetBinContent(22,0.08819634);
   hmumuRareEff_thinBins__5->SetBinContent(23,0.07565143);
   hmumuRareEff_thinBins__5->SetBinContent(24,0.0663894);
   hmumuRareEff_thinBins__5->SetBinContent(25,0.05376408);
   hmumuRareEff_thinBins__5->SetBinContent(26,0.04900397);
   hmumuRareEff_thinBins__5->SetBinContent(27,0.04942323);
   hmumuRareEff_thinBins__5->SetBinContent(28,0.03740348);
   hmumuRareEff_thinBins__5->SetBinContent(29,0.03055002);
   hmumuRareEff_thinBins__5->SetBinContent(30,0.02771056);
   hmumuRareEff_thinBins__5->SetBinContent(31,4188382);
   hmumuRareEff_thinBins__5->SetBinError(4,0.01271749);
   hmumuRareEff_thinBins__5->SetBinError(5,0.01436476);
   hmumuRareEff_thinBins__5->SetBinError(6,0.01449608);
   hmumuRareEff_thinBins__5->SetBinError(7,0.01397818);
   hmumuRareEff_thinBins__5->SetBinError(8,0.01363268);
   hmumuRareEff_thinBins__5->SetBinError(9,0.01281406);
   hmumuRareEff_thinBins__5->SetBinError(10,0.01209628);
   hmumuRareEff_thinBins__5->SetBinError(11,0.01101616);
   hmumuRareEff_thinBins__5->SetBinError(12,0.01024691);
   hmumuRareEff_thinBins__5->SetBinError(13,0.009113741);
   hmumuRareEff_thinBins__5->SetBinError(14,0.008199379);
   hmumuRareEff_thinBins__5->SetBinError(15,0.007467634);
   hmumuRareEff_thinBins__5->SetBinError(16,0.006775638);
   hmumuRareEff_thinBins__5->SetBinError(17,0.006338014);
   hmumuRareEff_thinBins__5->SetBinError(18,0.005633927);
   hmumuRareEff_thinBins__5->SetBinError(19,0.005111107);
   hmumuRareEff_thinBins__5->SetBinError(20,0.004519391);
   hmumuRareEff_thinBins__5->SetBinError(21,0.004543614);
   hmumuRareEff_thinBins__5->SetBinError(22,0.00410396);
   hmumuRareEff_thinBins__5->SetBinError(23,0.003654047);
   hmumuRareEff_thinBins__5->SetBinError(24,0.003514996);
   hmumuRareEff_thinBins__5->SetBinError(25,0.003030433);
   hmumuRareEff_thinBins__5->SetBinError(26,0.002977613);
   hmumuRareEff_thinBins__5->SetBinError(27,0.003088403);
   hmumuRareEff_thinBins__5->SetBinError(28,0.002669756);
   hmumuRareEff_thinBins__5->SetBinError(29,0.002372239);
   hmumuRareEff_thinBins__5->SetBinError(30,0.002247832);
   hmumuRareEff_thinBins__5->SetBinError(31,122373.7);
   hmumuRareEff_thinBins__5->SetEntries(81823);
   hmumuRareEff_thinBins__5->SetStats(0);
   hmumuRareEff_thinBins__5->SetLineColor(94);
   hmumuRareEff_thinBins__5->SetLineStyle(2);
   hmumuRareEff_thinBins__5->SetLineWidth(4);
   hmumuRareEff_thinBins__5->SetMarkerStyle(20);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuRareEff_thinBins__5->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2j.C <==
void FigS2j()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:20 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {-3, -2.79, -2.58, -2.37, -2.16, -1.95, -1.74, -1.53, -1.32, -1.11, -0.9, -0.69, -0.48, -0.27, -0.06, 0.15, 0.36, 0.57, 0.78, 0.99, 1.2, 1.41, 1.62, 1.83, 2.04, 2.25, 2.46, 2.67, 2.88, 3.09, 3.3}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(0,909119.1);
   heeEff_thinBins__1->SetBinContent(1,0.01087345);
   heeEff_thinBins__1->SetBinContent(2,0.01618918);
   heeEff_thinBins__1->SetBinContent(3,0.02084942);
   heeEff_thinBins__1->SetBinContent(4,0.03002239);
   heeEff_thinBins__1->SetBinContent(5,0.03642293);
   heeEff_thinBins__1->SetBinContent(6,0.05013088);
   heeEff_thinBins__1->SetBinContent(7,0.06721571);
   heeEff_thinBins__1->SetBinContent(8,0.09667672);
   heeEff_thinBins__1->SetBinContent(9,0.1267557);
   heeEff_thinBins__1->SetBinContent(10,0.16746);
   heeEff_thinBins__1->SetBinContent(11,0.2084221);
   heeEff_thinBins__1->SetBinContent(12,0.2859725);
   heeEff_thinBins__1->SetBinContent(13,0.3441235);
   heeEff_thinBins__1->SetBinContent(14,0.4135696);
   heeEff_thinBins__1->SetBinContent(15,0.5212694);
   heeEff_thinBins__1->SetBinContent(16,0.6435553);
   heeEff_thinBins__1->SetBinContent(17,0.7362823);
   heeEff_thinBins__1->SetBinContent(18,0.8520966);
   heeEff_thinBins__1->SetBinContent(19,0.893542);
   heeEff_thinBins__1->SetBinContent(20,0.952381);
   heeEff_thinBins__1->SetBinContent(21,0.951757);
   heeEff_thinBins__1->SetBinContent(22,0.8929473);
   heeEff_thinBins__1->SetBinContent(23,0.7893442);
   heeEff_thinBins__1->SetBinContent(24,0.6413586);
   heeEff_thinBins__1->SetBinContent(25,0.5056968);
   heeEff_thinBins__1->SetBinContent(26,0.343475);
   heeEff_thinBins__1->SetBinContent(27,0.2189757);
   heeEff_thinBins__1->SetBinContent(28,0.1388776);
   heeEff_thinBins__1->SetBinContent(29,0.07344387);
   heeEff_thinBins__1->SetBinContent(30,0.04716131);
   heeEff_thinBins__1->SetBinError(0,56409.31);
   heeEff_thinBins__1->SetBinError(1,0.001166064);
   heeEff_thinBins__1->SetBinError(2,0.001453015);
   heeEff_thinBins__1->SetBinError(3,0.001638305);
   heeEff_thinBins__1->SetBinError(4,0.001976997);
   heeEff_thinBins__1->SetBinError(5,0.002180935);
   heeEff_thinBins__1->SetBinError(6,0.002571765);
   heeEff_thinBins__1->SetBinError(7,0.00290021);
   heeEff_thinBins__1->SetBinError(8,0.003496606);
   heeEff_thinBins__1->SetBinError(9,0.004180601);
   heeEff_thinBins__1->SetBinError(10,0.004665451);
   heeEff_thinBins__1->SetBinError(11,0.005180097);
   heeEff_thinBins__1->SetBinError(12,0.006174646);
   heeEff_thinBins__1->SetBinError(13,0.006650848);
   heeEff_thinBins__1->SetBinError(14,0.007164201);
   heeEff_thinBins__1->SetBinError(15,0.008045348);
   heeEff_thinBins__1->SetBinError(16,0.00906032);
   heeEff_thinBins__1->SetBinError(17,0.009617054);
   heeEff_thinBins__1->SetBinError(18,0.01042354);
   heeEff_thinBins__1->SetBinError(19,0.01048227);
   heeEff_thinBins__1->SetBinError(20,0.01089918);
   heeEff_thinBins__1->SetBinError(21,0.01084674);
   heeEff_thinBins__1->SetBinError(22,0.01050341);
   heeEff_thinBins__1->SetBinError(23,0.009859741);
   heeEff_thinBins__1->SetBinError(24,0.008975888);
   heeEff_thinBins__1->SetBinError(25,0.008050087);
   heeEff_thinBins__1->SetBinError(26,0.006810274);
   heeEff_thinBins__1->SetBinError(27,0.005610784);
   heeEff_thinBins__1->SetBinError(28,0.004660595);
   heeEff_thinBins__1->SetBinError(29,0.003434878);
   heeEff_thinBins__1->SetBinError(30,0.002846126);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("log_{10}(#chi^{2}_{Vtx}(#it{B^{+}}))");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {-3, -2.79, -2.58, -2.37, -2.16, -1.95, -1.74, -1.53, -1.32, -1.11, -0.9, -0.69, -0.48, -0.27, -0.06, 0.15, 0.36, 0.57, 0.78, 0.99, 1.2, 1.41, 1.62, 1.83, 2.04, 2.25, 2.46, 2.67, 2.88, 3.09, 3.3}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(0,646461.3);
   heeRareEff_thinBins__2->SetBinContent(1,0.01089639);
   heeRareEff_thinBins__2->SetBinContent(2,0.01463955);
   heeRareEff_thinBins__2->SetBinContent(3,0.02563118);
   heeRareEff_thinBins__2->SetBinContent(4,0.02610413);
   heeRareEff_thinBins__2->SetBinContent(5,0.03801875);
   heeRareEff_thinBins__2->SetBinContent(6,0.06106638);
   heeRareEff_thinBins__2->SetBinContent(7,0.07563879);
   heeRareEff_thinBins__2->SetBinContent(8,0.08843243);
   heeRareEff_thinBins__2->SetBinContent(9,0.1353087);
   heeRareEff_thinBins__2->SetBinContent(10,0.1755257);
   heeRareEff_thinBins__2->SetBinContent(11,0.2068343);
   heeRareEff_thinBins__2->SetBinContent(12,0.2889097);
   heeRareEff_thinBins__2->SetBinContent(13,0.3784681);
   heeRareEff_thinBins__2->SetBinContent(14,0.4578354);
   heeRareEff_thinBins__2->SetBinContent(15,0.5360356);
   heeRareEff_thinBins__2->SetBinContent(16,0.6641731);
   heeRareEff_thinBins__2->SetBinContent(17,0.811705);
   heeRareEff_thinBins__2->SetBinContent(18,0.8730798);
   heeRareEff_thinBins__2->SetBinContent(19,0.9592723);
   heeRareEff_thinBins__2->SetBinContent(20,0.9997671);
   heeRareEff_thinBins__2->SetBinContent(21,1);
   heeRareEff_thinBins__2->SetBinContent(22,0.9724567);
   heeRareEff_thinBins__2->SetBinContent(23,0.821173);
   heeRareEff_thinBins__2->SetBinContent(24,0.6959793);
   heeRareEff_thinBins__2->SetBinContent(25,0.576896);
   heeRareEff_thinBins__2->SetBinContent(26,0.3796727);
   heeRareEff_thinBins__2->SetBinContent(27,0.2187804);
   heeRareEff_thinBins__2->SetBinContent(28,0.132437);
   heeRareEff_thinBins__2->SetBinContent(29,0.1001828);
   heeRareEff_thinBins__2->SetBinContent(30,0.06543183);
   heeRareEff_thinBins__2->SetBinError(0,96315.38);
   heeRareEff_thinBins__2->SetBinError(1,0.002821366);
   heeRareEff_thinBins__2->SetBinError(2,0.003050828);
   heeRareEff_thinBins__2->SetBinError(3,0.004335366);
   heeRareEff_thinBins__2->SetBinError(4,0.00442734);
   heeRareEff_thinBins__2->SetBinError(5,0.005307432);
   heeRareEff_thinBins__2->SetBinError(6,0.006626709);
   heeRareEff_thinBins__2->SetBinError(7,0.007657391);
   heeRareEff_thinBins__2->SetBinError(8,0.007933791);
   heeRareEff_thinBins__2->SetBinError(9,0.01022942);
   heeRareEff_thinBins__2->SetBinError(10,0.01120638);
   heeRareEff_thinBins__2->SetBinError(11,0.01222034);
   heeRareEff_thinBins__2->SetBinError(12,0.01442343);
   heeRareEff_thinBins__2->SetBinError(13,0.01648505);
   heeRareEff_thinBins__2->SetBinError(14,0.01786282);
   heeRareEff_thinBins__2->SetBinError(15,0.01954077);
   heeRareEff_thinBins__2->SetBinError(16,0.02190503);
   heeRareEff_thinBins__2->SetBinError(17,0.02378091);
   heeRareEff_thinBins__2->SetBinError(18,0.02442553);
   heeRareEff_thinBins__2->SetBinError(19,0.02596938);
   heeRareEff_thinBins__2->SetBinError(20,0.02631952);
   heeRareEff_thinBins__2->SetBinError(21,0.02589601);
   heeRareEff_thinBins__2->SetBinError(22,0.02630275);
   heeRareEff_thinBins__2->SetBinError(23,0.02358964);
   heeRareEff_thinBins__2->SetBinError(24,0.02214549);
   heeRareEff_thinBins__2->SetBinError(25,0.02050434);
   heeRareEff_thinBins__2->SetBinError(26,0.01698279);
   heeRareEff_thinBins__2->SetBinError(27,0.0137087);
   heeRareEff_thinBins__2->SetBinError(28,0.01061289);
   heeRareEff_thinBins__2->SetBinError(29,0.009734617);
   heeRareEff_thinBins__2->SetBinError(30,0.007841145);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("log_{10}(#chi^{2}_{Vtx}(#it{B^{+}}))");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2k.C <==
void FigS2k()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:19 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {-5, -4.733333, -4.466667, -4.2, -3.933333, -3.666667, -3.4, -3.133333, -2.866667, -2.6, -2.333333, -2.066667, -1.8, -1.533333, -1.266667, -1, -0.7333333, -0.4666667, -0.2, 0.06666667, 0.3333333, 0.6, 0.8666667, 1.133333, 1.4, 1.666667, 1.933333, 2.2, 2.466667, 2.733333, 3}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(0,544915.3);
   heeEff_thinBins__1->SetBinContent(1,0.006218501);
   heeEff_thinBins__1->SetBinContent(2,0.01155873);
   heeEff_thinBins__1->SetBinContent(3,0.0117803);
   heeEff_thinBins__1->SetBinContent(4,0.01600218);
   heeEff_thinBins__1->SetBinContent(5,0.01971757);
   heeEff_thinBins__1->SetBinContent(6,0.02396239);
   heeEff_thinBins__1->SetBinContent(7,0.02942782);
   heeEff_thinBins__1->SetBinContent(8,0.03902074);
   heeEff_thinBins__1->SetBinContent(9,0.05554739);
   heeEff_thinBins__1->SetBinContent(10,0.06911285);
   heeEff_thinBins__1->SetBinContent(11,0.08686776);
   heeEff_thinBins__1->SetBinContent(12,0.1162452);
   heeEff_thinBins__1->SetBinContent(13,0.1436371);
   heeEff_thinBins__1->SetBinContent(14,0.1807516);
   heeEff_thinBins__1->SetBinContent(15,0.2405643);
   heeEff_thinBins__1->SetBinContent(16,0.2992463);
   heeEff_thinBins__1->SetBinContent(17,0.3781774);
   heeEff_thinBins__1->SetBinContent(18,0.4580291);
   heeEff_thinBins__1->SetBinContent(19,0.5655125);
   heeEff_thinBins__1->SetBinContent(20,0.678692);
   heeEff_thinBins__1->SetBinContent(21,0.7745071);
   heeEff_thinBins__1->SetBinContent(22,0.8568404);
   heeEff_thinBins__1->SetBinContent(23,0.9013467);
   heeEff_thinBins__1->SetBinContent(24,0.952381);
   heeEff_thinBins__1->SetBinContent(25,0.8919696);
   heeEff_thinBins__1->SetBinContent(26,0.8271989);
   heeEff_thinBins__1->SetBinContent(27,0.7109088);
   heeEff_thinBins__1->SetBinContent(28,0.5666854);
   heeEff_thinBins__1->SetBinContent(29,0.4205578);
   heeEff_thinBins__1->SetBinContent(30,0.2956449);
   heeEff_thinBins__1->SetBinContent(31,5041498);
   heeEff_thinBins__1->SetBinError(0,38647.76);
   heeEff_thinBins__1->SetBinError(1,0.0007991868);
   heeEff_thinBins__1->SetBinError(2,0.001091585);
   heeEff_thinBins__1->SetBinError(3,0.001097609);
   heeEff_thinBins__1->SetBinError(4,0.001395829);
   heeEff_thinBins__1->SetBinError(5,0.0014224);
   heeEff_thinBins__1->SetBinError(6,0.001601225);
   heeEff_thinBins__1->SetBinError(7,0.001743149);
   heeEff_thinBins__1->SetBinError(8,0.002019012);
   heeEff_thinBins__1->SetBinError(9,0.00241391);
   heeEff_thinBins__1->SetBinError(10,0.00271235);
   heeEff_thinBins__1->SetBinError(11,0.003006104);
   heeEff_thinBins__1->SetBinError(12,0.003495935);
   heeEff_thinBins__1->SetBinError(13,0.003907784);
   heeEff_thinBins__1->SetBinError(14,0.004376952);
   heeEff_thinBins__1->SetBinError(15,0.005137353);
   heeEff_thinBins__1->SetBinError(16,0.005725735);
   heeEff_thinBins__1->SetBinError(17,0.006360591);
   heeEff_thinBins__1->SetBinError(18,0.006999415);
   heeEff_thinBins__1->SetBinError(19,0.007930433);
   heeEff_thinBins__1->SetBinError(20,0.008713275);
   heeEff_thinBins__1->SetBinError(21,0.009411319);
   heeEff_thinBins__1->SetBinError(22,0.009999225);
   heeEff_thinBins__1->SetBinError(23,0.01037397);
   heeEff_thinBins__1->SetBinError(24,0.01087905);
   heeEff_thinBins__1->SetBinError(25,0.01069121);
   heeEff_thinBins__1->SetBinError(26,0.01054813);
   heeEff_thinBins__1->SetBinError(27,0.01004678);
   heeEff_thinBins__1->SetBinError(28,0.009340126);
   heeEff_thinBins__1->SetBinError(29,0.008128205);
   heeEff_thinBins__1->SetBinError(30,0.006750505);
   heeEff_thinBins__1->SetBinError(31,144444.2);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.3);
   heeEff_thinBins__1->SetEntries(97013);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(95);
   heeEff_thinBins__1->SetLineWidth(4);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("log_{10}(#chi^{2}_{IP}(#it{B^{+}}))");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__1->GetYaxis()->SetDecimals();
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {-5, -4.733333, -4.466667, -4.2, -3.933333, -3.666667, -3.4, -3.133333, -2.866667, -2.6, -2.333333, -2.066667, -1.8, -1.533333, -1.266667, -1, -0.7333333, -0.4666667, -0.2, 0.06666667, 0.3333333, 0.6, 0.8666667, 1.133333, 1.4, 1.666667, 1.933333, 2.2, 2.466667, 2.733333, 3}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(0,454093.8);
   heeRareEff_thinBins__2->SetBinContent(1,0.004695626);
   heeRareEff_thinBins__2->SetBinContent(2,0.007085712);
   heeRareEff_thinBins__2->SetBinContent(3,0.00807961);
   heeRareEff_thinBins__2->SetBinContent(4,0.01268021);
   heeRareEff_thinBins__2->SetBinContent(5,0.02415);
   heeRareEff_thinBins__2->SetBinContent(6,0.02038442);
   heeRareEff_thinBins__2->SetBinContent(7,0.03772103);
   heeRareEff_thinBins__2->SetBinContent(8,0.04746307);
   heeRareEff_thinBins__2->SetBinContent(9,0.05564618);
   heeRareEff_thinBins__2->SetBinContent(10,0.08101166);
   heeRareEff_thinBins__2->SetBinContent(11,0.1008181);
   heeRareEff_thinBins__2->SetBinContent(12,0.1247942);
   heeRareEff_thinBins__2->SetBinContent(13,0.14678);
   heeRareEff_thinBins__2->SetBinContent(14,0.2013404);
   heeRareEff_thinBins__2->SetBinContent(15,0.2474237);
   heeRareEff_thinBins__2->SetBinContent(16,0.340076);
   heeRareEff_thinBins__2->SetBinContent(17,0.3728986);
   heeRareEff_thinBins__2->SetBinContent(18,0.4755302);
   heeRareEff_thinBins__2->SetBinContent(19,0.6082098);
   heeRareEff_thinBins__2->SetBinContent(20,0.6709119);
   heeRareEff_thinBins__2->SetBinContent(21,0.7944027);
   heeRareEff_thinBins__2->SetBinContent(22,0.8915127);
   heeRareEff_thinBins__2->SetBinContent(23,0.9898661);
   heeRareEff_thinBins__2->SetBinContent(24,1);
   heeRareEff_thinBins__2->SetBinContent(25,0.9358451);
   heeRareEff_thinBins__2->SetBinContent(26,0.8423196);
   heeRareEff_thinBins__2->SetBinContent(27,0.7004291);
   heeRareEff_thinBins__2->SetBinContent(28,0.5634915);
   heeRareEff_thinBins__2->SetBinContent(29,0.4145823);
   heeRareEff_thinBins__2->SetBinContent(30,0.2681961);
   heeRareEff_thinBins__2->SetBinContent(31,2675923);
   heeRareEff_thinBins__2->SetBinError(0,74357.52);
   heeRareEff_thinBins__2->SetBinError(1,0.001604271);
   heeRareEff_thinBins__2->SetBinError(2,0.002042457);
   heeRareEff_thinBins__2->SetBinError(3,0.002117129);
   heeRareEff_thinBins__2->SetBinError(4,0.002662089);
   heeRareEff_thinBins__2->SetBinError(5,0.003710923);
   heeRareEff_thinBins__2->SetBinError(6,0.003469619);
   heeRareEff_thinBins__2->SetBinError(7,0.004760457);
   heeRareEff_thinBins__2->SetBinError(8,0.005121448);
   heeRareEff_thinBins__2->SetBinError(9,0.005704647);
   heeRareEff_thinBins__2->SetBinError(10,0.006839057);
   heeRareEff_thinBins__2->SetBinError(11,0.007654665);
   heeRareEff_thinBins__2->SetBinError(12,0.008389898);
   heeRareEff_thinBins__2->SetBinError(13,0.00925841);
   heeRareEff_thinBins__2->SetBinError(14,0.01064789);
   heeRareEff_thinBins__2->SetBinError(15,0.01212563);
   heeRareEff_thinBins__2->SetBinError(16,0.01414774);
   heeRareEff_thinBins__2->SetBinError(17,0.01479938);
   heeRareEff_thinBins__2->SetBinError(18,0.01675827);
   heeRareEff_thinBins__2->SetBinError(19,0.01919413);
   heeRareEff_thinBins__2->SetBinError(20,0.02002777);
   heeRareEff_thinBins__2->SetBinError(21,0.02213214);
   heeRareEff_thinBins__2->SetBinError(22,0.02368658);
   heeRareEff_thinBins__2->SetBinError(23,0.02539622);
   heeRareEff_thinBins__2->SetBinError(24,0.02586041);
   heeRareEff_thinBins__2->SetBinError(25,0.02559434);
   heeRareEff_thinBins__2->SetBinError(26,0.02470838);
   heeRareEff_thinBins__2->SetBinError(27,0.02345948);
   heeRareEff_thinBins__2->SetBinError(28,0.02170833);
   heeRareEff_thinBins__2->SetBinError(29,0.01910364);
   heeRareEff_thinBins__2->SetBinError(30,0.01501381);
   heeRareEff_thinBins__2->SetBinError(31,206416.9);
   heeRareEff_thinBins__2->SetEntries(18240);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(95);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(4);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("log_{10}(#chi^{2}_{IP}(#it{B^{+}}))");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2l.C <==
void FigS2l.legend()
{
//=========Macro generated from canvas: canvLeg/canvLeg
//=========  (Thu Mar 28 13:30:21 2019) by ROOT version6.08/06
   TCanvas *canvLeg = new TCanvas("canvLeg", "canvLeg",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvLeg->SetHighLightColor(2);
   canvLeg->Range(0,0,1,1);
   canvLeg->SetFillColor(0);
   canvLeg->SetBorderMode(0);
   canvLeg->SetBorderSize(2);
   canvLeg->SetLeftMargin(0.14);
   canvLeg->SetRightMargin(0.05);
   canvLeg->SetTopMargin(0.06);
   canvLeg->SetBottomMargin(0.16);
   canvLeg->SetFrameLineWidth(2);
   canvLeg->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.15,0.2,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heeRareEff_thinBins","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","l");
   entry->SetLineColor(95);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuRareEff_thinBins","#it{B^{+}#rightarrow K^{+}#mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("heeEff_thinBins","#it{B^{+}#rightarrow J/#psi(e^{+}e^{#minus})K^{+}}","l");
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuEff_thinBins","#it{B^{+}#rightarrow J/#psi(#mu^{+}#mu^{#minus})K^{+}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvLeg->Modified();
   canvLeg->cd();
   canvLeg->SetSelected(canvLeg);
}


==> figures/FigS3a.C <==
void FigS3a()
{
//=========Macro generated from canvas: cv/cv
//=========  (Tue Mar 19 15:50:37 2019) by ROOT version 6.14/04
   TCanvas *cv = new TCanvas("cv", "cv",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->Range(308.642,-5.926664,5246.914,-0.7407019);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetLogy();
   cv->SetLeftMargin(0.14);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   
   TH1F *htemp_0_stack_1_copy = new TH1F("htemp_0_stack_1_copy","B_plus_M02_Subst0_e2pi {1 * (((B_plus_M02_Subst0_e2pi) > 1000 && (B_plus_M02_Subst0_e2pi) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_0_stack_1_copy->SetBinContent(1,1.569087e-05);
   htemp_0_stack_1_copy->SetBinContent(2,2.111853e-05);
   htemp_0_stack_1_copy->SetBinContent(3,2.634882e-05);
   htemp_0_stack_1_copy->SetBinContent(4,3.641467e-05);
   htemp_0_stack_1_copy->SetBinContent(5,4.194101e-05);
   htemp_0_stack_1_copy->SetBinContent(6,5.180948e-05);
   htemp_0_stack_1_copy->SetBinContent(7,6.404639e-05);
   htemp_0_stack_1_copy->SetBinContent(8,7.924384e-05);
   htemp_0_stack_1_copy->SetBinContent(9,8.85202e-05);
   htemp_0_stack_1_copy->SetBinContent(10,9.75992e-05);
   htemp_0_stack_1_copy->SetBinContent(11,0.0001087506);
   htemp_0_stack_1_copy->SetBinContent(12,0.0001299678);
   htemp_0_stack_1_copy->SetBinContent(13,0.0001473363);
   htemp_0_stack_1_copy->SetBinContent(14,0.0001670732);
   htemp_0_stack_1_copy->SetBinContent(15,0.0001777312);
   htemp_0_stack_1_copy->SetBinContent(16,0.000203784);
   htemp_0_stack_1_copy->SetBinContent(17,0.0002250999);
   htemp_0_stack_1_copy->SetBinContent(18,0.0002391131);
   htemp_0_stack_1_copy->SetBinContent(19,0.0002694093);
   htemp_0_stack_1_copy->SetBinContent(20,0.0002759225);
   htemp_0_stack_1_copy->SetBinContent(21,0.0003010871);
   htemp_0_stack_1_copy->SetBinContent(22,0.0003294096);
   htemp_0_stack_1_copy->SetBinContent(23,0.0003433242);
   htemp_0_stack_1_copy->SetBinContent(24,0.0003618769);
   htemp_0_stack_1_copy->SetBinContent(25,0.0003890152);
   htemp_0_stack_1_copy->SetBinContent(26,0.0004160548);
   htemp_0_stack_1_copy->SetBinContent(27,0.0004356931);
   htemp_0_stack_1_copy->SetBinContent(28,0.0004467458);
   htemp_0_stack_1_copy->SetBinContent(29,0.0004525682);
   htemp_0_stack_1_copy->SetBinContent(30,0.0004740814);
   htemp_0_stack_1_copy->SetBinContent(31,0.0004731933);
   htemp_0_stack_1_copy->SetBinContent(32,0.0004742788);
   htemp_0_stack_1_copy->SetBinContent(33,0.0004937197);
   htemp_0_stack_1_copy->SetBinContent(34,0.0004815815);
   htemp_0_stack_1_copy->SetBinContent(35,0.0004782262);
   htemp_0_stack_1_copy->SetBinContent(36,0.0004690485);
   htemp_0_stack_1_copy->SetBinContent(37,0.0004512853);
   htemp_0_stack_1_copy->SetBinContent(38,0.000427897);
   htemp_0_stack_1_copy->SetBinContent(39,0.0003970087);
   htemp_0_stack_1_copy->SetBinContent(40,0.0003727322);
   htemp_0_stack_1_copy->SetBinContent(41,0.000342436);
   htemp_0_stack_1_copy->SetBinContent(42,0.0002936858);
   htemp_0_stack_1_copy->SetBinContent(43,0.0002431592);
   htemp_0_stack_1_copy->SetBinContent(44,0.0002139485);
   htemp_0_stack_1_copy->SetBinContent(45,0.000167764);
   htemp_0_stack_1_copy->SetBinContent(46,0.0001184217);
   htemp_0_stack_1_copy->SetBinContent(47,8.625045e-05);
   htemp_0_stack_1_copy->SetBinContent(48,5.259896e-05);
   htemp_0_stack_1_copy->SetBinContent(49,3.088832e-05);
   htemp_0_stack_1_copy->SetBinContent(50,1.509876e-05);
   htemp_0_stack_1_copy->SetBinError(1,1.244367e-06);
   htemp_0_stack_1_copy->SetBinError(2,1.443633e-06);
   htemp_0_stack_1_copy->SetBinError(3,1.612522e-06);
   htemp_0_stack_1_copy->SetBinError(4,1.895672e-06);
   htemp_0_stack_1_copy->SetBinError(5,2.034438e-06);
   htemp_0_stack_1_copy->SetBinError(6,2.261151e-06);
   htemp_0_stack_1_copy->SetBinError(7,2.514041e-06);
   htemp_0_stack_1_copy->SetBinError(8,2.796454e-06);
   htemp_0_stack_1_copy->SetBinError(9,2.955604e-06);
   htemp_0_stack_1_copy->SetBinError(10,3.103474e-06);
   htemp_0_stack_1_copy->SetBinError(11,3.275976e-06);
   htemp_0_stack_1_copy->SetBinError(12,3.581318e-06);
   htemp_0_stack_1_copy->SetBinError(13,3.813115e-06);
   htemp_0_stack_1_copy->SetBinError(14,4.06049e-06);
   htemp_0_stack_1_copy->SetBinError(15,4.188001e-06);
   htemp_0_stack_1_copy->SetBinError(16,4.484458e-06);
   htemp_0_stack_1_copy->SetBinError(17,4.713165e-06);
   htemp_0_stack_1_copy->SetBinError(18,4.857655e-06);
   htemp_0_stack_1_copy->SetBinError(19,5.156218e-06);
   htemp_0_stack_1_copy->SetBinError(20,5.218174e-06);
   htemp_0_stack_1_copy->SetBinError(21,5.450936e-06);
   htemp_0_stack_1_copy->SetBinError(22,5.701552e-06);
   htemp_0_stack_1_copy->SetBinError(23,5.820726e-06);
   htemp_0_stack_1_copy->SetBinError(24,5.975929e-06);
   htemp_0_stack_1_copy->SetBinError(25,6.195955e-06);
   htemp_0_stack_1_copy->SetBinError(26,6.407672e-06);
   htemp_0_stack_1_copy->SetBinError(27,6.557153e-06);
   htemp_0_stack_1_copy->SetBinError(28,6.639803e-06);
   htemp_0_stack_1_copy->SetBinError(29,6.682931e-06);
   htemp_0_stack_1_copy->SetBinError(30,6.839927e-06);
   htemp_0_stack_1_copy->SetBinError(31,6.833517e-06);
   htemp_0_stack_1_copy->SetBinError(32,6.84135e-06);
   htemp_0_stack_1_copy->SetBinError(33,6.980157e-06);
   htemp_0_stack_1_copy->SetBinError(34,6.893819e-06);
   htemp_0_stack_1_copy->SetBinError(35,6.869762e-06);
   htemp_0_stack_1_copy->SetBinError(36,6.803523e-06);
   htemp_0_stack_1_copy->SetBinError(37,6.673452e-06);
   htemp_0_stack_1_copy->SetBinError(38,6.498223e-06);
   htemp_0_stack_1_copy->SetBinError(39,6.259289e-06);
   htemp_0_stack_1_copy->SetBinError(40,6.064897e-06);
   htemp_0_stack_1_copy->SetBinError(41,5.813192e-06);
   htemp_0_stack_1_copy->SetBinError(42,5.383521e-06);
   htemp_0_stack_1_copy->SetBinError(43,4.898581e-06);
   htemp_0_stack_1_copy->SetBinError(44,4.594937e-06);
   htemp_0_stack_1_copy->SetBinError(45,4.068876e-06);
   htemp_0_stack_1_copy->SetBinError(46,3.418539e-06);
   htemp_0_stack_1_copy->SetBinError(47,2.917465e-06);
   htemp_0_stack_1_copy->SetBinError(48,2.278314e-06);
   htemp_0_stack_1_copy->SetBinError(49,1.745911e-06);
   htemp_0_stack_1_copy->SetBinError(50,1.220663e-06);
   htemp_0_stack_1_copy->SetMinimum(8e-06);
   htemp_0_stack_1_copy->SetMaximum(0.1);
   htemp_0_stack_1_copy->SetEntries(126666);
   htemp_0_stack_1_copy->SetDirectory(0);
   htemp_0_stack_1_copy->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1229;
   color = new TColor(ci, 0.992, 0.6823, 0.3804, " ", 0.35);
   htemp_0_stack_1_copy->SetFillColor(ci);
   htemp_0_stack_1_copy->SetLineColor(92);
   htemp_0_stack_1_copy->SetLineWidth(2);
   htemp_0_stack_1_copy->SetMarkerStyle(20);
   htemp_0_stack_1_copy->GetXaxis()->SetTitle("#it{m(K^{+}e^{#minus})} [MeV/#it{c}^{2}]");
   htemp_0_stack_1_copy->GetXaxis()->SetNdivisions(505);
   htemp_0_stack_1_copy->GetXaxis()->SetLabelFont(132);
   htemp_0_stack_1_copy->GetXaxis()->SetLabelOffset(0.015);
   htemp_0_stack_1_copy->GetXaxis()->SetLabelSize(0.06);
   htemp_0_stack_1_copy->GetXaxis()->SetTitleSize(0.072);
   htemp_0_stack_1_copy->GetXaxis()->SetTitleFont(132);
   htemp_0_stack_1_copy->GetYaxis()->SetTitle("Normalised distribution");
   htemp_0_stack_1_copy->GetYaxis()->SetLabelFont(132);
   htemp_0_stack_1_copy->GetYaxis()->SetLabelOffset(0.01);
   htemp_0_stack_1_copy->GetYaxis()->SetLabelSize(0.06);
   htemp_0_stack_1_copy->GetYaxis()->SetTitleSize(0.072);
   htemp_0_stack_1_copy->GetYaxis()->SetTitleOffset(0.95);
   htemp_0_stack_1_copy->GetYaxis()->SetTitleFont(132);
   htemp_0_stack_1_copy->GetZaxis()->SetLabelFont(132);
   htemp_0_stack_1_copy->GetZaxis()->SetLabelSize(0.06);
   htemp_0_stack_1_copy->GetZaxis()->SetTitleSize(0.072);
   htemp_0_stack_1_copy->GetZaxis()->SetTitleOffset(1.2);
   htemp_0_stack_1_copy->GetZaxis()->SetTitleFont(132);
   htemp_0_stack_1_copy->Draw("hist");
   
   TH1F *htemp_1_stack_2_copy = new TH1F("htemp_1_stack_2_copy","B_plus_M02_Subst0_e2pi {1 * (((B_plus_M02_Subst0_e2pi) > 1000 && (B_plus_M02_Subst0_e2pi) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_1_stack_2_copy->SetBinContent(1,0.0005459189);
   htemp_1_stack_2_copy->SetBinContent(2,0.0008125632);
   htemp_1_stack_2_copy->SetBinContent(3,0.000948692);
   htemp_1_stack_2_copy->SetBinContent(4,0.001192882);
   htemp_1_stack_2_copy->SetBinContent(5,0.00153952);
   htemp_1_stack_2_copy->SetBinContent(6,0.001651791);
   htemp_1_stack_2_copy->SetBinContent(7,0.001707926);
   htemp_1_stack_2_copy->SetBinContent(8,0.001563377);
   htemp_1_stack_2_copy->SetBinContent(9,0.001277085);
   htemp_1_stack_2_copy->SetBinContent(10,0.0006567868);
   htemp_1_stack_2_copy->SetBinContent(11,0.0002469968);
   htemp_1_stack_2_copy->SetBinContent(12,0.0001038509);
   htemp_1_stack_2_copy->SetBinContent(13,6.876614e-05);
   htemp_1_stack_2_copy->SetBinContent(14,3.789155e-05);
   htemp_1_stack_2_copy->SetBinContent(15,3.368138e-05);
   htemp_1_stack_2_copy->SetBinContent(16,2.666442e-05);
   htemp_1_stack_2_copy->SetBinContent(17,1.263051e-05);
   htemp_1_stack_2_copy->SetBinContent(18,1.684069e-05);
   htemp_1_stack_2_copy->SetBinContent(19,9.823734e-06);
   htemp_1_stack_2_copy->SetBinContent(20,7.016953e-06);
   htemp_1_stack_2_copy->SetBinContent(21,5.613562e-06);
   htemp_1_stack_2_copy->SetBinContent(22,2.806781e-06);
   htemp_1_stack_2_copy->SetBinContent(23,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(24,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(25,5.613562e-06);
   htemp_1_stack_2_copy->SetBinContent(27,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(28,2.806781e-06);
   htemp_1_stack_2_copy->SetBinContent(29,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(30,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(31,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(32,2.806781e-06);
   htemp_1_stack_2_copy->SetBinContent(34,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(35,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(36,2.806781e-06);
   htemp_1_stack_2_copy->SetBinContent(37,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(39,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(41,1.403391e-06);
   htemp_1_stack_2_copy->SetBinContent(46,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(1,2.767919e-05);
   htemp_1_stack_2_copy->SetBinError(2,3.376897e-05);
   htemp_1_stack_2_copy->SetBinError(3,3.648816e-05);
   htemp_1_stack_2_copy->SetBinError(4,4.091552e-05);
   htemp_1_stack_2_copy->SetBinError(5,4.648169e-05);
   htemp_1_stack_2_copy->SetBinError(6,4.814673e-05);
   htemp_1_stack_2_copy->SetBinError(7,4.895802e-05);
   htemp_1_stack_2_copy->SetBinError(8,4.684046e-05);
   htemp_1_stack_2_copy->SetBinError(9,4.233497e-05);
   htemp_1_stack_2_copy->SetBinError(10,3.035998e-05);
   htemp_1_stack_2_copy->SetBinError(11,1.861808e-05);
   htemp_1_stack_2_copy->SetBinError(12,1.207242e-05);
   htemp_1_stack_2_copy->SetBinError(13,9.823734e-06);
   htemp_1_stack_2_copy->SetBinError(14,7.292231e-06);
   htemp_1_stack_2_copy->SetBinError(15,6.875182e-06);
   htemp_1_stack_2_copy->SetBinError(16,6.117238e-06);
   htemp_1_stack_2_copy->SetBinError(17,4.210172e-06);
   htemp_1_stack_2_copy->SetBinError(18,4.861488e-06);
   htemp_1_stack_2_copy->SetBinError(19,3.713022e-06);
   htemp_1_stack_2_copy->SetBinError(20,3.138077e-06);
   htemp_1_stack_2_copy->SetBinError(21,2.806781e-06);
   htemp_1_stack_2_copy->SetBinError(22,1.984694e-06);
   htemp_1_stack_2_copy->SetBinError(23,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(24,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(25,2.806781e-06);
   htemp_1_stack_2_copy->SetBinError(27,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(28,1.984694e-06);
   htemp_1_stack_2_copy->SetBinError(29,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(30,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(31,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(32,1.984694e-06);
   htemp_1_stack_2_copy->SetBinError(34,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(35,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(36,1.984694e-06);
   htemp_1_stack_2_copy->SetBinError(37,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(39,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(41,1.403391e-06);
   htemp_1_stack_2_copy->SetBinError(46,1.403391e-06);
   htemp_1_stack_2_copy->SetEntries(8907);
   htemp_1_stack_2_copy->SetDirectory(0);
   htemp_1_stack_2_copy->SetStats(0);

   ci = 1230;
   color = new TColor(ci, 0.8431, 0.098, 0.1098, " ", 0.35);
   htemp_1_stack_2_copy->SetFillColor(ci);
   htemp_1_stack_2_copy->SetLineColor(94);
   htemp_1_stack_2_copy->SetLineWidth(2);
   htemp_1_stack_2_copy->SetMarkerStyle(20);
   htemp_1_stack_2_copy->GetXaxis()->SetNdivisions(505);
   htemp_1_stack_2_copy->GetXaxis()->SetLabelFont(132);
   htemp_1_stack_2_copy->GetXaxis()->SetLabelOffset(0.01);
   htemp_1_stack_2_copy->GetXaxis()->SetLabelSize(0.06);
   htemp_1_stack_2_copy->GetXaxis()->SetTitleSize(0.072);
   htemp_1_stack_2_copy->GetXaxis()->SetTitleOffset(0.95);
   htemp_1_stack_2_copy->GetXaxis()->SetTitleFont(132);
   htemp_1_stack_2_copy->GetYaxis()->SetLabelFont(132);
   htemp_1_stack_2_copy->GetYaxis()->SetLabelOffset(0.01);
   htemp_1_stack_2_copy->GetYaxis()->SetLabelSize(0.06);
   htemp_1_stack_2_copy->GetYaxis()->SetTitleSize(0.072);
   htemp_1_stack_2_copy->GetYaxis()->SetTitleOffset(0.95);
   htemp_1_stack_2_copy->GetYaxis()->SetTitleFont(132);
   htemp_1_stack_2_copy->GetZaxis()->SetLabelFont(132);
   htemp_1_stack_2_copy->GetZaxis()->SetLabelSize(0.06);
   htemp_1_stack_2_copy->GetZaxis()->SetTitleSize(0.072);
   htemp_1_stack_2_copy->GetZaxis()->SetTitleOffset(1.2);
   htemp_1_stack_2_copy->GetZaxis()->SetTitleFont(132);
   htemp_1_stack_2_copy->Draw("histsame");
   
   TH1F *htemp_3_stack_4_copy = new TH1F("htemp_3_stack_4_copy","B_plus_M02_Subst0_e2pi {1 * (((B_plus_M02_Subst0_e2pi) > 1000 && (B_plus_M02_Subst0_e2pi) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_3_stack_4_copy->SetBinContent(1,0.001078027);
   htemp_3_stack_4_copy->SetBinContent(2,0.001276836);
   htemp_3_stack_4_copy->SetBinContent(3,0.001514356);
   htemp_3_stack_4_copy->SetBinContent(4,0.001614745);
   htemp_3_stack_4_copy->SetBinContent(5,0.001700042);
   htemp_3_stack_4_copy->SetBinContent(6,0.001618025);
   htemp_3_stack_4_copy->SetBinContent(7,0.001472364);
   htemp_3_stack_4_copy->SetBinContent(8,0.00109115);
   htemp_3_stack_4_copy->SetBinContent(9,0.0006377618);
   htemp_3_stack_4_copy->SetBinContent(10,0.0002972285);
   htemp_3_stack_4_copy->SetBinContent(11,9.18587e-05);
   htemp_3_stack_4_copy->SetBinContent(12,4.133641e-05);
   htemp_3_stack_4_copy->SetBinContent(13,2.034014e-05);
   htemp_3_stack_4_copy->SetBinContent(14,1.312267e-05);
   htemp_3_stack_4_copy->SetBinContent(15,8.529736e-06);
   htemp_3_stack_4_copy->SetBinContent(16,4.592935e-06);
   htemp_3_stack_4_copy->SetBinContent(17,6.561335e-06);
   htemp_3_stack_4_copy->SetBinContent(18,4.592935e-06);
   htemp_3_stack_4_copy->SetBinContent(19,1.312267e-06);
   htemp_3_stack_4_copy->SetBinContent(20,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(21,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(22,2.624534e-06);
   htemp_3_stack_4_copy->SetBinContent(23,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(24,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(28,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(29,6.561335e-07);
   htemp_3_stack_4_copy->SetBinContent(32,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(1,2.659568e-05);
   htemp_3_stack_4_copy->SetBinError(2,2.894434e-05);
   htemp_3_stack_4_copy->SetBinError(3,3.152174e-05);
   htemp_3_stack_4_copy->SetBinError(4,3.254978e-05);
   htemp_3_stack_4_copy->SetBinError(5,3.339842e-05);
   htemp_3_stack_4_copy->SetBinError(6,3.258283e-05);
   htemp_3_stack_4_copy->SetBinError(7,3.108162e-05);
   htemp_3_stack_4_copy->SetBinError(8,2.675706e-05);
   htemp_3_stack_4_copy->SetBinError(9,2.045622e-05);
   htemp_3_stack_4_copy->SetBinError(10,1.396501e-05);
   htemp_3_stack_4_copy->SetBinError(11,7.763477e-06);
   htemp_3_stack_4_copy->SetBinError(12,5.207898e-06);
   htemp_3_stack_4_copy->SetBinError(13,3.653197e-06);
   htemp_3_stack_4_copy->SetBinError(14,2.934318e-06);
   htemp_3_stack_4_copy->SetBinError(15,2.365723e-06);
   htemp_3_stack_4_copy->SetBinError(16,1.735966e-06);
   htemp_3_stack_4_copy->SetBinError(17,2.074876e-06);
   htemp_3_stack_4_copy->SetBinError(18,1.735966e-06);
   htemp_3_stack_4_copy->SetBinError(19,9.279129e-07);
   htemp_3_stack_4_copy->SetBinError(20,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(21,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(22,1.312267e-06);
   htemp_3_stack_4_copy->SetBinError(23,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(24,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(28,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(29,6.561335e-07);
   htemp_3_stack_4_copy->SetBinError(32,6.561335e-07);
   htemp_3_stack_4_copy->SetEntries(19051);
   htemp_3_stack_4_copy->SetDirectory(0);
   htemp_3_stack_4_copy->SetStats(0);

   ci = 1232;
   color = new TColor(ci, 0.1725, 0.4824, 0.7137, " ", 0.35);
   htemp_3_stack_4_copy->SetFillColor(ci);
   htemp_3_stack_4_copy->SetLineColor(95);
   htemp_3_stack_4_copy->SetLineWidth(2);
   htemp_3_stack_4_copy->SetMarkerStyle(20);
   htemp_3_stack_4_copy->GetXaxis()->SetNdivisions(505);
   htemp_3_stack_4_copy->GetXaxis()->SetLabelFont(132);
   htemp_3_stack_4_copy->GetXaxis()->SetLabelOffset(0.01);
   htemp_3_stack_4_copy->GetXaxis()->SetLabelSize(0.06);
   htemp_3_stack_4_copy->GetXaxis()->SetTitleSize(0.072);
   htemp_3_stack_4_copy->GetXaxis()->SetTitleOffset(0.95);
   htemp_3_stack_4_copy->GetXaxis()->SetTitleFont(132);
   htemp_3_stack_4_copy->GetYaxis()->SetLabelFont(132);
   htemp_3_stack_4_copy->GetYaxis()->SetLabelOffset(0.01);
   htemp_3_stack_4_copy->GetYaxis()->SetLabelSize(0.06);
   htemp_3_stack_4_copy->GetYaxis()->SetTitleSize(0.072);
   htemp_3_stack_4_copy->GetYaxis()->SetTitleOffset(0.95);
   htemp_3_stack_4_copy->GetYaxis()->SetTitleFont(132);
   htemp_3_stack_4_copy->GetZaxis()->SetLabelFont(132);
   htemp_3_stack_4_copy->GetZaxis()->SetLabelSize(0.06);
   htemp_3_stack_4_copy->GetZaxis()->SetTitleSize(0.072);
   htemp_3_stack_4_copy->GetZaxis()->SetTitleOffset(1.2);
   htemp_3_stack_4_copy->GetZaxis()->SetTitleFont(132);
   htemp_3_stack_4_copy->Draw("histsame");
   
   TH1F *htemp_2_stack_3_copy = new TH1F("htemp_2_stack_3_copy","B_plus_M02_Subst0_e2pi {1 * (((B_plus_M02_Subst0_e2pi) > 1000 && (B_plus_M02_Subst0_e2pi) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_2_stack_3_copy->SetBinContent(9,2.322557e-06);
   htemp_2_stack_3_copy->SetBinContent(10,2.67094e-05);
   htemp_2_stack_3_copy->SetBinContent(11,0.01143627);
   htemp_2_stack_3_copy->SetBinContent(12,0.0005109624);
   htemp_2_stack_3_copy->SetBinContent(13,0.0001312245);
   htemp_2_stack_3_copy->SetBinContent(14,9.870866e-05);
   htemp_2_stack_3_copy->SetBinContent(15,7.083798e-05);
   htemp_2_stack_3_copy->SetBinContent(16,5.34188e-05);
   htemp_2_stack_3_copy->SetBinContent(17,4.29673e-05);
   htemp_2_stack_3_copy->SetBinContent(18,2.322557e-05);
   htemp_2_stack_3_copy->SetBinContent(19,1.974173e-05);
   htemp_2_stack_3_copy->SetBinContent(20,1.62579e-05);
   htemp_2_stack_3_copy->SetBinContent(21,1.509662e-05);
   htemp_2_stack_3_copy->SetBinContent(22,1.161278e-05);
   htemp_2_stack_3_copy->SetBinContent(23,4.645113e-06);
   htemp_2_stack_3_copy->SetBinContent(24,8.128948e-06);
   htemp_2_stack_3_copy->SetBinContent(25,5.806392e-06);
   htemp_2_stack_3_copy->SetBinContent(26,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(27,4.645113e-06);
   htemp_2_stack_3_copy->SetBinContent(28,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(29,3.483835e-06);
   htemp_2_stack_3_copy->SetBinContent(30,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(31,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(32,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(34,2.322557e-06);
   htemp_2_stack_3_copy->SetBinContent(37,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(38,2.322557e-06);
   htemp_2_stack_3_copy->SetBinContent(39,1.161278e-06);
   htemp_2_stack_3_copy->SetBinContent(45,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(9,1.642296e-06);
   htemp_2_stack_3_copy->SetBinError(10,5.569295e-06);
   htemp_2_stack_3_copy->SetBinError(11,0.0001152419);
   htemp_2_stack_3_copy->SetBinError(12,2.435918e-05);
   htemp_2_stack_3_copy->SetBinError(13,1.234456e-05);
   htemp_2_stack_3_copy->SetBinError(14,1.070646e-05);
   htemp_2_stack_3_copy->SetBinError(15,9.069874e-06);
   htemp_2_stack_3_copy->SetBinError(16,7.876173e-06);
   htemp_2_stack_3_copy->SetBinError(17,7.06378e-06);
   htemp_2_stack_3_copy->SetBinError(18,5.193395e-06);
   htemp_2_stack_3_copy->SetBinError(19,4.788073e-06);
   htemp_2_stack_3_copy->SetBinError(20,4.345106e-06);
   htemp_2_stack_3_copy->SetBinError(21,4.187049e-06);
   htemp_2_stack_3_copy->SetBinError(22,3.672285e-06);
   htemp_2_stack_3_copy->SetBinError(23,2.322557e-06);
   htemp_2_stack_3_copy->SetBinError(24,3.072454e-06);
   htemp_2_stack_3_copy->SetBinError(25,2.596697e-06);
   htemp_2_stack_3_copy->SetBinError(26,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(27,2.322557e-06);
   htemp_2_stack_3_copy->SetBinError(28,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(29,2.011393e-06);
   htemp_2_stack_3_copy->SetBinError(30,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(31,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(32,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(34,1.642296e-06);
   htemp_2_stack_3_copy->SetBinError(37,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(38,1.642296e-06);
   htemp_2_stack_3_copy->SetBinError(39,1.161278e-06);
   htemp_2_stack_3_copy->SetBinError(45,1.161278e-06);
   htemp_2_stack_3_copy->SetEntries(10764);
   htemp_2_stack_3_copy->SetDirectory(0);
   htemp_2_stack_3_copy->SetStats(0);

   ci = 1231;
   color = new TColor(ci, 0.3686275, 0.7294118, 0.3254902, " ", 0.35);
   htemp_2_stack_3_copy->SetFillColor(ci);
   htemp_2_stack_3_copy->SetLineColor(97);
   htemp_2_stack_3_copy->SetLineWidth(2);
   htemp_2_stack_3_copy->SetMarkerStyle(20);
   htemp_2_stack_3_copy->GetXaxis()->SetNdivisions(505);
   htemp_2_stack_3_copy->GetXaxis()->SetLabelFont(132);
   htemp_2_stack_3_copy->GetXaxis()->SetLabelOffset(0.01);
   htemp_2_stack_3_copy->GetXaxis()->SetLabelSize(0.06);
   htemp_2_stack_3_copy->GetXaxis()->SetTitleSize(0.072);
   htemp_2_stack_3_copy->GetXaxis()->SetTitleOffset(0.95);
   htemp_2_stack_3_copy->GetXaxis()->SetTitleFont(132);
   htemp_2_stack_3_copy->GetYaxis()->SetLabelFont(132);
   htemp_2_stack_3_copy->GetYaxis()->SetLabelOffset(0.01);
   htemp_2_stack_3_copy->GetYaxis()->SetLabelSize(0.06);
   htemp_2_stack_3_copy->GetYaxis()->SetTitleSize(0.072);
   htemp_2_stack_3_copy->GetYaxis()->SetTitleOffset(0.95);
   htemp_2_stack_3_copy->GetYaxis()->SetTitleFont(132);
   htemp_2_stack_3_copy->GetZaxis()->SetLabelFont(132);
   htemp_2_stack_3_copy->GetZaxis()->SetLabelSize(0.06);
   htemp_2_stack_3_copy->GetZaxis()->SetTitleSize(0.072);
   htemp_2_stack_3_copy->GetZaxis()->SetTitleOffset(1.2);
   htemp_2_stack_3_copy->GetZaxis()->SetTitleFont(132);
   htemp_2_stack_3_copy->Draw("histsame");
   TLine *line = new TLine(1885,8e-06,1885,0.1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.41,0.52,0.87,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("htemp_0_stack_1","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","f");

   ci = 1229;
   color = new TColor(ci, 0.992, 0.6823, 0.3804, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_1_stack_2","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}e^{#minus}#nu) e^{+}#nu}","f");

   ci = 1230;
   color = new TColor(ci, 0.8431, 0.098, 0.1098, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_3_stack_4","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}e^{#minus}#nu)} #it{#pi}^{#minus}_{[#rightarrow #it{e^{#minus}}]}","f");

   ci = 1232;
   color = new TColor(ci, 0.1725, 0.4824, 0.7137, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_2_stack_3","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}}#it{#pi}^{#minus}_{[#rightarrow #it{e^{#minus}}]} #it{) e^{+}#nu}","f");

   ci = 1231;
   color = new TColor(ci, 0.3686275, 0.7294118, 0.3254902, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(97);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.4,0.85,0.9,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb simulation");
   pt->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figures/FigS3b.C <==
void FigS3b()
{
//=========Macro generated from canvas: cv/cv
//=========  (Tue Mar 19 15:51:19 2019) by ROOT version 6.14/04
   TCanvas *cv = new TCanvas("cv", "cv",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->Range(1639.506,-0.01073418,2071.605,0.05635443);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetLeftMargin(0.14);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   
   TH1F *htemp_0_copy_copy__1 = new TH1F("htemp_0_copy_copy__1","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2050) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2050);
   htemp_0_copy_copy__1->SetBinContent(1,0.002107799);
   htemp_0_copy_copy__1->SetBinContent(2,0.002580978);
   htemp_0_copy_copy__1->SetBinContent(3,0.002193831);
   htemp_0_copy_copy__1->SetBinContent(4,0.00209346);
   htemp_0_copy_copy__1->SetBinContent(5,0.002480607);
   htemp_0_copy_copy__1->SetBinContent(6,0.002724366);
   htemp_0_copy_copy__1->SetBinContent(7,0.002824737);
   htemp_0_copy_copy__1->SetBinContent(8,0.002566639);
   htemp_0_copy_copy__1->SetBinContent(9,0.002595317);
   htemp_0_copy_copy__1->SetBinContent(10,0.002523623);
   htemp_0_copy_copy__1->SetBinContent(11,0.002423252);
   htemp_0_copy_copy__1->SetBinContent(12,0.00268135);
   htemp_0_copy_copy__1->SetBinContent(13,0.002738705);
   htemp_0_copy_copy__1->SetBinContent(14,0.002638333);
   htemp_0_copy_copy__1->SetBinContent(15,0.002667011);
   htemp_0_copy_copy__1->SetBinContent(16,0.002566639);
   htemp_0_copy_copy__1->SetBinContent(17,0.002896431);
   htemp_0_copy_copy__1->SetBinContent(18,0.002494946);
   htemp_0_copy_copy__1->SetBinContent(19,0.002724366);
   htemp_0_copy_copy__1->SetBinContent(20,0.002867754);
   htemp_0_copy_copy__1->SetBinContent(21,0.003039819);
   htemp_0_copy_copy__1->SetBinContent(22,0.002667011);
   htemp_0_copy_copy__1->SetBinContent(23,0.002738705);
   htemp_0_copy_copy__1->SetBinContent(24,0.002623995);
   htemp_0_copy_copy__1->SetBinContent(25,0.003054158);
   htemp_0_copy_copy__1->SetBinContent(26,0.002996803);
   htemp_0_copy_copy__1->SetBinContent(27,0.002652672);
   htemp_0_copy_copy__1->SetBinContent(28,0.002882092);
   htemp_0_copy_copy__1->SetBinContent(29,0.003154529);
   htemp_0_copy_copy__1->SetBinContent(30,0.002882092);
   htemp_0_copy_copy__1->SetBinContent(31,0.002781721);
   htemp_0_copy_copy__1->SetBinContent(32,0.002710027);
   htemp_0_copy_copy__1->SetBinContent(33,0.00279606);
   htemp_0_copy_copy__1->SetBinContent(34,0.00302548);
   htemp_0_copy_copy__1->SetBinContent(35,0.003054158);
   htemp_0_copy_copy__1->SetBinContent(36,0.003011141);
   htemp_0_copy_copy__1->SetBinContent(37,0.003068496);
   htemp_0_copy_copy__1->SetBinContent(38,0.003211884);
   htemp_0_copy_copy__1->SetBinContent(39,0.003168868);
   htemp_0_copy_copy__1->SetBinContent(40,0.00302548);
   htemp_0_copy_copy__1->SetBinContent(41,0.003054158);
   htemp_0_copy_copy__1->SetBinContent(42,0.003584692);
   htemp_0_copy_copy__1->SetBinContent(43,0.003154529);
   htemp_0_copy_copy__1->SetBinContent(44,0.002996803);
   htemp_0_copy_copy__1->SetBinContent(45,0.003398288);
   htemp_0_copy_copy__1->SetBinContent(46,0.003383949);
   htemp_0_copy_copy__1->SetBinContent(47,0.003455643);
   htemp_0_copy_copy__1->SetBinContent(48,0.003355272);
   htemp_0_copy_copy__1->SetBinContent(49,0.003111513);
   htemp_0_copy_copy__1->SetBinContent(50,0.003426966);
   htemp_0_copy_copy__1->SetBinError(1,0.0001738483);
   htemp_0_copy_copy__1->SetBinError(2,0.0001923748);
   htemp_0_copy_copy__1->SetBinError(3,0.0001773608);
   htemp_0_copy_copy__1->SetBinError(4,0.000173256);
   htemp_0_copy_copy__1->SetBinError(5,0.000188597);
   htemp_0_copy_copy__1->SetBinError(6,0.0001976463);
   htemp_0_copy_copy__1->SetBinError(7,0.0002012542);
   htemp_0_copy_copy__1->SetBinError(8,0.0001918396);
   htemp_0_copy_copy__1->SetBinError(9,0.0001929084);
   htemp_0_copy_copy__1->SetBinError(10,0.0001902253);
   htemp_0_copy_copy__1->SetBinError(11,0.000186404);
   htemp_0_copy_copy__1->SetBinError(12,0.0001960797);
   htemp_0_copy_copy__1->SetBinError(13,0.0001981657);
   htemp_0_copy_copy__1->SetBinError(14,0.0001945005);
   htemp_0_copy_copy__1->SetBinError(15,0.0001955547);
   htemp_0_copy_copy__1->SetBinError(16,0.0001918396);
   htemp_0_copy_copy__1->SetBinError(17,0.0002037922);
   htemp_0_copy_copy__1->SetBinError(18,0.0001891413);
   htemp_0_copy_copy__1->SetBinError(19,0.0001976463);
   htemp_0_copy_copy__1->SetBinError(20,0.0002027808);
   htemp_0_copy_copy__1->SetBinError(21,0.0002087756);
   htemp_0_copy_copy__1->SetBinError(22,0.0001955547);
   htemp_0_copy_copy__1->SetBinError(23,0.0001981657);
   htemp_0_copy_copy__1->SetBinError(24,0.0001939713);
   htemp_0_copy_copy__1->SetBinError(25,0.0002092674);
   htemp_0_copy_copy__1->SetBinError(26,0.0002072932);
   htemp_0_copy_copy__1->SetBinError(27,0.0001950283);
   htemp_0_copy_copy__1->SetBinError(28,0.0002032871);
   htemp_0_copy_copy__1->SetBinError(29,0.0002126783);
   htemp_0_copy_copy__1->SetBinError(30,0.0002032871);
   htemp_0_copy_copy__1->SetBinError(31,0.0001997159);
   htemp_0_copy_copy__1->SetBinError(32,0.0001971255);
   htemp_0_copy_copy__1->SetBinError(33,0.00020023);
   htemp_0_copy_copy__1->SetBinError(34,0.0002082826);
   htemp_0_copy_copy__1->SetBinError(35,0.0002092674);
   htemp_0_copy_copy__1->SetBinError(36,0.0002077885);
   htemp_0_copy_copy__1->SetBinError(37,0.0002097581);
   htemp_0_copy_copy__1->SetBinError(38,0.000214603);
   htemp_0_copy_copy__1->SetBinError(39,0.0002131611);
   htemp_0_copy_copy__1->SetBinError(40,0.0002082826);
   htemp_0_copy_copy__1->SetBinError(41,0.0002092674);
   htemp_0_copy_copy__1->SetBinError(42,0.0002267158);
   htemp_0_copy_copy__1->SetBinError(43,0.0002126783);
   htemp_0_copy_copy__1->SetBinError(44,0.0002072932);
   htemp_0_copy_copy__1->SetBinError(45,0.0002207425);
   htemp_0_copy_copy__1->SetBinError(46,0.0002202763);
   htemp_0_copy_copy__1->SetBinError(47,0.0002225975);
   htemp_0_copy_copy__1->SetBinError(48,0.000219341);
   htemp_0_copy_copy__1->SetBinError(49,0.0002112232);
   htemp_0_copy_copy__1->SetBinError(50,0.000221672);
   htemp_0_copy_copy__1->SetMinimum(0);
   htemp_0_copy_copy__1->SetMaximum(0.053);
   htemp_0_copy_copy__1->SetEntries(9963);
   htemp_0_copy_copy__1->SetDirectory(0);
   htemp_0_copy_copy__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0.992, 0.6823, 0.3804, " ", 0.35);
   htemp_0_copy_copy__1->SetFillColor(ci);
   htemp_0_copy_copy__1->SetLineColor(92);
   htemp_0_copy_copy__1->SetLineWidth(2);
   htemp_0_copy_copy__1->SetMarkerStyle(20);
   htemp_0_copy_copy__1->GetXaxis()->SetTitle("#it{m}^{track}#it{(K^{+}}#it{e}^{#minus}_{[#rightarrow #it{#pi^{#minus}}]} #it{)} [MeV/#it{c}^{2}]");
   htemp_0_copy_copy__1->GetXaxis()->SetDecimals();
   htemp_0_copy_copy__1->GetXaxis()->SetNdivisions(505);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelOffset(0.015);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetXaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetXaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->GetYaxis()->SetTitle("Normalised distribution");
   htemp_0_copy_copy__1->GetYaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetYaxis()->SetLabelOffset(0.01);
   htemp_0_copy_copy__1->GetYaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleOffset(0.95);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->GetZaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetZaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleOffset(1.2);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->Draw("hist");
   
   TH1F *htemp_1_copy_copy__2 = new TH1F("htemp_1_copy_copy__2","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2050) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2050);
   htemp_1_copy_copy__2->SetBinContent(1,0.01665433);
   htemp_1_copy_copy__2->SetBinContent(2,0.01406366);
   htemp_1_copy_copy__2->SetBinContent(3,0.01480385);
   htemp_1_copy_copy__2->SetBinContent(4,0.01258327);
   htemp_1_copy_copy__2->SetBinContent(5,0.01036269);
   htemp_1_copy_copy__2->SetBinContent(6,0.005551443);
   htemp_1_copy_copy__2->SetBinContent(7,0.008512213);
   htemp_1_copy_copy__2->SetBinContent(8,0.01110289);
   htemp_1_copy_copy__2->SetBinContent(9,0.005551443);
   htemp_1_copy_copy__2->SetBinContent(10,0.005921539);
   htemp_1_copy_copy__2->SetBinContent(11,0.005181347);
   htemp_1_copy_copy__2->SetBinContent(12,0.005181347);
   htemp_1_copy_copy__2->SetBinContent(13,0.003700962);
   htemp_1_copy_copy__2->SetBinContent(14,0.003700962);
   htemp_1_copy_copy__2->SetBinContent(15,0.00296077);
   htemp_1_copy_copy__2->SetBinContent(16,0.003330866);
   htemp_1_copy_copy__2->SetBinContent(17,0.001480385);
   htemp_1_copy_copy__2->SetBinContent(18,0.001850481);
   htemp_1_copy_copy__2->SetBinContent(19,0.002590674);
   htemp_1_copy_copy__2->SetBinContent(21,0.001110289);
   htemp_1_copy_copy__2->SetBinContent(22,0.002220577);
   htemp_1_copy_copy__2->SetBinContent(23,0.0003700962);
   htemp_1_copy_copy__2->SetBinContent(26,0.0003700962);
   htemp_1_copy_copy__2->SetBinContent(28,0.001110289);
   htemp_1_copy_copy__2->SetBinContent(30,0.0007401924);
   htemp_1_copy_copy__2->SetBinContent(33,0.0003700962);
   htemp_1_copy_copy__2->SetBinContent(46,0.0003700962);
   htemp_1_copy_copy__2->SetBinContent(47,0.0003700962);
   htemp_1_copy_copy__2->SetBinContent(48,0.0007401924);
   htemp_1_copy_copy__2->SetBinError(1,0.002482681);
   htemp_1_copy_copy__2->SetBinError(2,0.002281426);
   htemp_1_copy_copy__2->SetBinError(3,0.002340694);
   htemp_1_copy_copy__2->SetBinError(4,0.002158013);
   htemp_1_copy_copy__2->SetBinError(5,0.001958365);
   htemp_1_copy_copy__2->SetBinError(6,0.001433377);
   htemp_1_copy_copy__2->SetBinError(7,0.001774919);
   htemp_1_copy_copy__2->SetBinError(8,0.002027101);
   htemp_1_copy_copy__2->SetBinError(9,0.001433377);
   htemp_1_copy_copy__2->SetBinError(10,0.001480385);
   htemp_1_copy_copy__2->SetBinError(11,0.001384773);
   htemp_1_copy_copy__2->SetBinError(12,0.001384773);
   htemp_1_copy_copy__2->SetBinError(13,0.001170347);
   htemp_1_copy_copy__2->SetBinError(14,0.001170347);
   htemp_1_copy_copy__2->SetBinError(15,0.00104679);
   htemp_1_copy_copy__2->SetBinError(16,0.001110289);
   htemp_1_copy_copy__2->SetBinError(17,0.0007401925);
   htemp_1_copy_copy__2->SetBinError(18,0.0008275603);
   htemp_1_copy_copy__2->SetBinError(19,0.0009791826);
   htemp_1_copy_copy__2->SetBinError(21,0.0006410255);
   htemp_1_copy_copy__2->SetBinError(22,0.0009065469);
   htemp_1_copy_copy__2->SetBinError(23,0.0003700962);
   htemp_1_copy_copy__2->SetBinError(26,0.0003700962);
   htemp_1_copy_copy__2->SetBinError(28,0.0006410255);
   htemp_1_copy_copy__2->SetBinError(30,0.0005233951);
   htemp_1_copy_copy__2->SetBinError(33,0.0003700962);
   htemp_1_copy_copy__2->SetBinError(46,0.0003700962);
   htemp_1_copy_copy__2->SetBinError(47,0.0003700962);
   htemp_1_copy_copy__2->SetBinError(48,0.0005233951);
   htemp_1_copy_copy__2->SetMinimum(-0.0009568505);
   htemp_1_copy_copy__2->SetMaximum(0.05165354);
   htemp_1_copy_copy__2->SetEntries(386);
   htemp_1_copy_copy__2->SetDirectory(0);
   htemp_1_copy_copy__2->SetStats(0);

   ci = 1180;
   color = new TColor(ci, 0.8431, 0.098, 0.1098, " ", 0.35);
   htemp_1_copy_copy__2->SetFillColor(ci);
   htemp_1_copy_copy__2->SetLineColor(94);
   htemp_1_copy_copy__2->SetLineWidth(2);
   htemp_1_copy_copy__2->SetMarkerStyle(20);
   htemp_1_copy_copy__2->GetXaxis()->SetTitle("#it{m(K^{+}}#it{e}^{#minus}_{[#it{#rightarrow#pi^{#minus}}]}#it{)} [MeV]");
   htemp_1_copy_copy__2->GetXaxis()->SetNdivisions(505);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->GetYaxis()->SetTitle("Candidates (a. u.)");
   htemp_1_copy_copy__2->GetYaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetYaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__2->GetYaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->GetZaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetZaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleOffset(1.2);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->Draw("histsame");
   
   TH1F *htemp_3_copy_copy__3 = new TH1F("htemp_3_copy_copy__3","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2050) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2050);
   htemp_3_copy_copy__3->SetBinContent(1,0.01578308);
   htemp_3_copy_copy__3->SetBinContent(2,0.01173614);
   htemp_3_copy_copy__3->SetBinContent(3,0.01335492);
   htemp_3_copy_copy__3->SetBinContent(4,0.01052206);
   htemp_3_copy_copy__3->SetBinContent(5,0.01052206);
   htemp_3_copy_copy__3->SetBinContent(6,0.01578308);
   htemp_3_copy_copy__3->SetBinContent(7,0.008903278);
   htemp_3_copy_copy__3->SetBinContent(8,0.005261028);
   htemp_3_copy_copy__3->SetBinContent(9,0.006070417);
   htemp_3_copy_copy__3->SetBinContent(10,0.0072845);
   htemp_3_copy_copy__3->SetBinContent(11,0.004451639);
   htemp_3_copy_copy__3->SetBinContent(12,0.005665722);
   htemp_3_copy_copy__3->SetBinContent(13,0.00364225);
   htemp_3_copy_copy__3->SetBinContent(14,0.004046944);
   htemp_3_copy_copy__3->SetBinContent(15,0.004856334);
   htemp_3_copy_copy__3->SetBinContent(16,0.003237556);
   htemp_3_copy_copy__3->SetBinContent(17,0.001618778);
   htemp_3_copy_copy__3->SetBinContent(18,0.001214083);
   htemp_3_copy_copy__3->SetBinContent(19,0.002428167);
   htemp_3_copy_copy__3->SetBinContent(21,0.0008093889);
   htemp_3_copy_copy__3->SetBinContent(22,0.001214083);
   htemp_3_copy_copy__3->SetBinContent(23,0.0008093889);
   htemp_3_copy_copy__3->SetBinContent(25,0.0008093889);
   htemp_3_copy_copy__3->SetBinContent(26,0.001214083);
   htemp_3_copy_copy__3->SetBinContent(27,0.0008093889);
   htemp_3_copy_copy__3->SetBinContent(28,0.0004046945);
   htemp_3_copy_copy__3->SetBinContent(32,0.0004046945);
   htemp_3_copy_copy__3->SetBinError(1,0.002527316);
   htemp_3_copy_copy__3->SetBinError(2,0.002179346);
   htemp_3_copy_copy__3->SetBinError(3,0.002324793);
   htemp_3_copy_copy__3->SetBinError(4,0.002063545);
   htemp_3_copy_copy__3->SetBinError(5,0.002063545);
   htemp_3_copy_copy__3->SetBinError(6,0.002527316);
   htemp_3_copy_copy__3->SetBinError(7,0.001898185);
   htemp_3_copy_copy__3->SetBinError(8,0.001459147);
   htemp_3_copy_copy__3->SetBinError(9,0.001567375);
   htemp_3_copy_copy__3->SetBinError(10,0.001716973);
   htemp_3_copy_copy__3->SetBinError(11,0.00134222);
   htemp_3_copy_copy__3->SetBinError(12,0.001514228);
   htemp_3_copy_copy__3->SetBinError(13,0.001214083);
   htemp_3_copy_copy__3->SetBinError(14,0.001279756);
   htemp_3_copy_copy__3->SetBinError(15,0.001401903);
   htemp_3_copy_copy__3->SetBinError(16,0.001144649);
   htemp_3_copy_copy__3->SetBinError(17,0.0008093889);
   htemp_3_copy_copy__3->SetBinError(18,0.0007009514);
   htemp_3_copy_copy__3->SetBinError(19,0.0009912949);
   htemp_3_copy_copy__3->SetBinError(21,0.0005723244);
   htemp_3_copy_copy__3->SetBinError(22,0.0007009514);
   htemp_3_copy_copy__3->SetBinError(23,0.0005723244);
   htemp_3_copy_copy__3->SetBinError(25,0.0005723244);
   htemp_3_copy_copy__3->SetBinError(26,0.0007009514);
   htemp_3_copy_copy__3->SetBinError(27,0.0005723244);
   htemp_3_copy_copy__3->SetBinError(28,0.0004046945);
   htemp_3_copy_copy__3->SetBinError(32,0.0004046945);
   htemp_3_copy_copy__3->SetMinimum(-0.0009568505);
   htemp_3_copy_copy__3->SetMaximum(0.05165354);
   htemp_3_copy_copy__3->SetEntries(353);
   htemp_3_copy_copy__3->SetDirectory(0);
   htemp_3_copy_copy__3->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 0.1725, 0.4824, 0.7137, " ", 0.35);
   htemp_3_copy_copy__3->SetFillColor(ci);
   htemp_3_copy_copy__3->SetLineColor(95);
   htemp_3_copy_copy__3->SetLineWidth(2);
   htemp_3_copy_copy__3->SetMarkerStyle(20);
   htemp_3_copy_copy__3->GetXaxis()->SetTitle("#it{m(K^{+}}#it{e}^{#minus}_{[#it{#rightarrow#pi^{#minus}}]}#it{)} [MeV]");
   htemp_3_copy_copy__3->GetXaxis()->SetNdivisions(505);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->GetYaxis()->SetTitle("Candidates (a. u.)");
   htemp_3_copy_copy__3->GetYaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetYaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__3->GetYaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->GetZaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetZaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleOffset(1.2);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->Draw("histsame");
   
   TH1F *htemp_2_copy_copy__4 = new TH1F("htemp_2_copy_copy__4","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2050) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2050);
   htemp_2_copy_copy__4->SetBinContent(2,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(3,1.32977e-05);
   htemp_2_copy_copy__4->SetBinContent(6,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(7,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(8,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(9,2.659539e-05);
   htemp_2_copy_copy__4->SetBinContent(10,5.319078e-05);
   htemp_2_copy_copy__4->SetBinContent(11,9.308387e-05);
   htemp_2_copy_copy__4->SetBinContent(12,9.308387e-05);
   htemp_2_copy_copy__4->SetBinContent(13,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(14,0.0001595723);
   htemp_2_copy_copy__4->SetBinContent(15,0.0001462746);
   htemp_2_copy_copy__4->SetBinContent(16,0.0002393585);
   htemp_2_copy_copy__4->SetBinContent(17,0.0002393585);
   htemp_2_copy_copy__4->SetBinContent(18,0.0002792516);
   htemp_2_copy_copy__4->SetBinContent(19,0.0006382894);
   htemp_2_copy_copy__4->SetBinContent(20,0.00121009);
   htemp_2_copy_copy__4->SetBinContent(21,0.002925493);
   htemp_2_copy_copy__4->SetBinContent(22,0.009188708);
   htemp_2_copy_copy__4->SetBinContent(23,0.02890919);
   htemp_2_copy_copy__4->SetBinContent(24,0.04914828);
   htemp_2_copy_copy__4->SetBinContent(25,0.03340381);
   htemp_2_copy_copy__4->SetBinContent(26,0.01061156);
   htemp_2_copy_copy__4->SetBinContent(27,0.002393585);
   htemp_2_copy_copy__4->SetBinContent(28,0.0009574341);
   htemp_2_copy_copy__4->SetBinContent(29,0.0004521217);
   htemp_2_copy_copy__4->SetBinContent(30,0.0003191447);
   htemp_2_copy_copy__4->SetBinContent(31,0.0001994654);
   htemp_2_copy_copy__4->SetBinContent(32,0.0002260608);
   htemp_2_copy_copy__4->SetBinContent(33,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(34,0.000132977);
   htemp_2_copy_copy__4->SetBinContent(35,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(36,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(37,2.659539e-05);
   htemp_2_copy_copy__4->SetBinContent(38,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(39,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(40,6.648848e-05);
   htemp_2_copy_copy__4->SetBinContent(41,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(42,1.32977e-05);
   htemp_2_copy_copy__4->SetBinContent(43,2.659539e-05);
   htemp_2_copy_copy__4->SetBinContent(44,3.989309e-05);
   htemp_2_copy_copy__4->SetBinContent(46,1.32977e-05);
   htemp_2_copy_copy__4->SetBinContent(48,1.32977e-05);
   htemp_2_copy_copy__4->SetBinContent(49,1.32977e-05);
   htemp_2_copy_copy__4->SetBinContent(50,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(2,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(3,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(6,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(7,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(8,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(9,1.880578e-05);
   htemp_2_copy_copy__4->SetBinError(10,2.659539e-05);
   htemp_2_copy_copy__4->SetBinError(11,3.51824e-05);
   htemp_2_copy_copy__4->SetBinError(12,3.51824e-05);
   htemp_2_copy_copy__4->SetBinError(13,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(14,4.606457e-05);
   htemp_2_copy_copy__4->SetBinError(15,4.410347e-05);
   htemp_2_copy_copy__4->SetBinError(16,5.641734e-05);
   htemp_2_copy_copy__4->SetBinError(17,5.641734e-05);
   htemp_2_copy_copy__4->SetBinError(18,6.09377e-05);
   htemp_2_copy_copy__4->SetBinError(19,9.212914e-05);
   htemp_2_copy_copy__4->SetBinError(20,0.0001268519);
   htemp_2_copy_copy__4->SetBinError(21,0.0001972367);
   htemp_2_copy_copy__4->SetBinError(22,0.0003495549);
   htemp_2_copy_copy__4->SetBinError(23,0.0006200207);
   htemp_2_copy_copy__4->SetBinError(24,0.0008084299);
   htemp_2_copy_copy__4->SetBinError(25,0.0006664786);
   htemp_2_copy_copy__4->SetBinError(26,0.0003756452);
   htemp_2_copy_copy__4->SetBinError(27,0.0001784073);
   htemp_2_copy_copy__4->SetBinError(28,0.0001128347);
   htemp_2_copy_copy__4->SetBinError(29,7.753822e-05);
   htemp_2_copy_copy__4->SetBinError(30,6.514514e-05);
   htemp_2_copy_copy__4->SetBinError(31,5.150175e-05);
   htemp_2_copy_copy__4->SetBinError(32,5.48278e-05);
   htemp_2_copy_copy__4->SetBinError(33,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(34,4.205101e-05);
   htemp_2_copy_copy__4->SetBinError(35,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(36,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(37,1.880578e-05);
   htemp_2_copy_copy__4->SetBinError(38,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(39,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(40,2.973455e-05);
   htemp_2_copy_copy__4->SetBinError(41,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(42,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(43,1.880578e-05);
   htemp_2_copy_copy__4->SetBinError(44,2.303228e-05);
   htemp_2_copy_copy__4->SetBinError(46,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(48,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(49,1.32977e-05);
   htemp_2_copy_copy__4->SetBinError(50,1.32977e-05);
   htemp_2_copy_copy__4->SetMinimum(-0.0009568505);
   htemp_2_copy_copy__4->SetMaximum(0.05165354);
   htemp_2_copy_copy__4->SetEntries(10743);
   htemp_2_copy_copy__4->SetDirectory(0);
   htemp_2_copy_copy__4->SetStats(0);

   ci = 1181;
   color = new TColor(ci, 0.3686275, 0.7294118, 0.3254902, " ", 0.35);
   htemp_2_copy_copy__4->SetFillColor(ci);
   htemp_2_copy_copy__4->SetLineColor(97);
   htemp_2_copy_copy__4->SetLineWidth(2);
   htemp_2_copy_copy__4->SetMarkerStyle(20);
   htemp_2_copy_copy__4->GetXaxis()->SetTitle("#it{m(K^{+}}#it{e}^{#minus}_{[#it{#rightarrow#pi^{#minus}}]}#it{)} [MeV]");
   htemp_2_copy_copy__4->GetXaxis()->SetNdivisions(505);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->GetYaxis()->SetTitle("Candidates (a. u.)");
   htemp_2_copy_copy__4->GetYaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetYaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__4->GetYaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->GetZaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetZaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleOffset(1.2);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->Draw("histsame");
   TLine *line = new TLine(1825,0,1825,0.053);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1905,0,1905,0.053);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.64,0.76,0.94,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("simulation");
   pt->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figures/FigS4a.C <==
void FigS4a()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:47 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_7895dc0__5 = new TH1D("frame_7895dc0__5","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_7895dc0__5->SetBinContent(1,166.5231);
   frame_7895dc0__5->SetMaximum(166.5231);
   frame_7895dc0__5->SetEntries(1);
   frame_7895dc0__5->SetDirectory(0);
   frame_7895dc0__5->SetStats(0);
   frame_7895dc0__5->SetLineWidth(2);
   frame_7895dc0__5->SetMarkerStyle(20);
   frame_7895dc0__5->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_7895dc0__5->GetXaxis()->SetNdivisions(505);
   frame_7895dc0__5->GetXaxis()->SetLabelFont(132);
   frame_7895dc0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_7895dc0__5->GetXaxis()->SetLabelSize(0.06);
   frame_7895dc0__5->GetXaxis()->SetTitleSize(0.072);
   frame_7895dc0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_7895dc0__5->GetXaxis()->SetTitleFont(132);
   frame_7895dc0__5->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_7895dc0__5->GetYaxis()->SetLabelFont(132);
   frame_7895dc0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_7895dc0__5->GetYaxis()->SetLabelSize(0.06);
   frame_7895dc0__5->GetYaxis()->SetTitleSize(0.072);
   frame_7895dc0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_7895dc0__5->GetYaxis()->SetTitleFont(132);
   frame_7895dc0__5->GetZaxis()->SetLabelFont(132);
   frame_7895dc0__5->GetZaxis()->SetLabelSize(0.06);
   frame_7895dc0__5->GetZaxis()->SetTitleSize(0.072);
   frame_7895dc0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_7895dc0__5->GetZaxis()->SetTitleFont(132);
   frame_7895dc0__5->Draw("FUNC");
   
   Double_t h_dataKmumuRun1_newmass_fx3005[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun1_newmass_fy3005[60] = {
   11,
   9,
   7,
   10,
   9,
   8,
   11,
   17,
   20,
   36,
   50,
   73,
   99,
   130,
   146,
   125,
   127,
   103,
   65,
   34,
   19,
   11,
   6,
   6,
   7,
   5,
   3,
   5,
   1,
   4,
   1,
   4,
   2,
   2,
   7,
   3,
   3,
   0,
   4,
   4,
   2,
   1,
   3,
   2,
   2,
   4,
   4,
   1,
   3,
   3,
   1,
   1,
   1,
   2,
   3,
   4,
   3,
   2,
   4,
   2};
   Double_t h_dataKmumuRun1_newmass_felx3005[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fely3005[60] = {
   3.265579,
   2.943461,
   2.58147,
   3.108694,
   2.943461,
   2.768386,
   3.265579,
   4.082184,
   4.434448,
   5.971996,
   7.047337,
   8.524388,
   9.933044,
   10.91271,
   11.59339,
   10.69151,
   10.78051,
   9.661201,
   8.041463,
   5.802128,
   4.320219,
   3.265579,
   2.379931,
   2.379931,
   2.58147,
   2.159691,
   1.632705,
   2.159691,
   0.8272462,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   2.58147,
   1.632705,
   1.632705,
   0,
   1.914339,
   1.914339,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   1.291815};
   Double_t h_dataKmumuRun1_newmass_fehx3005[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fehy3005[60] = {
   4.416521,
   4.110204,
   3.770281,
   4.26695,
   4.110204,
   3.945142,
   4.416521,
   5.203719,
   5.546519,
   7.055545,
   8.118225,
   9.583044,
   10.9834,
   11.91271,
   12.59339,
   11.69151,
   11.78051,
   10.6612,
   9.103628,
   6.888101,
   5.435196,
   4.416521,
   3.583642,
   3.583642,
   3.770281,
   3.382473,
   2.918186,
   3.382473,
   2.299527,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   3.770281,
   2.918186,
   2.918186,
   1.147874,
   3.162753,
   3.162753,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun1_newmass_fx3005,h_dataKmumuRun1_newmass_fy3005,h_dataKmumuRun1_newmass_felx3005,h_dataKmumuRun1_newmass_fehx3005,h_dataKmumuRun1_newmass_fely3005,h_dataKmumuRun1_newmass_fehy3005);
   grae->SetName("h_dataKmumuRun1_newmass");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_fx15[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5232.5,
   5236,
   5239.5,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5262.25,
   5264,
   5267.5,
   5271,
   5274.5,
   5276.25,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5289.375,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5297.25,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5325.25,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_fy15[109] = {
   0,
   7.649871,
   7.649871,
   7.769055,
   7.961158,
   8.273901,
   8.783465,
   9.607802,
   10.93828,
   13.13146,
   14.75862,
   16.92692,
   19.84509,
   23.7826,
   26.23239,
   29.05966,
   32.30715,
   36.01538,
   40.22017,
   44.94997,
   50.22286,
   56.04369,
   62.40135,
   69.26659,
   76.59061,
   84.30485,
   100.5394,
   117.1173,
   133.1446,
   140.3043,
   146.3694,
   148.9244,
   151.1294,
   152.9642,
   154.4119,
   155.4587,
   156.0947,
   156.3139,
   156.1139,
   155.4967,
   154.468,
   153.0375,
   151.2185,
   149.0277,
   146.4852,
   140.4382,
   133.287,
   125.2668,
   116.6249,
   107.6072,
   89.35357,
   80.50823,
   72.05771,
   64.11404,
   56.75521,
   50.02783,
   43.95105,
   38.52114,
   33.71625,
   29.50115,
   25.83147,
   22.65742,
   19.92693,
   17.58806,
   15.59091,
   12.43934,
   10.15088,
   8.477006,
   7.236653,
   5.592284,
   4.634007,
   4.140206,
   3.857513,
   3.670558,
   3.53338,
   3.424764,
   3.333792,
   3.254383,
   3.182944,
   3.117244,
   3.055843,
   2.997778,
   2.942384,
   2.889191,
   2.837859,
   2.788135,
   2.739828,
   2.692792,
   2.646911,
   2.602092,
   2.558262,
   2.51536,
   2.473333,
   2.43214,
   2.391742,
   2.352109,
   2.313211,
   2.275024,
   2.237525,
   2.200694,
   2.164513,
   2.128964,
   2.094031,
   2.0597,
   2.025957,
   1.992789,
   1.992789,
   1.992789,
   0};
   TGraph *graph = new TGraph(109,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_fx15,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_fy15);
   graph->SetName("totPdfKmumuRun1_Norm[B_plus_M_Kmumu]");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx16[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy16[66] = {
   0,
   5.308714,
   5.308714,
   5.222483,
   5.137653,
   5.054201,
   4.972104,
   4.891341,
   4.81189,
   4.733729,
   4.656838,
   4.581196,
   4.506782,
   4.433577,
   4.361562,
   4.290716,
   4.221021,
   4.152457,
   4.085008,
   4.018654,
   3.953378,
   3.889163,
   3.82599,
   3.763843,
   3.702706,
   3.642562,
   3.583395,
   3.525189,
   3.467929,
   3.411598,
   3.356183,
   3.301668,
   3.248038,
   3.195279,
   3.143377,
   3.092319,
   3.042089,
   2.992676,
   2.944065,
   2.896244,
   2.8492,
   2.802919,
   2.757391,
   2.712602,
   2.66854,
   2.625195,
   2.582553,
   2.540604,
   2.499336,
   2.458739,
   2.418801,
   2.379512,
   2.340861,
   2.302838,
   2.265432,
   2.228634,
   2.192434,
   2.156821,
   2.121788,
   2.087323,
   2.053418,
   2.020064,
   1.987251,
   1.987251,
   1.987251,
   0};
   graph = new TGraph(66,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx16,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy16);
   graph->SetName("totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx17[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy17[66] = {
   0,
   5.308714,
   5.308714,
   5.222483,
   5.137653,
   5.054201,
   4.972104,
   4.891341,
   4.81189,
   4.733729,
   4.656838,
   4.581196,
   4.506782,
   4.433577,
   4.361562,
   4.290716,
   4.221021,
   4.152457,
   4.085008,
   4.018654,
   3.953378,
   3.889163,
   3.82599,
   3.763843,
   3.702706,
   3.642562,
   3.583395,
   3.525189,
   3.467929,
   3.411598,
   3.356183,
   3.301668,
   3.248038,
   3.195279,
   3.143377,
   3.092319,
   3.042089,
   2.992676,
   2.944065,
   2.896244,
   2.8492,
   2.802919,
   2.757391,
   2.712602,
   2.66854,
   2.625195,
   2.582553,
   2.540604,
   2.499336,
   2.458739,
   2.418801,
   2.379512,
   2.340861,
   2.302838,
   2.265432,
   2.228634,
   2.192434,
   2.156821,
   2.121788,
   2.087323,
   2.053418,
   2.020064,
   1.987251,
   1.987251,
   1.987251,
   0};
   graph = new TGraph(66,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx17,totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy17);
   graph->SetName("totPdfKmumuRun1_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx18[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy18[66] = {
   0,
   5.308714,
   5.308714,
   5.222483,
   5.137653,
   5.054201,
   4.972104,
   4.891341,
   4.81189,
   4.733729,
   4.656838,
   4.581196,
   4.506782,
   4.433577,
   4.361562,
   4.290716,
   4.221021,
   4.152457,
   4.085008,
   4.018654,
   3.953378,
   3.889163,
   3.82599,
   3.763843,
   3.702706,
   3.642562,
   3.583395,
   3.525189,
   3.467929,
   3.411598,
   3.356183,
   3.301668,
   3.248038,
   3.195279,
   3.143377,
   3.092319,
   3.042089,
   2.992676,
   2.944065,
   2.896244,
   2.8492,
   2.802919,
   2.757391,
   2.712602,
   2.66854,
   2.625195,
   2.582553,
   2.540604,
   2.499336,
   2.458739,
   2.418801,
   2.379512,
   2.340861,
   2.302838,
   2.265432,
   2.228634,
   2.192434,
   2.156821,
   2.121788,
   2.087323,
   2.053418,
   2.020064,
   1.987251,
   1.987251,
   1.987251,
   0};
   graph = new TGraph(66,Comb_fx18,Comb_fy18);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx19[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5232.5,
   5236,
   5239.5,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5262.25,
   5264,
   5267.5,
   5271,
   5274.5,
   5276.25,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5289.375,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5297.25,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5325.25,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy19[109] = {
   0,
   2.341158,
   2.341158,
   2.546572,
   2.823505,
   3.2197,
   3.811361,
   4.716461,
   6.126391,
   8.397732,
   10.06349,
   12.27009,
   15.22623,
   19.20141,
   21.66991,
   24.51582,
   27.78188,
   31.5086,
   35.73181,
   40.47994,
   45.7711,
   51.61012,
   57.98589,
   64.86917,
   72.21116,
   79.94329,
   96.21341,
   112.8265,
   128.8888,
   136.0659,
   142.1484,
   144.712,
   146.9256,
   148.769,
   150.2253,
   151.2807,
   151.9252,
   152.1529,
   151.9615,
   151.3528,
   150.3326,
   148.9105,
   147.0999,
   144.9176,
   142.3834,
   136.3532,
   129.2187,
   121.2151,
   112.5897,
   103.5886,
   85.36768,
   76.53863,
   68.10433,
   60.17681,
   52.83407,
   46.12271,
   40.06189,
   34.64786,
   29.8588,
   25.65947,
   22.00548,
   18.84706,
   16.13214,
   13.80878,
   11.82707,
   8.706192,
   6.448178,
   4.804495,
   3.594091,
   2.008889,
   1.108818,
   0.672277,
   0.4459151,
   0.3143755,
   0.2317126,
   0.1767264,
   0.1385126,
   0.1110057,
   0.09062519,
   0.07515478,
   0.06316729,
   0.05371254,
   0.04613961,
   0.03999133,
   0.03493956,
   0.03074423,
   0.02722664,
   0.02425175,
   0.02171606,
   0.01953927,
   0.01765838,
   0.01602341,
   0.01459434,
   0.01333888,
   0.01223071,
   0.01124825,
   0.01037366,
   0.009592125,
   0.008891235,
   0.008260556,
   0.007691259,
   0.007175841,
   0.00670789,
   0.006281908,
   0.005893155,
   0.005537534,
   0.005537534,
   0.005537534,
   0};
   graph = new TGraph(109,Signal_fx19,Signal_fy19);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx20[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5232.5,
   5236,
   5239.5,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5262.25,
   5264,
   5267.5,
   5271,
   5274.5,
   5276.25,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5289.375,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5297.25,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5325.25,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy20[109] = {
   0,
   7.649871,
   7.649871,
   7.769055,
   7.961158,
   8.273901,
   8.783465,
   9.607802,
   10.93828,
   13.13146,
   14.75862,
   16.92692,
   19.84509,
   23.7826,
   26.23239,
   29.05966,
   32.30715,
   36.01538,
   40.22017,
   44.94997,
   50.22286,
   56.04369,
   62.40135,
   69.26659,
   76.59061,
   84.30485,
   100.5394,
   117.1173,
   133.1446,
   140.3043,
   146.3694,
   148.9244,
   151.1294,
   152.9642,
   154.4119,
   155.4587,
   156.0947,
   156.3139,
   156.1139,
   155.4967,
   154.468,
   153.0375,
   151.2185,
   149.0277,
   146.4852,
   140.4382,
   133.287,
   125.2668,
   116.6249,
   107.6072,
   89.35357,
   80.50823,
   72.05771,
   64.11404,
   56.75521,
   50.02783,
   43.95105,
   38.52114,
   33.71625,
   29.50115,
   25.83147,
   22.65742,
   19.92693,
   17.58806,
   15.59091,
   12.43934,
   10.15088,
   8.477006,
   7.236653,
   5.592284,
   4.634007,
   4.140206,
   3.857513,
   3.670558,
   3.53338,
   3.424764,
   3.333792,
   3.254383,
   3.182944,
   3.117244,
   3.055843,
   2.997778,
   2.942384,
   2.889191,
   2.837859,
   2.788135,
   2.739828,
   2.692792,
   2.646911,
   2.602092,
   2.558262,
   2.51536,
   2.473333,
   2.43214,
   2.391742,
   2.352109,
   2.313211,
   2.275024,
   2.237525,
   2.200694,
   2.164513,
   2.128964,
   2.094031,
   2.0597,
   2.025957,
   1.992789,
   1.992789,
   1.992789,
   0};
   graph = new TGraph(109,ModelTot_fx20,ModelTot_fy20);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareMuMuR1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3006[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3006[60] = {
   11,
   9,
   7,
   10,
   9,
   8,
   11,
   17,
   20,
   36,
   50,
   73,
   99,
   130,
   146,
   125,
   127,
   103,
   65,
   34,
   19,
   11,
   6,
   6,
   7,
   5,
   3,
   5,
   1,
   4,
   1,
   4,
   2,
   2,
   7,
   3,
   3,
   0,
   4,
   4,
   2,
   1,
   3,
   2,
   2,
   4,
   4,
   1,
   3,
   3,
   1,
   1,
   1,
   2,
   3,
   4,
   3,
   2,
   4,
   2};
   Double_t Data_felx3006[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3006[60] = {
   3.265579,
   2.943461,
   2.58147,
   3.108694,
   2.943461,
   2.768386,
   3.265579,
   4.082184,
   4.434448,
   5.971996,
   7.047337,
   8.524388,
   9.933044,
   10.91271,
   11.59339,
   10.69151,
   10.78051,
   9.661201,
   8.041463,
   5.802128,
   4.320219,
   3.265579,
   2.379931,
   2.379931,
   2.58147,
   2.159691,
   1.632705,
   2.159691,
   0.8272462,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   2.58147,
   1.632705,
   1.632705,
   0,
   1.914339,
   1.914339,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   1.291815};
   Double_t Data_fehx3006[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3006[60] = {
   4.416521,
   4.110204,
   3.770281,
   4.26695,
   4.110204,
   3.945142,
   4.416521,
   5.203719,
   5.546519,
   7.055545,
   8.118225,
   9.583044,
   10.9834,
   11.91271,
   12.59339,
   11.69151,
   11.78051,
   10.6612,
   9.103628,
   6.888101,
   5.435196,
   4.416521,
   3.583642,
   3.583642,
   3.770281,
   3.382473,
   2.918186,
   3.382473,
   2.299527,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   3.770281,
   2.918186,
   2.918186,
   1.147874,
   3.162753,
   3.162753,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(60,Data_fx3006,Data_fy3006,Data_felx3006,Data_fehx3006,Data_fely3006,Data_fehy3006);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_7895dc0__6 = new TH1D("frame_7895dc0__6","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_7895dc0__6->SetBinContent(1,166.5231);
   frame_7895dc0__6->SetMaximum(166.5231);
   frame_7895dc0__6->SetEntries(1);
   frame_7895dc0__6->SetDirectory(0);
   frame_7895dc0__6->SetStats(0);
   frame_7895dc0__6->SetLineWidth(2);
   frame_7895dc0__6->SetMarkerStyle(20);
   frame_7895dc0__6->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_7895dc0__6->GetXaxis()->SetNdivisions(505);
   frame_7895dc0__6->GetXaxis()->SetLabelFont(132);
   frame_7895dc0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_7895dc0__6->GetXaxis()->SetLabelSize(0.06);
   frame_7895dc0__6->GetXaxis()->SetTitleSize(0.072);
   frame_7895dc0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_7895dc0__6->GetXaxis()->SetTitleFont(132);
   frame_7895dc0__6->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_7895dc0__6->GetYaxis()->SetLabelFont(132);
   frame_7895dc0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_7895dc0__6->GetYaxis()->SetLabelSize(0.06);
   frame_7895dc0__6->GetYaxis()->SetTitleSize(0.072);
   frame_7895dc0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_7895dc0__6->GetYaxis()->SetTitleFont(132);
   frame_7895dc0__6->GetZaxis()->SetLabelFont(132);
   frame_7895dc0__6->GetZaxis()->SetLabelSize(0.06);
   frame_7895dc0__6->GetZaxis()->SetTitleSize(0.072);
   frame_7895dc0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_7895dc0__6->GetZaxis()->SetTitleFont(132);
   frame_7895dc0__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(6.94143e-310,6.27787e-316,1.136351e-322,1.482197e-322,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4b.C <==
void FigS4b()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:47 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_88de170__7 = new TH1D("frame_88de170__7","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_88de170__7->SetBinContent(1,167.6164);
   frame_88de170__7->SetMaximum(167.6164);
   frame_88de170__7->SetEntries(1);
   frame_88de170__7->SetDirectory(0);
   frame_88de170__7->SetStats(0);
   frame_88de170__7->SetLineWidth(2);
   frame_88de170__7->SetMarkerStyle(20);
   frame_88de170__7->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_88de170__7->GetXaxis()->SetNdivisions(505);
   frame_88de170__7->GetXaxis()->SetLabelFont(132);
   frame_88de170__7->GetXaxis()->SetLabelOffset(0.01);
   frame_88de170__7->GetXaxis()->SetLabelSize(0.06);
   frame_88de170__7->GetXaxis()->SetTitleSize(0.072);
   frame_88de170__7->GetXaxis()->SetTitleOffset(0.95);
   frame_88de170__7->GetXaxis()->SetTitleFont(132);
   frame_88de170__7->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_88de170__7->GetYaxis()->SetLabelFont(132);
   frame_88de170__7->GetYaxis()->SetLabelOffset(0.01);
   frame_88de170__7->GetYaxis()->SetLabelSize(0.06);
   frame_88de170__7->GetYaxis()->SetTitleSize(0.072);
   frame_88de170__7->GetYaxis()->SetTitleOffset(0.95);
   frame_88de170__7->GetYaxis()->SetTitleFont(132);
   frame_88de170__7->GetZaxis()->SetLabelFont(132);
   frame_88de170__7->GetZaxis()->SetLabelSize(0.06);
   frame_88de170__7->GetZaxis()->SetTitleSize(0.072);
   frame_88de170__7->GetZaxis()->SetTitleOffset(1.2);
   frame_88de170__7->GetZaxis()->SetTitleFont(132);
   frame_88de170__7->Draw("FUNC");
   
   Double_t h_dataKmumuRun2_newmass_fx3007[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun2_newmass_fy3007[60] = {
   9,
   8,
   8,
   10,
   8,
   15,
   20,
   11,
   18,
   37,
   56,
   87,
   117,
   117,
   147,
   121,
   84,
   70,
   35,
   13,
   7,
   9,
   5,
   9,
   3,
   4,
   0,
   4,
   1,
   3,
   4,
   2,
   2,
   5,
   1,
   2,
   3,
   5,
   5,
   2,
   0,
   3,
   3,
   0,
   2,
   5,
   3,
   3,
   2,
   4,
   3,
   3,
   1,
   0,
   0,
   2,
   1,
   1,
   1,
   2};
   Double_t h_dataKmumuRun2_newmass_felx3007[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun2_newmass_fely3007[60] = {
   2.943461,
   2.768386,
   2.768386,
   3.108694,
   2.768386,
   3.82938,
   4.434448,
   3.265579,
   4.202887,
   6.055143,
   7.4609,
   9.30942,
   10.3282,
   10.3282,
   11.63466,
   10.51136,
   9.146873,
   8.346566,
   5.887675,
   3.558662,
   2.58147,
   2.943461,
   2.159691,
   2.943461,
   1.632705,
   1.914339,
   0,
   1.914339,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   2.159691,
   0.8272462,
   1.291815,
   1.632705,
   2.159691,
   2.159691,
   1.291815,
   0,
   1.632705,
   1.632705,
   0,
   1.291815,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   0.8272462,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815};
   Double_t h_dataKmumuRun2_newmass_fehx3007[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun2_newmass_fehy3007[60] = {
   4.110204,
   3.945142,
   3.945142,
   4.26695,
   3.945142,
   4.958738,
   5.546519,
   4.416521,
   5.321007,
   7.137555,
   8.527879,
   10.36314,
   11.3282,
   11.3282,
   12.63466,
   11.51136,
   10.20155,
   9.406468,
   6.97241,
   4.697573,
   3.770281,
   4.110204,
   3.382473,
   4.110204,
   2.918186,
   3.162753,
   1.147874,
   3.162753,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.382473,
   2.299527,
   2.63786,
   2.918186,
   3.382473,
   3.382473,
   2.63786,
   1.147874,
   2.918186,
   2.918186,
   1.147874,
   2.63786,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun2_newmass_fx3007,h_dataKmumuRun2_newmass_fy3007,h_dataKmumuRun2_newmass_felx3007,h_dataKmumuRun2_newmass_fehx3007,h_dataKmumuRun2_newmass_fely3007,h_dataKmumuRun2_newmass_fehy3007);
   grae->SetName("h_dataKmumuRun2_newmass");
   grae->SetTitle("Histogram of dataKmumuRun2_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_fx21[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5237.75,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_fy21[109] = {
   0,
   7.993527,
   7.993527,
   8.169253,
   8.420552,
   8.787557,
   9.355332,
   10.29965,
   11.96201,
   13.24143,
   14.96287,
   17.27279,
   20.35377,
   22.25029,
   24.42359,
   26.90468,
   29.7246,
   32.91321,
   36.49754,
   40.49987,
   44.93551,
   49.81035,
   55.11843,
   60.83953,
   66.93717,
   80.0266,
   93.73422,
   107.1499,
   113.4176,
   119.2102,
   124.3464,
   128.5158,
   130.1915,
   131.5761,
   132.6585,
   133.4302,
   133.8846,
   134.0181,
   133.8295,
   133.3202,
   132.4943,
   131.3582,
   129.9209,
   128.1936,
   123.9252,
   118.6826,
   112.62,
   105.9078,
   98.72453,
   91.24873,
   76.08895,
   68.70006,
   61.60053,
   54.88249,
   48.61389,
   42.83963,
   37.70645,
   33.24565,
   29.34465,
   25.92225,
   22.91671,
   20.27869,
   17.96694,
   14.18367,
   11.32522,
   9.193371,
   7.623697,
   6.481099,
   5.656683,
   4.639056,
   4.102823,
   3.795417,
   3.59327,
   3.440822,
   3.314323,
   3.203496,
   3.103453,
   3.011492,
   2.925898,
   2.845483,
   2.769384,
   2.696958,
   2.627712,
   2.561267,
   2.497321,
   2.435633,
   2.376009,
   2.318287,
   2.262333,
   2.208034,
   2.155293,
   2.104026,
   2.054159,
   2.005627,
   1.958374,
   1.912346,
   1.867497,
   1.823783,
   1.781164,
   1.739605,
   1.69907,
   1.659527,
   1.620947,
   1.583301,
   1.546562,
   1.510704,
   1.510704,
   1.510704,
   0};
   TGraph *graph = new TGraph(109,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_fx21,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_fy21);
   graph->SetName("totPdfKmumuRun2_Norm[B_plus_M_Kmumu]");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx22[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy22[66] = {
   0,
   6.04339,
   6.04339,
   5.904728,
   5.769246,
   5.636873,
   5.507538,
   5.38117,
   5.257701,
   5.137066,
   5.019198,
   4.904035,
   4.791514,
   4.681575,
   4.574158,
   4.469206,
   4.366662,
   4.266471,
   4.168579,
   4.072933,
   3.979481,
   3.888174,
   3.798961,
   3.711796,
   3.62663,
   3.543419,
   3.462117,
   3.38268,
   3.305066,
   3.229233,
   3.155139,
   3.082746,
   3.012014,
   2.942905,
   2.875381,
   2.809407,
   2.744946,
   2.681964,
   2.620428,
   2.560303,
   2.501558,
   2.444161,
   2.388081,
   2.333288,
   2.279751,
   2.227444,
   2.176336,
   2.126401,
   2.077611,
   2.029942,
   1.983365,
   1.937858,
   1.893395,
   1.849952,
   1.807505,
   1.766033,
   1.725512,
   1.685921,
   1.647238,
   1.609443,
   1.572515,
   1.536435,
   1.501182,
   1.501182,
   1.501182,
   0};
   graph = new TGraph(66,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fx22,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]_fy22);
   graph->SetName("totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateRarePrc*,templateCharmPrc*]");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx23[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy23[66] = {
   0,
   6.04339,
   6.04339,
   5.904728,
   5.769246,
   5.636873,
   5.507538,
   5.38117,
   5.257701,
   5.137066,
   5.019198,
   4.904035,
   4.791514,
   4.681575,
   4.574158,
   4.469206,
   4.366662,
   4.266471,
   4.168579,
   4.072933,
   3.979481,
   3.888174,
   3.798961,
   3.711796,
   3.62663,
   3.543419,
   3.462117,
   3.38268,
   3.305066,
   3.229233,
   3.155139,
   3.082746,
   3.012014,
   2.942905,
   2.875381,
   2.809407,
   2.744946,
   2.681964,
   2.620428,
   2.560303,
   2.501558,
   2.444161,
   2.388081,
   2.333288,
   2.279751,
   2.227444,
   2.176336,
   2.126401,
   2.077611,
   2.029942,
   1.983365,
   1.937858,
   1.893395,
   1.849952,
   1.807505,
   1.766033,
   1.725512,
   1.685921,
   1.647238,
   1.609443,
   1.572515,
   1.536435,
   1.501182,
   1.501182,
   1.501182,
   0};
   graph = new TGraph(66,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fx23,totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]_fy23);
   graph->SetName("totPdfKmumuRun2_Norm[B_plus_M_Kmumu]_Comp[combPDF*,templateCharmPrc*]");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx24[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy24[66] = {
   0,
   6.04339,
   6.04339,
   5.904728,
   5.769246,
   5.636873,
   5.507538,
   5.38117,
   5.257701,
   5.137066,
   5.019198,
   4.904035,
   4.791514,
   4.681575,
   4.574158,
   4.469206,
   4.366662,
   4.266471,
   4.168579,
   4.072933,
   3.979481,
   3.888174,
   3.798961,
   3.711796,
   3.62663,
   3.543419,
   3.462117,
   3.38268,
   3.305066,
   3.229233,
   3.155139,
   3.082746,
   3.012014,
   2.942905,
   2.875381,
   2.809407,
   2.744946,
   2.681964,
   2.620428,
   2.560303,
   2.501558,
   2.444161,
   2.388081,
   2.333288,
   2.279751,
   2.227444,
   2.176336,
   2.126401,
   2.077611,
   2.029942,
   1.983365,
   1.937858,
   1.893395,
   1.849952,
   1.807505,
   1.766033,
   1.725512,
   1.685921,
   1.647238,
   1.609443,
   1.572515,
   1.536435,
   1.501182,
   1.501182,
   1.501182,
   0};
   graph = new TGraph(66,Comb_fx24,Comb_fy24);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx25[112] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5237.75,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5273.625,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy25[112] = {
   0,
   1.950136,
   1.950136,
   2.264525,
   2.651306,
   3.150683,
   3.847794,
   4.918483,
   6.704306,
   8.044401,
   9.825809,
   12.195,
   15.33457,
   17.26013,
   19.46231,
   21.9721,
   24.82056,
   28.03755,
   31.65009,
   35.68047,
   40.14399,
   45.04656,
   50.3822,
   56.13071,
   62.25559,
   75.39905,
   89.16006,
   102.6285,
   108.9224,
   114.741,
   119.903,
   122.1319,
   124.0982,
   125.7866,
   127.184,
   128.2792,
   129.0635,
   129.5306,
   129.6767,
   129.5007,
   129.004,
   128.1905,
   127.0669,
   125.642,
   123.9272,
   121.9359,
   119.6834,
   114.4654,
   108.4271,
   101.7392,
   94.58007,
   87.12825,
   72.01602,
   64.65069,
   57.5746,
   50.87984,
   44.63441,
   38.88318,
   33.77289,
   29.33485,
   25.45648,
   22.05657,
   19.0734,
   16.45762,
   14.16798,
   12.16882,
   10.42854,
   7.61342,
   5.524405,
   3.997066,
   2.896316,
   2.113264,
   1.176939,
   0.7201434,
   0.4903511,
   0.3640375,
   0.285683,
   0.2315768,
   0.1914821,
   0.1605487,
   0.1361112,
   0.1164911,
   0.1005365,
   0.08741953,
   0.07652975,
   0.06740901,
   0.05970849,
   0.05315932,
   0.04755186,
   0.04272097,
   0.03853531,
   0.03488949,
   0.03169828,
   0.02889219,
   0.0264142,
   0.02421719,
   0.022262,
   0.02051588,
   0.01895131,
   0.01754502,
   0.01627727,
   0.0151312,
   0.01409241,
   0.01314848,
   0.01228871,
   0.0115038,
   0.0107857,
   0.01012735,
   0.009522605,
   0.009522605,
   0.009522605,
   0};
   graph = new TGraph(112,Signal_fx25,Signal_fy25);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx26[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5237.75,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy26[109] = {
   0,
   7.993527,
   7.993527,
   8.169253,
   8.420552,
   8.787557,
   9.355332,
   10.29965,
   11.96201,
   13.24143,
   14.96287,
   17.27279,
   20.35377,
   22.25029,
   24.42359,
   26.90468,
   29.7246,
   32.91321,
   36.49754,
   40.49987,
   44.93551,
   49.81035,
   55.11843,
   60.83953,
   66.93717,
   80.0266,
   93.73422,
   107.1499,
   113.4176,
   119.2102,
   124.3464,
   128.5158,
   130.1915,
   131.5761,
   132.6585,
   133.4302,
   133.8846,
   134.0181,
   133.8295,
   133.3202,
   132.4943,
   131.3582,
   129.9209,
   128.1936,
   123.9252,
   118.6826,
   112.62,
   105.9078,
   98.72453,
   91.24873,
   76.08895,
   68.70006,
   61.60053,
   54.88249,
   48.61389,
   42.83963,
   37.70645,
   33.24565,
   29.34465,
   25.92225,
   22.91671,
   20.27869,
   17.96694,
   14.18367,
   11.32522,
   9.193371,
   7.623697,
   6.481099,
   5.656683,
   4.639056,
   4.102823,
   3.795417,
   3.59327,
   3.440822,
   3.314323,
   3.203496,
   3.103453,
   3.011492,
   2.925898,
   2.845483,
   2.769384,
   2.696958,
   2.627712,
   2.561267,
   2.497321,
   2.435633,
   2.376009,
   2.318287,
   2.262333,
   2.208034,
   2.155293,
   2.104026,
   2.054159,
   2.005627,
   1.958374,
   1.912346,
   1.867497,
   1.823783,
   1.781164,
   1.739605,
   1.69907,
   1.659527,
   1.620947,
   1.583301,
   1.546562,
   1.510704,
   1.510704,
   1.510704,
   0};
   graph = new TGraph(109,ModelTot_fx26,ModelTot_fy26);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareMuMuR2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3008[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3008[60] = {
   9,
   8,
   8,
   10,
   8,
   15,
   20,
   11,
   18,
   37,
   56,
   87,
   117,
   117,
   147,
   121,
   84,
   70,
   35,
   13,
   7,
   9,
   5,
   9,
   3,
   4,
   0,
   4,
   1,
   3,
   4,
   2,
   2,
   5,
   1,
   2,
   3,
   5,
   5,
   2,
   0,
   3,
   3,
   0,
   2,
   5,
   3,
   3,
   2,
   4,
   3,
   3,
   1,
   0,
   0,
   2,
   1,
   1,
   1,
   2};
   Double_t Data_felx3008[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3008[60] = {
   2.943461,
   2.768386,
   2.768386,
   3.108694,
   2.768386,
   3.82938,
   4.434448,
   3.265579,
   4.202887,
   6.055143,
   7.4609,
   9.30942,
   10.3282,
   10.3282,
   11.63466,
   10.51136,
   9.146873,
   8.346566,
   5.887675,
   3.558662,
   2.58147,
   2.943461,
   2.159691,
   2.943461,
   1.632705,
   1.914339,
   0,
   1.914339,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   2.159691,
   0.8272462,
   1.291815,
   1.632705,
   2.159691,
   2.159691,
   1.291815,
   0,
   1.632705,
   1.632705,
   0,
   1.291815,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   0.8272462,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815};
   Double_t Data_fehx3008[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3008[60] = {
   4.110204,
   3.945142,
   3.945142,
   4.26695,
   3.945142,
   4.958738,
   5.546519,
   4.416521,
   5.321007,
   7.137555,
   8.527879,
   10.36314,
   11.3282,
   11.3282,
   12.63466,
   11.51136,
   10.20155,
   9.406468,
   6.97241,
   4.697573,
   3.770281,
   4.110204,
   3.382473,
   4.110204,
   2.918186,
   3.162753,
   1.147874,
   3.162753,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.382473,
   2.299527,
   2.63786,
   2.918186,
   3.382473,
   3.382473,
   2.63786,
   1.147874,
   2.918186,
   2.918186,
   1.147874,
   2.63786,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(60,Data_fx3008,Data_fy3008,Data_felx3008,Data_fehx3008,Data_fely3008,Data_fehy3008);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun2_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_88de170__8 = new TH1D("frame_88de170__8","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_88de170__8->SetBinContent(1,167.6164);
   frame_88de170__8->SetMaximum(167.6164);
   frame_88de170__8->SetEntries(1);
   frame_88de170__8->SetDirectory(0);
   frame_88de170__8->SetStats(0);
   frame_88de170__8->SetLineWidth(2);
   frame_88de170__8->SetMarkerStyle(20);
   frame_88de170__8->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_88de170__8->GetXaxis()->SetNdivisions(505);
   frame_88de170__8->GetXaxis()->SetLabelFont(132);
   frame_88de170__8->GetXaxis()->SetLabelOffset(0.01);
   frame_88de170__8->GetXaxis()->SetLabelSize(0.06);
   frame_88de170__8->GetXaxis()->SetTitleSize(0.072);
   frame_88de170__8->GetXaxis()->SetTitleOffset(0.95);
   frame_88de170__8->GetXaxis()->SetTitleFont(132);
   frame_88de170__8->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_88de170__8->GetYaxis()->SetLabelFont(132);
   frame_88de170__8->GetYaxis()->SetLabelOffset(0.01);
   frame_88de170__8->GetYaxis()->SetLabelSize(0.06);
   frame_88de170__8->GetYaxis()->SetTitleSize(0.072);
   frame_88de170__8->GetYaxis()->SetTitleOffset(0.95);
   frame_88de170__8->GetYaxis()->SetTitleFont(132);
   frame_88de170__8->GetZaxis()->SetLabelFont(132);
   frame_88de170__8->GetZaxis()->SetLabelSize(0.06);
   frame_88de170__8->GetZaxis()->SetTitleSize(0.072);
   frame_88de170__8->GetZaxis()->SetTitleOffset(1.2);
   frame_88de170__8->GetZaxis()->SetTitleFont(132);
   frame_88de170__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(6.94143e-310,7.121392e-316,1.136351e-322,1.482197e-322,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4c.C <==
void FigS4c()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_bf07890__9 = new TH1D("frame_bf07890__9","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_bf07890__9->SetBinContent(1,38.36495);
   frame_bf07890__9->SetMaximum(38.36495);
   frame_bf07890__9->SetEntries(1);
   frame_bf07890__9->SetDirectory(0);
   frame_bf07890__9->SetStats(0);
   frame_bf07890__9->SetLineWidth(2);
   frame_bf07890__9->SetMarkerStyle(20);
   frame_bf07890__9->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_bf07890__9->GetXaxis()->SetNdivisions(505);
   frame_bf07890__9->GetXaxis()->SetLabelFont(132);
   frame_bf07890__9->GetXaxis()->SetLabelOffset(0.01);
   frame_bf07890__9->GetXaxis()->SetLabelSize(0.06);
   frame_bf07890__9->GetXaxis()->SetTitleSize(0.072);
   frame_bf07890__9->GetXaxis()->SetTitleOffset(0.95);
   frame_bf07890__9->GetXaxis()->SetTitleFont(132);
   frame_bf07890__9->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_bf07890__9->GetYaxis()->SetLabelFont(132);
   frame_bf07890__9->GetYaxis()->SetLabelOffset(0.01);
   frame_bf07890__9->GetYaxis()->SetLabelSize(0.06);
   frame_bf07890__9->GetYaxis()->SetTitleSize(0.072);
   frame_bf07890__9->GetYaxis()->SetTitleOffset(0.95);
   frame_bf07890__9->GetYaxis()->SetTitleFont(132);
   frame_bf07890__9->GetZaxis()->SetLabelFont(132);
   frame_bf07890__9->GetZaxis()->SetLabelSize(0.06);
   frame_bf07890__9->GetZaxis()->SetTitleSize(0.072);
   frame_bf07890__9->GetZaxis()->SetTitleOffset(1.2);
   frame_bf07890__9->GetZaxis()->SetTitleFont(132);
   frame_bf07890__9->Draw("FUNC");
   
   Double_t Data_fx3009[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3009[55] = {
   16,
   15,
   15,
   22,
   15,
   9,
   16,
   10,
   9,
   23,
   16,
   25,
   15,
   30,
   18,
   22,
   21,
   11,
   7,
   4,
   6,
   4,
   6,
   3,
   1,
   1,
   3,
   2,
   0,
   1,
   0,
   1,
   1,
   1,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   2,
   0,
   0,
   0,
   0,
   1};
   Double_t Data_felx3009[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3009[55] = {
   3.957801,
   3.82938,
   3.82938,
   4.654502,
   3.82938,
   2.943461,
   3.957801,
   3.108694,
   2.943461,
   4.760717,
   3.957801,
   4.966335,
   3.82938,
   5.446522,
   4.202887,
   4.654502,
   4.545807,
   3.265579,
   2.58147,
   1.914339,
   2.379931,
   1.914339,
   2.379931,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t Data_fehx3009[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3009[55] = {
   5.083066,
   4.958738,
   4.958738,
   5.761366,
   4.958738,
   4.110204,
   5.083066,
   4.26695,
   4.110204,
   5.865235,
   5.083066,
   6.066589,
   4.958738,
   6.538046,
   5.321007,
   5.761366,
   5.655182,
   4.416521,
   3.770281,
   3.162753,
   3.583642,
   3.162753,
   3.583642,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3009,Data_fy3009,Data_felx3009,Data_fehx3009,Data_fely3009,Data_fehy3009);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun1Trig0_Norm[B_plus_M]_fx27[111] = {
   4856,
   4856,
   4880,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4964,
   4970,
   4976,
   4988,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5198,
   5204,
   5216,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5288,
   5300,
   5306,
   5309,
   5312,
   5315,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun1Trig0_Norm[B_plus_M]_fy27[111] = {
   0,
   18.83395,
   18.83395,
   18.82309,
   18.69984,
   18.45265,
   18.10281,
   17.70179,
   16.96431,
   16.68652,
   16.4836,
   16.34748,
   16.26682,
   16.21132,
   16.19009,
   16.10882,
   15.92391,
   15.65238,
   15.37639,
   15.19175,
   15.13744,
   15.17716,
   15.24306,
   15.15405,
   14.88548,
   14.7202,
   14.46521,
   14.13215,
   13.78072,
   13.79352,
   13.87313,
   14.00371,
   14.18807,
   14.42933,
   14.73079,
   15.09498,
   15.52437,
   16.02014,
   16.58284,
   17.2111,
   17.90196,
   18.64994,
   20.28249,
   23.70121,
   24.48601,
   24.85552,
   25.16486,
   25.36709,
   25.42355,
   25.33268,
   25.0984,
   24.7281,
   24.22738,
   23.60785,
   22.88557,
   22.07809,
   21.20365,
   19.32586,
   15.49049,
   13.72419,
   12.91127,
   12.14867,
   11.43698,
   10.77572,
   9.598546,
   8.600995,
   7.760909,
   7.055027,
   6.461563,
   5.961017,
   5.536417,
   4.859623,
   4.342757,
   3.927831,
   3.582787,
   3.038279,
   2.615222,
   2.273212,
   1.991812,
   1.757581,
   1.560621,
   1.393407,
   1.250154,
   1.126379,
   1.018584,
   0.9240213,
   0.840521,
   0.7663534,
   0.7001304,
   0.6407286,
   0.5872306,
   0.5388807,
   0.4950505,
   0.4552131,
   0.4189223,
   0.3857977,
   0.3555115,
   0.3277801,
   0.3023555,
   0.2790199,
   0.2575811,
   0.2378683,
   0.2197293,
   0.2030276,
   0.187641,
   0.1734592,
   0.1603828,
   0.148322,
   0.148322,
   0.148322,
   0};
   TGraph *graph = new TGraph(111,totPdfRun1Trig0_Norm[B_plus_M]_fx27,totPdfRun1Trig0_Norm[B_plus_M]_fy27);
   graph->SetName("totPdfRun1Trig0_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx28[85] = {
   4856,
   4856,
   4880,
   4892,
   4895,
   4898,
   4901,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5048,
   5060,
   5072,
   5084,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy28[85] = {
   0,
   16.47857,
   16.47857,
   16.36916,
   16.22023,
   15.94691,
   15.57051,
   15.14245,
   14.72222,
   14.34946,
   14.04317,
   13.81124,
   13.64558,
   13.53484,
   13.41748,
   13.33205,
   13.1841,
   12.92987,
   12.58626,
   12.23526,
   11.97251,
   11.83683,
   11.79173,
   11.75776,
   11.67687,
   11.39093,
   11.05273,
   10.67279,
   9.969821,
   9.544197,
   9.067407,
   8.529013,
   7.941643,
   6.58506,
   5.979603,
   5.465702,
   5.033332,
   4.675341,
   4.380327,
   4.13387,
   3.732321,
   3.399699,
   3.110932,
   2.852104,
   2.614978,
   2.39854,
   2.203642,
   2.028796,
   1.870771,
   1.726557,
   1.594134,
   1.472235,
   1.359961,
   1.256551,
   1.161301,
   1.073545,
   0.9926553,
   0.9180489,
   0.8491929,
   0.7856048,
   0.72685,
   0.6725374,
   0.6223143,
   0.5758617,
   0.5328895,
   0.4931331,
   0.45635,
   0.4223173,
   0.3908298,
   0.361698,
   0.3347465,
   0.309813,
   0.2867471,
   0.2654094,
   0.2456708,
   0.2274116,
   0.2105209,
   0.1948963,
   0.180443,
   0.1670732,
   0.1547062,
   0.1432672,
   0.1432672,
   0.1432672,
   0};
   graph = new TGraph(85,Charm_fx28,Charm_fy28);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx29[79] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5036,
   5048,
   5060,
   5072,
   5084,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy29[79] = {
   0,
   13.85312,
   13.85312,
   13.4656,
   13.31585,
   13.21474,
   12.97432,
   12.9057,
   12.78166,
   12.57082,
   12.28886,
   12.01009,
   11.90014,
   11.81892,
   11.74344,
   11.74132,
   11.73375,
   11.66677,
   11.38971,
   11.05264,
   10.67278,
   10.33521,
   9.969821,
   9.544197,
   9.067407,
   8.529013,
   7.941643,
   6.58506,
   5.979603,
   5.465702,
   5.033332,
   4.675341,
   4.380327,
   4.13387,
   3.732321,
   3.399699,
   3.110932,
   2.852104,
   2.614978,
   2.39854,
   2.203642,
   2.028796,
   1.870771,
   1.726557,
   1.594134,
   1.472235,
   1.359961,
   1.256551,
   1.161301,
   1.073545,
   0.9926553,
   0.9180489,
   0.8491929,
   0.7856048,
   0.72685,
   0.6725374,
   0.6223143,
   0.5758617,
   0.5328895,
   0.4931331,
   0.45635,
   0.4223173,
   0.3908298,
   0.361698,
   0.3347465,
   0.309813,
   0.2867471,
   0.2654094,
   0.2456708,
   0.2274116,
   0.2105209,
   0.1948963,
   0.180443,
   0.1670732,
   0.1547062,
   0.1432672,
   0.1432672,
   0.1432672,
   0};
   graph = new TGraph(79,Prc_fx29,Prc_fy29);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx30[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy30[61] = {
   0,
   10.05465,
   10.05465,
   9.305273,
   8.611744,
   7.969905,
   7.375903,
   6.826172,
   6.317413,
   5.846572,
   5.410823,
   5.007551,
   4.634335,
   4.288934,
   3.969277,
   3.673444,
   3.39966,
   3.146281,
   2.911787,
   2.694769,
   2.493926,
   2.308052,
   2.136032,
   1.976832,
   1.829497,
   1.693144,
   1.566952,
   1.450166,
   1.342085,
   1.242058,
   1.149487,
   1.063815,
   0.9845278,
   0.9111503,
   0.8432417,
   0.7803943,
   0.722231,
   0.6684026,
   0.6185861,
   0.5724825,
   0.529815,
   0.4903275,
   0.4537831,
   0.4199623,
   0.3886623,
   0.359695,
   0.3328867,
   0.3080764,
   0.2851153,
   0.2638654,
   0.2441994,
   0.225999,
   0.2091552,
   0.1935667,
   0.17914,
   0.1657886,
   0.1534323,
   0.1419969,
   0.1419969,
   0.1419969,
   0};
   graph = new TGraph(61,Comb_fx30,Comb_fy30);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx31[97] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5198,
   5204,
   5216,
   5228,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5288,
   5300,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5366,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy31[97] = {
   0,
   2.355374,
   2.355374,
   2.559341,
   2.793834,
   3.066121,
   3.385431,
   3.763115,
   4.212697,
   4.750384,
   5.397806,
   6.190503,
   6.660406,
   7.195664,
   7.81392,
   8.538009,
   9.395994,
   9.885076,
   10.41964,
   11.00348,
   11.63982,
   12.33083,
   13.07723,
   13.8777,
   14.72837,
   16.55017,
   18.45157,
   20.30152,
   21.16203,
   21.56843,
   21.91409,
   22.15205,
   22.24372,
   22.18754,
   21.98747,
   21.65092,
   21.1835,
   20.59687,
   19.90709,
   19.13173,
   18.28906,
   16.47376,
   12.75947,
   11.05183,
   10.26776,
   9.533692,
   8.850218,
   8.216842,
   7.632229,
   7.094459,
   6.150358,
   5.36237,
   4.70722,
   4.163137,
   3.710635,
   3.332775,
   3.015147,
   2.745724,
   2.313962,
   1.979941,
   1.712017,
   1.311721,
   1.021089,
   0.800977,
   0.6318511,
   0.5010305,
   0.39932,
   0.3198622,
   0.2574991,
   0.2083302,
   0.1693907,
   0.1384165,
   0.1136711,
   0.09381603,
   0.07781608,
   0.06486687,
   0.05434107,
   0.04574759,
   0.03870058,
   0.03289579,
   0.02809251,
   0.02409966,
   0.02076505,
   0.01796711,
   0.01560837,
   0.01361051,
   0.01191034,
   0.01045676,
   0.009208314,
   0.008131246,
   0.007198,
   0.006385998,
   0.005676683,
   0.005054746,
   0.005054746,
   0.005054746,
   0};
   graph = new TGraph(97,Signal_fx31,Signal_fy31);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx32[111] = {
   4856,
   4856,
   4880,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4964,
   4970,
   4976,
   4988,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5198,
   5204,
   5216,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5288,
   5300,
   5306,
   5309,
   5312,
   5315,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy32[111] = {
   0,
   18.83395,
   18.83395,
   18.82309,
   18.69984,
   18.45265,
   18.10281,
   17.70179,
   16.96431,
   16.68652,
   16.4836,
   16.34748,
   16.26682,
   16.21132,
   16.19009,
   16.10882,
   15.92391,
   15.65238,
   15.37639,
   15.19175,
   15.13744,
   15.17716,
   15.24306,
   15.15405,
   14.88548,
   14.7202,
   14.46521,
   14.13215,
   13.78072,
   13.79352,
   13.87313,
   14.00371,
   14.18807,
   14.42933,
   14.73079,
   15.09498,
   15.52437,
   16.02014,
   16.58284,
   17.2111,
   17.90196,
   18.64994,
   20.28249,
   23.70121,
   24.48601,
   24.85552,
   25.16486,
   25.36709,
   25.42355,
   25.33268,
   25.0984,
   24.7281,
   24.22738,
   23.60785,
   22.88557,
   22.07809,
   21.20365,
   19.32586,
   15.49049,
   13.72419,
   12.91127,
   12.14867,
   11.43698,
   10.77572,
   9.598546,
   8.600995,
   7.760909,
   7.055027,
   6.461563,
   5.961017,
   5.536417,
   4.859623,
   4.342757,
   3.927831,
   3.582787,
   3.038279,
   2.615222,
   2.273212,
   1.991812,
   1.757581,
   1.560621,
   1.393407,
   1.250154,
   1.126379,
   1.018584,
   0.9240213,
   0.840521,
   0.7663534,
   0.7001304,
   0.6407286,
   0.5872306,
   0.5388807,
   0.4950505,
   0.4552131,
   0.4189223,
   0.3857977,
   0.3555115,
   0.3277801,
   0.3023555,
   0.2790199,
   0.2575811,
   0.2378683,
   0.2197293,
   0.2030276,
   0.187641,
   0.1734592,
   0.1603828,
   0.148322,
   0.148322,
   0.148322,
   0};
   graph = new TGraph(111,ModelTot_fx32,ModelTot_fy32);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareETOSR1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig0Phot-1_fx3010[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig0Phot-1_fy3010[55] = {
   16,
   15,
   15,
   22,
   15,
   9,
   16,
   10,
   9,
   23,
   16,
   25,
   15,
   30,
   18,
   22,
   21,
   11,
   7,
   4,
   6,
   4,
   6,
   3,
   1,
   1,
   3,
   2,
   0,
   1,
   0,
   1,
   1,
   1,
   0,
   1,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   2,
   0,
   0,
   0,
   0,
   1};
   Double_t h_dataKeeRun1Trig0Phot-1_felx3010[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0Phot-1_fely3010[55] = {
   3.957801,
   3.82938,
   3.82938,
   4.654502,
   3.82938,
   2.943461,
   3.957801,
   3.108694,
   2.943461,
   4.760717,
   3.957801,
   4.966335,
   3.82938,
   5.446522,
   4.202887,
   4.654502,
   4.545807,
   3.265579,
   2.58147,
   1.914339,
   2.379931,
   1.914339,
   2.379931,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t h_dataKeeRun1Trig0Phot-1_fehx3010[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0Phot-1_fehy3010[55] = {
   5.083066,
   4.958738,
   4.958738,
   5.761366,
   4.958738,
   4.110204,
   5.083066,
   4.26695,
   4.110204,
   5.865235,
   5.083066,
   6.066589,
   4.958738,
   6.538046,
   5.321007,
   5.761366,
   5.655182,
   4.416521,
   3.770281,
   3.162753,
   3.583642,
   3.162753,
   3.583642,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig0Phot-1_fx3010,h_dataKeeRun1Trig0Phot-1_fy3010,h_dataKeeRun1Trig0Phot-1_felx3010,h_dataKeeRun1Trig0Phot-1_fehx3010,h_dataKeeRun1Trig0Phot-1_fely3010,h_dataKeeRun1Trig0Phot-1_fehy3010);
   grae->SetName("h_dataKeeRun1Trig0Phot-1");
   grae->SetTitle("Histogram of dataKeeRun1Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_bf07890__10 = new TH1D("frame_bf07890__10","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_bf07890__10->SetBinContent(1,38.36495);
   frame_bf07890__10->SetMaximum(38.36495);
   frame_bf07890__10->SetEntries(1);
   frame_bf07890__10->SetDirectory(0);
   frame_bf07890__10->SetStats(0);
   frame_bf07890__10->SetLineWidth(2);
   frame_bf07890__10->SetMarkerStyle(20);
   frame_bf07890__10->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_bf07890__10->GetXaxis()->SetNdivisions(505);
   frame_bf07890__10->GetXaxis()->SetLabelFont(132);
   frame_bf07890__10->GetXaxis()->SetLabelOffset(0.01);
   frame_bf07890__10->GetXaxis()->SetLabelSize(0.06);
   frame_bf07890__10->GetXaxis()->SetTitleSize(0.072);
   frame_bf07890__10->GetXaxis()->SetTitleOffset(0.95);
   frame_bf07890__10->GetXaxis()->SetTitleFont(132);
   frame_bf07890__10->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_bf07890__10->GetYaxis()->SetLabelFont(132);
   frame_bf07890__10->GetYaxis()->SetLabelOffset(0.01);
   frame_bf07890__10->GetYaxis()->SetLabelSize(0.06);
   frame_bf07890__10->GetYaxis()->SetTitleSize(0.072);
   frame_bf07890__10->GetYaxis()->SetTitleOffset(0.95);
   frame_bf07890__10->GetYaxis()->SetTitleFont(132);
   frame_bf07890__10->GetZaxis()->SetLabelFont(132);
   frame_bf07890__10->GetZaxis()->SetLabelSize(0.06);
   frame_bf07890__10->GetZaxis()->SetTitleSize(0.072);
   frame_bf07890__10->GetZaxis()->SetTitleOffset(1.2);
   frame_bf07890__10->GetZaxis()->SetTitleFont(132);
   frame_bf07890__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4d.C <==
void FigS4d()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_c31bf30__11 = new TH1D("frame_c31bf30__11","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_c31bf30__11->SetBinContent(1,54.26769);
   frame_c31bf30__11->SetMaximum(54.26769);
   frame_c31bf30__11->SetEntries(1);
   frame_c31bf30__11->SetDirectory(0);
   frame_c31bf30__11->SetStats(0);
   frame_c31bf30__11->SetLineWidth(2);
   frame_c31bf30__11->SetMarkerStyle(20);
   frame_c31bf30__11->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_c31bf30__11->GetXaxis()->SetNdivisions(505);
   frame_c31bf30__11->GetXaxis()->SetLabelFont(132);
   frame_c31bf30__11->GetXaxis()->SetLabelOffset(0.01);
   frame_c31bf30__11->GetXaxis()->SetLabelSize(0.06);
   frame_c31bf30__11->GetXaxis()->SetTitleSize(0.072);
   frame_c31bf30__11->GetXaxis()->SetTitleOffset(0.95);
   frame_c31bf30__11->GetXaxis()->SetTitleFont(132);
   frame_c31bf30__11->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_c31bf30__11->GetYaxis()->SetLabelFont(132);
   frame_c31bf30__11->GetYaxis()->SetLabelOffset(0.01);
   frame_c31bf30__11->GetYaxis()->SetLabelSize(0.06);
   frame_c31bf30__11->GetYaxis()->SetTitleSize(0.072);
   frame_c31bf30__11->GetYaxis()->SetTitleOffset(0.95);
   frame_c31bf30__11->GetYaxis()->SetTitleFont(132);
   frame_c31bf30__11->GetZaxis()->SetLabelFont(132);
   frame_c31bf30__11->GetZaxis()->SetLabelSize(0.06);
   frame_c31bf30__11->GetZaxis()->SetTitleSize(0.072);
   frame_c31bf30__11->GetZaxis()->SetTitleOffset(1.2);
   frame_c31bf30__11->GetZaxis()->SetTitleFont(132);
   frame_c31bf30__11->Draw("FUNC");
   
   Double_t Data_fx3011[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3011[55] = {
   25,
   28,
   23,
   32,
   28,
   29,
   28,
   19,
   31,
   20,
   19,
   30,
   20,
   34,
   44,
   35,
   32,
   17,
   6,
   6,
   7,
   4,
   5,
   4,
   1,
   2,
   2,
   4,
   3,
   1,
   2,
   0,
   2,
   3,
   2,
   0,
   1,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   1,
   0,
   3,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   2};
   Double_t Data_felx3011[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3011[55] = {
   4.966335,
   5.259711,
   4.760717,
   5.627135,
   5.259711,
   5.353932,
   5.259711,
   4.320219,
   5.537565,
   4.434448,
   4.320219,
   5.446522,
   4.434448,
   5.802128,
   6.60794,
   5.887675,
   5.627135,
   4.082184,
   2.379931,
   2.379931,
   2.58147,
   1.914339,
   2.159691,
   1.914339,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815};
   Double_t Data_fehx3011[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3011[55] = {
   6.066589,
   6.354446,
   5.865235,
   6.715753,
   6.354446,
   6.44702,
   6.354446,
   5.435196,
   6.627601,
   5.546519,
   5.435196,
   6.538046,
   5.546519,
   6.888101,
   7.68351,
   6.97241,
   6.715753,
   5.203719,
   3.583642,
   3.583642,
   3.770281,
   3.162753,
   3.382473,
   3.162753,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3011,Data_fy3011,Data_felx3011,Data_fehx3011,Data_fely3011,Data_fehy3011);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun2Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun2Trig0_Norm[B_plus_M]_fx33[119] = {
   4856,
   4856,
   4880,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4967,
   4970,
   4973,
   4976,
   5000,
   5012,
   5018,
   5024,
   5030,
   5036,
   5048,
   5054,
   5060,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5240,
   5243,
   5246,
   5247.5,
   5249,
   5250.5,
   5252,
   5253.5,
   5255,
   5256.5,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun2Trig0_Norm[B_plus_M]_fy33[119] = {
   0,
   27.86944,
   27.86944,
   27.79621,
   27.46302,
   26.49784,
   26.13488,
   25.93815,
   25.8934,
   25.96868,
   26.29574,
   26.34022,
   26.1458,
   25.34776,
   25.22543,
   25.18666,
   25.24015,
   25.3779,
   27.47476,
   28.50575,
   28.95478,
   29.20703,
   29.20038,
   29.00256,
   28.39601,
   28.01347,
   27.53921,
   26.39802,
   24.16599,
   23.02438,
   21.96679,
   21.55564,
   21.27801,
   21.1696,
   21.25592,
   21.54964,
   22.04904,
   22.74343,
   23.61264,
   24.63615,
   25.79152,
   27.06022,
   28.4249,
   31.38108,
   34.5294,
   40.87626,
   41.58381,
   42.08252,
   42.23798,
   42.30159,
   42.27158,
   42.14873,
   41.93472,
   41.63213,
   41.24431,
   40.77539,
   39.61385,
   38.19184,
   36.55975,
   34.7707,
   30.92973,
   27.04318,
   25.17337,
   23.38627,
   21.69821,
   20.11921,
   18.65397,
   17.30665,
   16.07559,
   14.95483,
   13.93696,
   13.01384,
   11.41853,
   10.1055,
   9.02017,
   8.118392,
   7.365522,
   6.734373,
   6.203299,
   5.75471,
   5.049018,
   4.524973,
   3.787746,
   3.262521,
   2.848668,
   2.510718,
   2.232643,
   2.004256,
   1.81745,
   1.665138,
   1.541008,
   1.439521,
   1.355944,
   1.286359,
   1.227623,
   1.177279,
   1.133453,
   1.094734,
   1.060071,
   1.028681,
   0.9999752,
   0.9735053,
   0.9489226,
   0.9259506,
   0.9043657,
   0.8839843,
   0.864654,
   0.846248,
   0.8286599,
   0.8118011,
   0.7955974,
   0.7799868,
   0.7649177,
   0.7503468,
   0.7362378,
   0.7225604,
   0.7225604,
   0.7225604,
   0};
   TGraph *graph = new TGraph(119,totPdfRun2Trig0_Norm[B_plus_M]_fx33,totPdfRun2Trig0_Norm[B_plus_M]_fy33);
   graph->SetName("totPdfRun2Trig0_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx34[95] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4943,
   4946,
   4949,
   4952,
   4964,
   4967,
   4970,
   4973,
   4976,
   5000,
   5012,
   5018,
   5021,
   5024,
   5027,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5084,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy34[95] = {
   0,
   24.4848,
   24.4848,
   24.44008,
   24.32098,
   24.13518,
   23.89417,
   22.73223,
   22.26583,
   21.96214,
   21.80673,
   21.76751,
   21.85337,
   21.83675,
   21.77079,
   21.64031,
   21.44478,
   20.36907,
   20.17416,
   20.06147,
   20.03968,
   20.10076,
   21.52984,
   22.18627,
   22.43643,
   22.4908,
   22.48141,
   22.4012,
   22.25846,
   21.83467,
   21.3133,
   20.74372,
   20.1007,
   19.3521,
   18.50792,
   17.61395,
   15.80645,
   13.92675,
   11.87566,
   9.739046,
   8.708893,
   7.74999,
   6.891013,
   6.150768,
   5.535866,
   5.039557,
   4.647474,
   4.337409,
   3.881003,
   3.535624,
   2.971391,
   2.551014,
   2.274019,
   2.086379,
   1.935271,
   1.798007,
   1.675064,
   1.572728,
   1.492557,
   1.430479,
   1.380379,
   1.337216,
   1.29803,
   1.261513,
   1.227237,
   1.195082,
   1.164962,
   1.136733,
   1.110206,
   1.085169,
   1.061425,
   1.038803,
   1.017165,
   0.9964047,
   0.9764376,
   0.9571961,
   0.9386233,
   0.9206691,
   0.9032874,
   0.8864354,
   0.8700729,
   0.854163,
   0.8386723,
   0.8235714,
   0.8088346,
   0.7944407,
   0.7803718,
   0.7666136,
   0.7531544,
   0.7399852,
   0.7270984,
   0.7144885,
   0.7144885,
   0.7144885,
   0};
   graph = new TGraph(95,Charm_fx34,Charm_fy34);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx35[94] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4934,
   4940,
   4943,
   4946,
   4949,
   4952,
   4964,
   4967,
   4970,
   4973,
   4976,
   5000,
   5012,
   5018,
   5021,
   5024,
   5027,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5084,
   5096,
   5102,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy35[94] = {
   0,
   18.78225,
   18.78225,
   18.72606,
   18.74732,
   18.88822,
   19.17577,
   19.56802,
   20.3703,
   20.69028,
   20.89902,
   20.93335,
   20.90387,
   20.79899,
   20.62198,
   19.59373,
   19.41041,
   19.31031,
   19.30216,
   19.37776,
   20.9202,
   21.61092,
   21.87349,
   21.93368,
   21.93022,
   21.85634,
   21.72057,
   21.31349,
   20.81375,
   20.27135,
   19.6611,
   18.95008,
   18.14708,
   17.29632,
   15.57476,
   13.77107,
   12.79833,
   11.77939,
   9.684287,
   8.668876,
   7.721343,
   6.870933,
   6.136987,
   5.526601,
   5.033462,
   4.643544,
   4.334931,
   3.880077,
   3.535306,
   2.971362,
   2.551012,
   2.274019,
   2.086379,
   1.935271,
   1.798007,
   1.675064,
   1.572728,
   1.492557,
   1.430479,
   1.380379,
   1.337216,
   1.29803,
   1.261513,
   1.227237,
   1.195082,
   1.164962,
   1.136733,
   1.110206,
   1.085169,
   1.061425,
   1.038803,
   1.017165,
   0.9964047,
   0.9764376,
   0.9571961,
   0.9386233,
   0.9206691,
   0.9032874,
   0.8864354,
   0.8700729,
   0.854163,
   0.8386723,
   0.8235714,
   0.8088346,
   0.7944407,
   0.7803718,
   0.7666136,
   0.7531544,
   0.7399852,
   0.7270984,
   0.7144885,
   0.7144885,
   0.7144885,
   0};
   graph = new TGraph(94,Prc_fx35,Prc_fy35);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx36[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy36[61] = {
   0,
   1.86594,
   1.86594,
   1.83348,
   1.801583,
   1.770242,
   1.739446,
   1.709186,
   1.679452,
   1.650235,
   1.621527,
   1.593318,
   1.5656,
   1.538364,
   1.511602,
   1.485305,
   1.459466,
   1.434076,
   1.409128,
   1.384615,
   1.360527,
   1.336859,
   1.313602,
   1.29075,
   1.268295,
   1.246231,
   1.224551,
   1.203248,
   1.182316,
   1.161748,
   1.141538,
   1.121679,
   1.102165,
   1.082992,
   1.064151,
   1.045639,
   1.027448,
   1.009574,
   0.9920113,
   0.9747537,
   0.9577964,
   0.9411341,
   0.9247617,
   0.908674,
   0.8928663,
   0.8773335,
   0.862071,
   0.8470739,
   0.8323378,
   0.817858,
   0.8036301,
   0.7896498,
   0.7759126,
   0.7624145,
   0.7491511,
   0.7361185,
   0.7233126,
   0.7107295,
   0.7107295,
   0.7107295,
   0};
   graph = new TGraph(61,Comb_fx36,Comb_fy36);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx37[103] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5240,
   5243,
   5246,
   5247.5,
   5249,
   5250.5,
   5252,
   5253.5,
   5255,
   5256.5,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy37[103] = {
   0,
   3.384647,
   3.384647,
   3.765616,
   4.201174,
   4.70102,
   5.277141,
   5.944923,
   6.725627,
   7.652293,
   8.78407,
   9.460077,
   10.23925,
   11.14873,
   12.22774,
   13.52802,
   15.10515,
   16.01377,
   17.00948,
   18.09596,
   19.27523,
   20.54743,
   21.91052,
   23.36013,
   24.88928,
   28.14387,
   31.55801,
   34.98996,
   38.32524,
   39.07449,
   39.61268,
   39.78702,
   39.86901,
   39.85687,
   39.7514,
   39.55432,
   39.26819,
   38.89639,
   38.44304,
   37.31141,
   35.91782,
   34.31278,
   32.5495,
   28.7568,
   24.91492,
   23.06635,
   21.29989,
   19.63195,
   18.0726,
   16.62662,
   15.29824,
   14.08582,
   12.98344,
   11.98373,
   11.07856,
   10.25959,
   9.518624,
   8.240291,
   7.188943,
   6.320386,
   5.599857,
   5.000061,
   4.499224,
   4.079646,
   3.427954,
   2.952245,
   2.295188,
   1.832041,
   1.46829,
   1.173502,
   0.9346127,
   0.7427435,
   0.5902136,
   0.4700557,
   0.3760468,
   0.302788,
   0.2457384,
   0.2011902,
   0.166198,
   0.1384766,
   0.1162878,
   0.09832909,
   0.08363341,
   0.07148486,
   0.06135188,
   0.05283617,
   0.04563518,
   0.03951527,
   0.03429287,
   0.02982131,
   0.02598172,
   0.02267661,
   0.01982527,
   0.01736039,
   0.01522555,
   0.01337321,
   0.01176324,
   0.0103616,
   0.009139388,
   0.008071983,
   0.008071983,
   0.008071983,
   0};
   graph = new TGraph(103,Signal_fx37,Signal_fy37);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx38[119] = {
   4856,
   4856,
   4880,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4964,
   4967,
   4970,
   4973,
   4976,
   5000,
   5012,
   5018,
   5024,
   5030,
   5036,
   5048,
   5054,
   5060,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5240,
   5243,
   5246,
   5247.5,
   5249,
   5250.5,
   5252,
   5253.5,
   5255,
   5256.5,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy38[119] = {
   0,
   27.86944,
   27.86944,
   27.79621,
   27.46302,
   26.49784,
   26.13488,
   25.93815,
   25.8934,
   25.96868,
   26.29574,
   26.34022,
   26.1458,
   25.34776,
   25.22543,
   25.18666,
   25.24015,
   25.3779,
   27.47476,
   28.50575,
   28.95478,
   29.20703,
   29.20038,
   29.00256,
   28.39601,
   28.01347,
   27.53921,
   26.39802,
   24.16599,
   23.02438,
   21.96679,
   21.55564,
   21.27801,
   21.1696,
   21.25592,
   21.54964,
   22.04904,
   22.74343,
   23.61264,
   24.63615,
   25.79152,
   27.06022,
   28.4249,
   31.38108,
   34.5294,
   40.87626,
   41.58381,
   42.08252,
   42.23798,
   42.30159,
   42.27158,
   42.14873,
   41.93472,
   41.63213,
   41.24431,
   40.77539,
   39.61385,
   38.19184,
   36.55975,
   34.7707,
   30.92973,
   27.04318,
   25.17337,
   23.38627,
   21.69821,
   20.11921,
   18.65397,
   17.30665,
   16.07559,
   14.95483,
   13.93696,
   13.01384,
   11.41853,
   10.1055,
   9.02017,
   8.118392,
   7.365522,
   6.734373,
   6.203299,
   5.75471,
   5.049018,
   4.524973,
   3.787746,
   3.262521,
   2.848668,
   2.510718,
   2.232643,
   2.004256,
   1.81745,
   1.665138,
   1.541008,
   1.439521,
   1.355944,
   1.286359,
   1.227623,
   1.177279,
   1.133453,
   1.094734,
   1.060071,
   1.028681,
   0.9999752,
   0.9735053,
   0.9489226,
   0.9259506,
   0.9043657,
   0.8839843,
   0.864654,
   0.846248,
   0.8286599,
   0.8118011,
   0.7955974,
   0.7799868,
   0.7649177,
   0.7503468,
   0.7362378,
   0.7225604,
   0.7225604,
   0.7225604,
   0};
   graph = new TGraph(119,ModelTot_fx38,ModelTot_fy38);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareETOSR2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun2Trig0Phot-1_fx3012[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun2Trig0Phot-1_fy3012[55] = {
   25,
   28,
   23,
   32,
   28,
   29,
   28,
   19,
   31,
   20,
   19,
   30,
   20,
   34,
   44,
   35,
   32,
   17,
   6,
   6,
   7,
   4,
   5,
   4,
   1,
   2,
   2,
   4,
   3,
   1,
   2,
   0,
   2,
   3,
   2,
   0,
   1,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   1,
   0,
   3,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   2};
   Double_t h_dataKeeRun2Trig0Phot-1_felx3012[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig0Phot-1_fely3012[55] = {
   4.966335,
   5.259711,
   4.760717,
   5.627135,
   5.259711,
   5.353932,
   5.259711,
   4.320219,
   5.537565,
   4.434448,
   4.320219,
   5.446522,
   4.434448,
   5.802128,
   6.60794,
   5.887675,
   5.627135,
   4.082184,
   2.379931,
   2.379931,
   2.58147,
   1.914339,
   2.159691,
   1.914339,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815};
   Double_t h_dataKeeRun2Trig0Phot-1_fehx3012[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig0Phot-1_fehy3012[55] = {
   6.066589,
   6.354446,
   5.865235,
   6.715753,
   6.354446,
   6.44702,
   6.354446,
   5.435196,
   6.627601,
   5.546519,
   5.435196,
   6.538046,
   5.546519,
   6.888101,
   7.68351,
   6.97241,
   6.715753,
   5.203719,
   3.583642,
   3.583642,
   3.770281,
   3.162753,
   3.382473,
   3.162753,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun2Trig0Phot-1_fx3012,h_dataKeeRun2Trig0Phot-1_fy3012,h_dataKeeRun2Trig0Phot-1_felx3012,h_dataKeeRun2Trig0Phot-1_fehx3012,h_dataKeeRun2Trig0Phot-1_fely3012,h_dataKeeRun2Trig0Phot-1_fehy3012);
   grae->SetName("h_dataKeeRun2Trig0Phot-1");
   grae->SetTitle("Histogram of dataKeeRun2Trig0Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_c31bf30__12 = new TH1D("frame_c31bf30__12","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_c31bf30__12->SetBinContent(1,54.26769);
   frame_c31bf30__12->SetMaximum(54.26769);
   frame_c31bf30__12->SetEntries(1);
   frame_c31bf30__12->SetDirectory(0);
   frame_c31bf30__12->SetStats(0);
   frame_c31bf30__12->SetLineWidth(2);
   frame_c31bf30__12->SetMarkerStyle(20);
   frame_c31bf30__12->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_c31bf30__12->GetXaxis()->SetNdivisions(505);
   frame_c31bf30__12->GetXaxis()->SetLabelFont(132);
   frame_c31bf30__12->GetXaxis()->SetLabelOffset(0.01);
   frame_c31bf30__12->GetXaxis()->SetLabelSize(0.06);
   frame_c31bf30__12->GetXaxis()->SetTitleSize(0.072);
   frame_c31bf30__12->GetXaxis()->SetTitleOffset(0.95);
   frame_c31bf30__12->GetXaxis()->SetTitleFont(132);
   frame_c31bf30__12->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_c31bf30__12->GetYaxis()->SetLabelFont(132);
   frame_c31bf30__12->GetYaxis()->SetLabelOffset(0.01);
   frame_c31bf30__12->GetYaxis()->SetLabelSize(0.06);
   frame_c31bf30__12->GetYaxis()->SetTitleSize(0.072);
   frame_c31bf30__12->GetYaxis()->SetTitleOffset(0.95);
   frame_c31bf30__12->GetYaxis()->SetTitleFont(132);
   frame_c31bf30__12->GetZaxis()->SetLabelFont(132);
   frame_c31bf30__12->GetZaxis()->SetLabelSize(0.06);
   frame_c31bf30__12->GetZaxis()->SetTitleSize(0.072);
   frame_c31bf30__12->GetZaxis()->SetTitleOffset(1.2);
   frame_c31bf30__12->GetZaxis()->SetTitleFont(132);
   frame_c31bf30__12->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4e.C <==
void FigS4e()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_c6f2000__13 = new TH1D("frame_c6f2000__13","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_c6f2000__13->SetBinContent(1,20.95668);
   frame_c6f2000__13->SetMaximum(20.95668);
   frame_c6f2000__13->SetEntries(1);
   frame_c6f2000__13->SetDirectory(0);
   frame_c6f2000__13->SetStats(0);
   frame_c6f2000__13->SetLineWidth(2);
   frame_c6f2000__13->SetMarkerStyle(20);
   frame_c6f2000__13->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_c6f2000__13->GetXaxis()->SetNdivisions(505);
   frame_c6f2000__13->GetXaxis()->SetLabelFont(132);
   frame_c6f2000__13->GetXaxis()->SetLabelOffset(0.01);
   frame_c6f2000__13->GetXaxis()->SetLabelSize(0.06);
   frame_c6f2000__13->GetXaxis()->SetTitleSize(0.072);
   frame_c6f2000__13->GetXaxis()->SetTitleOffset(0.95);
   frame_c6f2000__13->GetXaxis()->SetTitleFont(132);
   frame_c6f2000__13->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_c6f2000__13->GetYaxis()->SetLabelFont(132);
   frame_c6f2000__13->GetYaxis()->SetLabelOffset(0.01);
   frame_c6f2000__13->GetYaxis()->SetLabelSize(0.06);
   frame_c6f2000__13->GetYaxis()->SetTitleSize(0.072);
   frame_c6f2000__13->GetYaxis()->SetTitleOffset(0.95);
   frame_c6f2000__13->GetYaxis()->SetTitleFont(132);
   frame_c6f2000__13->GetZaxis()->SetLabelFont(132);
   frame_c6f2000__13->GetZaxis()->SetLabelSize(0.06);
   frame_c6f2000__13->GetZaxis()->SetTitleSize(0.072);
   frame_c6f2000__13->GetZaxis()->SetTitleOffset(1.2);
   frame_c6f2000__13->GetZaxis()->SetTitleFont(132);
   frame_c6f2000__13->Draw("FUNC");
   
   Double_t Data_fx3013[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3013[55] = {
   12,
   11,
   13,
   10,
   15,
   10,
   9,
   9,
   13,
   11,
   11,
   13,
   10,
   8,
   9,
   11,
   10,
   10,
   6,
   8,
   2,
   2,
   3,
   2,
   2,
   1,
   3,
   3,
   1,
   4,
   1,
   2,
   1,
   1,
   0,
   3,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   2,
   1,
   1,
   0,
   2,
   0,
   0,
   0,
   1,
   2,
   0,
   1};
   Double_t Data_felx3013[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3013[55] = {
   3.415266,
   3.265579,
   3.558662,
   3.108694,
   3.82938,
   3.108694,
   2.943461,
   2.943461,
   3.558662,
   3.265579,
   3.265579,
   3.558662,
   3.108694,
   2.768386,
   2.943461,
   3.265579,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462};
   Double_t Data_fehx3013[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3013[55] = {
   4.559819,
   4.416521,
   4.697573,
   4.26695,
   4.958738,
   4.26695,
   4.110204,
   4.110204,
   4.697573,
   4.416521,
   4.416521,
   4.697573,
   4.26695,
   3.945142,
   4.110204,
   4.416521,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3013,Data_fy3013,Data_felx3013,Data_fehx3013,Data_fely3013,Data_fehy3013);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig1Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun1Trig1_Norm[B_plus_M]_fx39[90] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4952,
   4958,
   4964,
   4970,
   4976,
   4988,
   5000,
   5012,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5144,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5234,
   5240,
   5246,
   5252,
   5258,
   5264,
   5270,
   5276,
   5288,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun1Trig1_Norm[B_plus_M]_fy39[90] = {
   0,
   15.24089,
   15.24089,
   15.14456,
   15.01348,
   14.66588,
   13.84736,
   13.4977,
   13.22902,
   13.03924,
   12.91127,
   12.63433,
   12.54232,
   12.41426,
   12.24766,
   12.04803,
   11.60689,
   11.20522,
   10.89539,
   10.6509,
   10.19916,
   9.789111,
   9.616672,
   9.482167,
   9.402574,
   9.389525,
   9.464599,
   9.485791,
   9.551675,
   9.705931,
   9.940064,
   10.20619,
   10.30813,
   10.37819,
   10.41217,
   10.40739,
   10.3627,
   10.26111,
   10.0547,
   9.750885,
   9.370091,
   8.939005,
   8.032411,
   7.191092,
   6.81584,
   6.471278,
   5.862075,
   5.33925,
   4.888229,
   4.502354,
   4.176254,
   3.902908,
   3.673771,
   3.47998,
   3.167338,
   2.916693,
   2.700853,
   2.506971,
   2.329573,
   2.166265,
   2.015735,
   1.87699,
   1.74912,
   1.631242,
   1.522503,
   1.422086,
   1.329225,
   1.243211,
   1.163403,
   1.089227,
   1.020176,
   0.9558028,
   0.8957157,
   0.8395703,
   0.7870621,
   0.7379211,
   0.6919055,
   0.648798,
   0.6084019,
   0.5705379,
   0.5350418,
   0.5017624,
   0.4705599,
   0.4413044,
   0.4138752,
   0.3881593,
   0.3640513,
   0.3640513,
   0.3640513,
   0};
   TGraph *graph = new TGraph(90,totPdfRun1Trig1_Norm[B_plus_M]_fx39,totPdfRun1Trig1_Norm[B_plus_M]_fy39);
   graph->SetName("totPdfRun1Trig1_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx40[72] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4952,
   4958,
   4964,
   4970,
   4976,
   4988,
   5000,
   5012,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy40[72] = {
   0,
   14.26072,
   14.26072,
   14.15372,
   14.01181,
   13.64207,
   12.77724,
   12.40339,
   12.1098,
   11.89438,
   11.74002,
   11.3496,
   11.22715,
   11.06778,
   10.86896,
   10.63619,
   10.12588,
   9.65095,
   9.263464,
   8.936502,
   8.302989,
   7.680379,
   7.087766,
   6.517095,
   5.980895,
   5.50091,
   5.085305,
   4.727927,
   4.415555,
   4.135472,
   3.878339,
   3.638748,
   3.414085,
   3.203094,
   3.004976,
   2.819034,
   2.644591,
   2.480992,
   2.327605,
   2.183801,
   2.04896,
   1.922482,
   1.803811,
   1.692445,
   1.587938,
   1.489883,
   1.397907,
   1.311654,
   1.230785,
   1.154972,
   1.083901,
   1.017276,
   0.954814,
   0.8962518,
   0.8413409,
   0.789848,
   0.7415547,
   0.6962564,
   0.6537616,
   0.6138915,
   0.5764793,
   0.5413695,
   0.5084174,
   0.4774879,
   0.4484552,
   0.4212018,
   0.3956178,
   0.3716006,
   0.3490541,
   0.3490541,
   0.3490541,
   0};
   graph = new TGraph(72,Charm_fx40,Charm_fy40);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx41[64] = {
   4856,
   4856,
   4880,
   4892,
   4904,
   4916,
   4928,
   4940,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy41[64] = {
   0,
   12.43696,
   12.43696,
   12.12318,
   11.86205,
   11.59701,
   11.28106,
   10.93572,
   10.61812,
   10.02984,
   9.433877,
   8.903043,
   8.300764,
   7.680315,
   7.087766,
   6.517095,
   5.980895,
   5.50091,
   5.085305,
   4.727927,
   4.415555,
   4.135472,
   3.878339,
   3.638748,
   3.414085,
   3.203094,
   3.004976,
   2.819034,
   2.644591,
   2.480992,
   2.327605,
   2.183801,
   2.04896,
   1.922482,
   1.803811,
   1.692445,
   1.587938,
   1.489883,
   1.397907,
   1.311654,
   1.230785,
   1.154972,
   1.083901,
   1.017276,
   0.954814,
   0.8962518,
   0.8413409,
   0.789848,
   0.7415547,
   0.6962564,
   0.6537616,
   0.6138915,
   0.5764793,
   0.5413695,
   0.5084174,
   0.4774879,
   0.4484552,
   0.4212018,
   0.3956178,
   0.3716006,
   0.3490541,
   0.3490541,
   0.3490541,
   0};
   graph = new TGraph(64,Prc_fx41,Prc_fy41);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx42[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy42[61] = {
   0,
   11.12969,
   11.12969,
   10.4491,
   9.810126,
   9.210227,
   8.647014,
   8.118241,
   7.621803,
   7.155723,
   6.718144,
   6.307323,
   5.921624,
   5.559512,
   5.219542,
   4.900363,
   4.600701,
   4.319364,
   4.055231,
   3.80725,
   3.574433,
   3.355853,
   3.15064,
   2.957975,
   2.777092,
   2.60727,
   2.447833,
   2.298146,
   2.157612,
   2.025672,
   1.901801,
   1.785504,
   1.676319,
   1.57381,
   1.47757,
   1.387216,
   1.302386,
   1.222744,
   1.147972,
   1.077772,
   1.011866,
   0.9499892,
   0.8918965,
   0.8373562,
   0.7861511,
   0.7380772,
   0.6929431,
   0.650569,
   0.6107861,
   0.573436,
   0.5383699,
   0.5054481,
   0.4745394,
   0.4455209,
   0.4182769,
   0.3926989,
   0.368685,
   0.3461396,
   0.3461396,
   0.3461396,
   0};
   graph = new TGraph(61,Comb_fx42,Comb_fy42);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx43[97] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5102,
   5108,
   5114,
   5120,
   5144,
   5156,
   5168,
   5174,
   5180,
   5186,
   5192,
   5198,
   5204,
   5210,
   5216,
   5222,
   5228,
   5234,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5366,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy43[97] = {
   0,
   0.980172,
   0.980172,
   1.070118,
   1.171253,
   1.284723,
   1.411838,
   1.554267,
   1.714402,
   1.896176,
   2.108732,
   2.236436,
   2.394401,
   2.491051,
   2.60266,
   2.730181,
   2.87243,
   3.483704,
   3.742533,
   3.984881,
   4.117719,
   4.266531,
   4.434176,
   4.620627,
   4.823675,
   5.039944,
   5.265493,
   5.478261,
   5.661979,
   5.811221,
   5.922001,
   5.991836,
   6.019763,
   6.016881,
   5.988957,
   5.933576,
   5.851653,
   5.744823,
   5.615413,
   5.466305,
   5.300781,
   4.934546,
   4.154072,
   3.780852,
   3.434531,
   3.118664,
   2.83253,
   2.573251,
   2.337428,
   2.122114,
   1.925165,
   1.745186,
   1.581294,
   1.432852,
   1.29926,
   1.179841,
   1.073784,
   0.8979318,
   0.7632445,
   0.6609459,
   0.5830147,
   0.5227468,
   0.4357003,
   0.3732476,
   0.3231704,
   0.2806132,
   0.2437831,
   0.2119244,
   0.184545,
   0.1611821,
   0.141359,
   0.1245961,
   0.1104318,
   0.09843953,
   0.08823908,
   0.07950187,
   0.07195172,
   0.06536207,
   0.05955096,
   0.05437489,
   0.0497223,
   0.04550741,
   0.04166464,
   0.03814386,
   0.03490655,
   0.03192268,
   0.02916843,
   0.02662443,
   0.02427449,
   0.02210466,
   0.02010266,
   0.01825741,
   0.01655873,
   0.01499715,
   0.01499715,
   0.01499715,
   0};
   graph = new TGraph(97,Signal_fx43,Signal_fy43);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx44[90] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4952,
   4958,
   4964,
   4970,
   4976,
   4988,
   5000,
   5012,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5144,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5234,
   5240,
   5246,
   5252,
   5258,
   5264,
   5270,
   5276,
   5288,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy44[90] = {
   0,
   15.24089,
   15.24089,
   15.14456,
   15.01348,
   14.66588,
   13.84736,
   13.4977,
   13.22902,
   13.03924,
   12.91127,
   12.63433,
   12.54232,
   12.41426,
   12.24766,
   12.04803,
   11.60689,
   11.20522,
   10.89539,
   10.6509,
   10.19916,
   9.789111,
   9.616672,
   9.482167,
   9.402574,
   9.389525,
   9.464599,
   9.485791,
   9.551675,
   9.705931,
   9.940064,
   10.20619,
   10.30813,
   10.37819,
   10.41217,
   10.40739,
   10.3627,
   10.26111,
   10.0547,
   9.750885,
   9.370091,
   8.939005,
   8.032411,
   7.191092,
   6.81584,
   6.471278,
   5.862075,
   5.33925,
   4.888229,
   4.502354,
   4.176254,
   3.902908,
   3.673771,
   3.47998,
   3.167338,
   2.916693,
   2.700853,
   2.506971,
   2.329573,
   2.166265,
   2.015735,
   1.87699,
   1.74912,
   1.631242,
   1.522503,
   1.422086,
   1.329225,
   1.243211,
   1.163403,
   1.089227,
   1.020176,
   0.9558028,
   0.8957157,
   0.8395703,
   0.7870621,
   0.7379211,
   0.6919055,
   0.648798,
   0.6084019,
   0.5705379,
   0.5350418,
   0.5017624,
   0.4705599,
   0.4413044,
   0.4138752,
   0.3881593,
   0.3640513,
   0.3640513,
   0.3640513,
   0};
   graph = new TGraph(90,ModelTot_fx44,ModelTot_fy44);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareHTOSR1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig1Phot-1_fx3014[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig1Phot-1_fy3014[55] = {
   12,
   11,
   13,
   10,
   15,
   10,
   9,
   9,
   13,
   11,
   11,
   13,
   10,
   8,
   9,
   11,
   10,
   10,
   6,
   8,
   2,
   2,
   3,
   2,
   2,
   1,
   3,
   3,
   1,
   4,
   1,
   2,
   1,
   1,
   0,
   3,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   2,
   1,
   1,
   0,
   2,
   0,
   0,
   0,
   1,
   2,
   0,
   1};
   Double_t h_dataKeeRun1Trig1Phot-1_felx3014[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig1Phot-1_fely3014[55] = {
   3.415266,
   3.265579,
   3.558662,
   3.108694,
   3.82938,
   3.108694,
   2.943461,
   2.943461,
   3.558662,
   3.265579,
   3.265579,
   3.558662,
   3.108694,
   2.768386,
   2.943461,
   3.265579,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462};
   Double_t h_dataKeeRun1Trig1Phot-1_fehx3014[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig1Phot-1_fehy3014[55] = {
   4.559819,
   4.416521,
   4.697573,
   4.26695,
   4.958738,
   4.26695,
   4.110204,
   4.110204,
   4.697573,
   4.416521,
   4.416521,
   4.697573,
   4.26695,
   3.945142,
   4.110204,
   4.416521,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig1Phot-1_fx3014,h_dataKeeRun1Trig1Phot-1_fy3014,h_dataKeeRun1Trig1Phot-1_felx3014,h_dataKeeRun1Trig1Phot-1_fehx3014,h_dataKeeRun1Trig1Phot-1_fely3014,h_dataKeeRun1Trig1Phot-1_fehy3014);
   grae->SetName("h_dataKeeRun1Trig1Phot-1");
   grae->SetTitle("Histogram of dataKeeRun1Trig1Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_c6f2000__14 = new TH1D("frame_c6f2000__14","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_c6f2000__14->SetBinContent(1,20.95668);
   frame_c6f2000__14->SetMaximum(20.95668);
   frame_c6f2000__14->SetEntries(1);
   frame_c6f2000__14->SetDirectory(0);
   frame_c6f2000__14->SetStats(0);
   frame_c6f2000__14->SetLineWidth(2);
   frame_c6f2000__14->SetMarkerStyle(20);
   frame_c6f2000__14->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_c6f2000__14->GetXaxis()->SetNdivisions(505);
   frame_c6f2000__14->GetXaxis()->SetLabelFont(132);
   frame_c6f2000__14->GetXaxis()->SetLabelOffset(0.01);
   frame_c6f2000__14->GetXaxis()->SetLabelSize(0.06);
   frame_c6f2000__14->GetXaxis()->SetTitleSize(0.072);
   frame_c6f2000__14->GetXaxis()->SetTitleOffset(0.95);
   frame_c6f2000__14->GetXaxis()->SetTitleFont(132);
   frame_c6f2000__14->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_c6f2000__14->GetYaxis()->SetLabelFont(132);
   frame_c6f2000__14->GetYaxis()->SetLabelOffset(0.01);
   frame_c6f2000__14->GetYaxis()->SetLabelSize(0.06);
   frame_c6f2000__14->GetYaxis()->SetTitleSize(0.072);
   frame_c6f2000__14->GetYaxis()->SetTitleOffset(0.95);
   frame_c6f2000__14->GetYaxis()->SetTitleFont(132);
   frame_c6f2000__14->GetZaxis()->SetLabelFont(132);
   frame_c6f2000__14->GetZaxis()->SetLabelSize(0.06);
   frame_c6f2000__14->GetZaxis()->SetTitleSize(0.072);
   frame_c6f2000__14->GetZaxis()->SetTitleOffset(1.2);
   frame_c6f2000__14->GetZaxis()->SetTitleFont(132);
   frame_c6f2000__14->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4f.C <==
void FigS4f()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_cb07be0__15 = new TH1D("frame_cb07be0__15","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_cb07be0__15->SetBinContent(1,24.48706);
   frame_cb07be0__15->SetMaximum(24.48706);
   frame_cb07be0__15->SetEntries(1);
   frame_cb07be0__15->SetDirectory(0);
   frame_cb07be0__15->SetStats(0);
   frame_cb07be0__15->SetLineWidth(2);
   frame_cb07be0__15->SetMarkerStyle(20);
   frame_cb07be0__15->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_cb07be0__15->GetXaxis()->SetNdivisions(505);
   frame_cb07be0__15->GetXaxis()->SetLabelFont(132);
   frame_cb07be0__15->GetXaxis()->SetLabelOffset(0.01);
   frame_cb07be0__15->GetXaxis()->SetLabelSize(0.06);
   frame_cb07be0__15->GetXaxis()->SetTitleSize(0.072);
   frame_cb07be0__15->GetXaxis()->SetTitleOffset(0.95);
   frame_cb07be0__15->GetXaxis()->SetTitleFont(132);
   frame_cb07be0__15->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_cb07be0__15->GetYaxis()->SetLabelFont(132);
   frame_cb07be0__15->GetYaxis()->SetLabelOffset(0.01);
   frame_cb07be0__15->GetYaxis()->SetLabelSize(0.06);
   frame_cb07be0__15->GetYaxis()->SetTitleSize(0.072);
   frame_cb07be0__15->GetYaxis()->SetTitleOffset(0.95);
   frame_cb07be0__15->GetYaxis()->SetTitleFont(132);
   frame_cb07be0__15->GetZaxis()->SetLabelFont(132);
   frame_cb07be0__15->GetZaxis()->SetLabelSize(0.06);
   frame_cb07be0__15->GetZaxis()->SetTitleSize(0.072);
   frame_cb07be0__15->GetZaxis()->SetTitleOffset(1.2);
   frame_cb07be0__15->GetZaxis()->SetTitleFont(132);
   frame_cb07be0__15->Draw("FUNC");
   
   Double_t Data_fx3015[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3015[55] = {
   13,
   10,
   18,
   8,
   13,
   12,
   8,
   5,
   10,
   5,
   6,
   7,
   9,
   7,
   11,
   6,
   6,
   2,
   8,
   2,
   3,
   1,
   3,
   1,
   1,
   1,
   4,
   0,
   0,
   1,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   0,
   0,
   2,
   1,
   2,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1};
   Double_t Data_felx3015[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3015[55] = {
   3.558662,
   3.108694,
   4.202887,
   2.768386,
   3.558662,
   3.415266,
   2.768386,
   2.159691,
   3.108694,
   2.159691,
   2.379931,
   2.58147,
   2.943461,
   2.58147,
   3.265579,
   2.379931,
   2.379931,
   1.291815,
   2.768386,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.914339,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t Data_fehx3015[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3015[55] = {
   4.697573,
   4.26695,
   5.321007,
   3.945142,
   4.697573,
   4.559819,
   3.945142,
   3.382473,
   4.26695,
   3.382473,
   3.583642,
   3.770281,
   4.110204,
   3.770281,
   4.416521,
   3.583642,
   3.583642,
   2.63786,
   3.945142,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   3.162753,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3015,Data_fy3015,Data_felx3015,Data_fehx3015,Data_fely3015,Data_fehy3015);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun2Trig1Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun2Trig1_Norm[B_plus_M]_fx45[89] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4940,
   4952,
   4976,
   5000,
   5012,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5252,
   5264,
   5270,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun2Trig1_Norm[B_plus_M]_fy45[89] = {
   0,
   11.99758,
   11.99758,
   11.90756,
   11.86198,
   11.78868,
   11.67478,
   11.52157,
   11.1522,
   10.79748,
   10.49449,
   9.954551,
   9.409125,
   9.130236,
   8.886179,
   8.706718,
   8.598695,
   8.54846,
   8.529248,
   8.488172,
   8.44974,
   8.46423,
   8.510944,
   8.592694,
   8.70922,
   9.017597,
   9.333228,
   9.37113,
   9.374409,
   9.34924,
   9.289124,
   9.194907,
   9.068529,
   8.912844,
   8.731487,
   8.526203,
   8.052706,
   6.98633,
   6.459893,
   5.967961,
   5.524505,
   5.13261,
   4.787718,
   4.482952,
   4.211257,
   3.966573,
   3.540825,
   3.181541,
   2.881095,
   2.636966,
   2.434666,
   2.263176,
   1.983959,
   1.762349,
   1.580576,
   1.42853,
   1.299373,
   1.188107,
   1.091014,
   1.005313,
   0.9289163,
   0.860241,
   0.798073,
   0.7414644,
   0.6896628,
   0.6420609,
   0.5981619,
   0.557555,
   0.5198978,
   0.4849038,
   0.4523313,
   0.4219764,
   0.3936653,
   0.3672491,
   0.342599,
   0.3196023,
   0.2981591,
   0.2781796,
   0.2595821,
   0.2422909,
   0.2262354,
   0.2113492,
   0.1975686,
   0.1848331,
   0.1730843,
   0.1622664,
   0.1622664,
   0.1622664,
   0};
   TGraph *graph = new TGraph(89,totPdfRun2Trig1_Norm[B_plus_M]_fx45,totPdfRun2Trig1_Norm[B_plus_M]_fy45);
   graph->SetName("totPdfRun2Trig1_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx46[72] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4940,
   4952,
   4976,
   5000,
   5012,
   5024,
   5036,
   5048,
   5072,
   5084,
   5096,
   5120,
   5144,
   5156,
   5168,
   5180,
   5192,
   5204,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy46[72] = {
   0,
   10.75879,
   10.75879,
   10.60924,
   10.5328,
   10.42789,
   10.28163,
   10.09527,
   9.657242,
   9.230512,
   8.851882,
   8.14782,
   7.415434,
   7.031005,
   6.670574,
   6.361164,
   6.10638,
   5.678477,
   5.443623,
   5.169278,
   4.537157,
   3.891557,
   3.591951,
   3.320891,
   3.083872,
   2.880824,
   2.707693,
   2.55908,
   2.316294,
   2.122754,
   1.959148,
   1.813657,
   1.680378,
   1.55725,
   1.443968,
   1.340525,
   1.246549,
   1.161237,
   1.083544,
   1.012402,
   0.946861,
   0.8861498,
   0.8296699,
   0.7769653,
   0.7276852,
   0.6815505,
   0.638329,
   0.5978187,
   0.5598383,
   0.5242217,
   0.4908154,
   0.4594777,
   0.4300783,
   0.4024975,
   0.3766257,
   0.3523627,
   0.3296168,
   0.3083037,
   0.2883459,
   0.2696715,
   0.2522138,
   0.2359104,
   0.2207026,
   0.2065351,
   0.1933557,
   0.1811143,
   0.1697635,
   0.1592577,
   0.1495532,
   0.1495532,
   0.1495532,
   0};
   graph = new TGraph(72,Charm_fx46,Charm_fy46);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx47[72] = {
   4856,
   4856,
   4880,
   4904,
   4910,
   4916,
   4928,
   4952,
   4964,
   4976,
   4982,
   4988,
   4994,
   5000,
   5024,
   5036,
   5048,
   5072,
   5084,
   5096,
   5120,
   5144,
   5156,
   5168,
   5180,
   5192,
   5204,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy47[72] = {
   0,
   8.43214,
   8.43214,
   8.075908,
   8.010227,
   7.962818,
   7.919799,
   7.887664,
   7.818668,
   7.693998,
   7.605701,
   7.496575,
   7.36567,
   7.214611,
   6.520593,
   6.204287,
   5.936878,
   5.485328,
   5.243461,
   4.9665,
   4.343305,
   3.723688,
   3.441658,
   3.189855,
   2.972673,
   2.789014,
   2.633971,
   2.501525,
   2.284082,
   2.106683,
   1.952008,
   1.810833,
   1.679383,
   1.556938,
   1.443881,
   1.340503,
   1.246545,
   1.161236,
   1.083544,
   1.012402,
   0.946861,
   0.8861498,
   0.8296699,
   0.7769653,
   0.7276852,
   0.6815505,
   0.638329,
   0.5978187,
   0.5598383,
   0.5242217,
   0.4908154,
   0.4594777,
   0.4300783,
   0.4024975,
   0.3766257,
   0.3523627,
   0.3296168,
   0.3083037,
   0.2883459,
   0.2696715,
   0.2522138,
   0.2359104,
   0.2207026,
   0.2065351,
   0.1933557,
   0.1811143,
   0.1697635,
   0.1592577,
   0.1495532,
   0.1495532,
   0.1495532,
   0};
   graph = new TGraph(72,Prc_fx47,Prc_fy47);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx48[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy48[61] = {
   0,
   5.447861,
   5.447861,
   5.096979,
   4.768697,
   4.461559,
   4.174202,
   3.905353,
   3.653821,
   3.418488,
   3.198313,
   2.992319,
   2.799592,
   2.619278,
   2.450577,
   2.292743,
   2.145073,
   2.006915,
   1.877655,
   1.756721,
   1.643575,
   1.537717,
   1.438677,
   1.346016,
   1.259323,
   1.178213,
   1.102328,
   1.03133,
   0.9649051,
   0.9027583,
   0.8446141,
   0.7902149,
   0.7393194,
   0.6917019,
   0.6471513,
   0.6054701,
   0.5664734,
   0.5299885,
   0.4958534,
   0.4639169,
   0.4340373,
   0.4060822,
   0.3799275,
   0.3554575,
   0.3325634,
   0.311144,
   0.291104,
   0.2723549,
   0.2548132,
   0.2384014,
   0.2230467,
   0.2086808,
   0.1952403,
   0.1826654,
   0.1709004,
   0.1598932,
   0.149595,
   0.13996,
   0.13996,
   0.13996,
   0};
   graph = new TGraph(61,Comb_fx48,Comb_fy48);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx49[92] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5258,
   5264,
   5270,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy49[92] = {
   0,
   1.238791,
   1.238791,
   1.36079,
   1.494954,
   1.64261,
   1.806732,
   1.993691,
   2.215604,
   2.345554,
   2.492314,
   2.659482,
   2.850771,
   3.069657,
   3.318895,
   3.599978,
   3.912582,
   4.254104,
   4.619386,
   5.388329,
   5.770882,
   6.136773,
   6.475244,
   6.774148,
   6.87877,
   6.913758,
   6.919264,
   6.888875,
   6.82349,
   6.725076,
   6.59655,
   6.441603,
   6.262026,
   6.059216,
   5.837937,
   5.35948,
   4.863577,
   4.38027,
   3.929854,
   3.5265,
   3.173461,
   2.866322,
   2.598328,
   2.362518,
   2.152916,
   1.964911,
   1.795142,
   1.641174,
   1.501163,
   1.37465,
   1.263511,
   1.079716,
   0.9352917,
   0.8192078,
   0.7236818,
   0.6434339,
   0.5157995,
   0.4193386,
   0.3449861,
   0.2869711,
   0.2412464,
   0.2048646,
   0.1756435,
   0.151951,
   0.1325558,
   0.1165224,
   0.1031354,
   0.09184412,
   0.08222261,
   0.07394023,
   0.06673961,
   0.06042012,
   0.05482543,
   0.04983385,
   0.04535074,
   0.04130262,
   0.03763234,
   0.03429532,
   0.03125644,
   0.0284876,
   0.02596582,
   0.02367169,
   0.02158828,
   0.0197003,
   0.01799349,
   0.01645429,
   0.0150696,
   0.01382667,
   0.01271314,
   0.01271314,
   0.01271314,
   0};
   graph = new TGraph(92,Signal_fx49,Signal_fy49);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx50[89] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4940,
   4952,
   4976,
   5000,
   5012,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5252,
   5264,
   5270,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy50[89] = {
   0,
   11.99758,
   11.99758,
   11.90756,
   11.86198,
   11.78868,
   11.67478,
   11.52157,
   11.1522,
   10.79748,
   10.49449,
   9.954551,
   9.409125,
   9.130236,
   8.886179,
   8.706718,
   8.598695,
   8.54846,
   8.529248,
   8.488172,
   8.44974,
   8.46423,
   8.510944,
   8.592694,
   8.70922,
   9.017597,
   9.333228,
   9.37113,
   9.374409,
   9.34924,
   9.289124,
   9.194907,
   9.068529,
   8.912844,
   8.731487,
   8.526203,
   8.052706,
   6.98633,
   6.459893,
   5.967961,
   5.524505,
   5.13261,
   4.787718,
   4.482952,
   4.211257,
   3.966573,
   3.540825,
   3.181541,
   2.881095,
   2.636966,
   2.434666,
   2.263176,
   1.983959,
   1.762349,
   1.580576,
   1.42853,
   1.299373,
   1.188107,
   1.091014,
   1.005313,
   0.9289163,
   0.860241,
   0.798073,
   0.7414644,
   0.6896628,
   0.6420609,
   0.5981619,
   0.557555,
   0.5198978,
   0.4849038,
   0.4523313,
   0.4219764,
   0.3936653,
   0.3672491,
   0.342599,
   0.3196023,
   0.2981591,
   0.2781796,
   0.2595821,
   0.2422909,
   0.2262354,
   0.2113492,
   0.1975686,
   0.1848331,
   0.1730843,
   0.1622664,
   0.1622664,
   0.1622664,
   0};
   graph = new TGraph(89,ModelTot_fx50,ModelTot_fy50);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareHTOSR2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun2Trig1Phot-1_fx3016[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun2Trig1Phot-1_fy3016[55] = {
   13,
   10,
   18,
   8,
   13,
   12,
   8,
   5,
   10,
   5,
   6,
   7,
   9,
   7,
   11,
   6,
   6,
   2,
   8,
   2,
   3,
   1,
   3,
   1,
   1,
   1,
   4,
   0,
   0,
   1,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   0,
   0,
   2,
   1,
   2,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1};
   Double_t h_dataKeeRun2Trig1Phot-1_felx3016[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig1Phot-1_fely3016[55] = {
   3.558662,
   3.108694,
   4.202887,
   2.768386,
   3.558662,
   3.415266,
   2.768386,
   2.159691,
   3.108694,
   2.159691,
   2.379931,
   2.58147,
   2.943461,
   2.58147,
   3.265579,
   2.379931,
   2.379931,
   1.291815,
   2.768386,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.914339,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462};
   Double_t h_dataKeeRun2Trig1Phot-1_fehx3016[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig1Phot-1_fehy3016[55] = {
   4.697573,
   4.26695,
   5.321007,
   3.945142,
   4.697573,
   4.559819,
   3.945142,
   3.382473,
   4.26695,
   3.382473,
   3.583642,
   3.770281,
   4.110204,
   3.770281,
   4.416521,
   3.583642,
   3.583642,
   2.63786,
   3.945142,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   3.162753,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun2Trig1Phot-1_fx3016,h_dataKeeRun2Trig1Phot-1_fy3016,h_dataKeeRun2Trig1Phot-1_felx3016,h_dataKeeRun2Trig1Phot-1_fehx3016,h_dataKeeRun2Trig1Phot-1_fely3016,h_dataKeeRun2Trig1Phot-1_fehy3016);
   grae->SetName("h_dataKeeRun2Trig1Phot-1");
   grae->SetTitle("Histogram of dataKeeRun2Trig1Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_cb07be0__16 = new TH1D("frame_cb07be0__16","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_cb07be0__16->SetBinContent(1,24.48706);
   frame_cb07be0__16->SetMaximum(24.48706);
   frame_cb07be0__16->SetEntries(1);
   frame_cb07be0__16->SetDirectory(0);
   frame_cb07be0__16->SetStats(0);
   frame_cb07be0__16->SetLineWidth(2);
   frame_cb07be0__16->SetMarkerStyle(20);
   frame_cb07be0__16->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_cb07be0__16->GetXaxis()->SetNdivisions(505);
   frame_cb07be0__16->GetXaxis()->SetLabelFont(132);
   frame_cb07be0__16->GetXaxis()->SetLabelOffset(0.01);
   frame_cb07be0__16->GetXaxis()->SetLabelSize(0.06);
   frame_cb07be0__16->GetXaxis()->SetTitleSize(0.072);
   frame_cb07be0__16->GetXaxis()->SetTitleOffset(0.95);
   frame_cb07be0__16->GetXaxis()->SetTitleFont(132);
   frame_cb07be0__16->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_cb07be0__16->GetYaxis()->SetLabelFont(132);
   frame_cb07be0__16->GetYaxis()->SetLabelOffset(0.01);
   frame_cb07be0__16->GetYaxis()->SetLabelSize(0.06);
   frame_cb07be0__16->GetYaxis()->SetTitleSize(0.072);
   frame_cb07be0__16->GetYaxis()->SetTitleOffset(0.95);
   frame_cb07be0__16->GetYaxis()->SetTitleFont(132);
   frame_cb07be0__16->GetZaxis()->SetLabelFont(132);
   frame_cb07be0__16->GetZaxis()->SetLabelSize(0.06);
   frame_cb07be0__16->GetZaxis()->SetTitleSize(0.072);
   frame_cb07be0__16->GetZaxis()->SetTitleOffset(1.2);
   frame_cb07be0__16->GetZaxis()->SetTitleFont(132);
   frame_cb07be0__16->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4g.C <==
void FigS4g()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_d01ca00__17 = new TH1D("frame_d01ca00__17","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_d01ca00__17->SetBinContent(1,22.13722);
   frame_d01ca00__17->SetMaximum(22.13722);
   frame_d01ca00__17->SetEntries(1);
   frame_d01ca00__17->SetDirectory(0);
   frame_d01ca00__17->SetStats(0);
   frame_d01ca00__17->SetLineWidth(2);
   frame_d01ca00__17->SetMarkerStyle(20);
   frame_d01ca00__17->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d01ca00__17->GetXaxis()->SetNdivisions(505);
   frame_d01ca00__17->GetXaxis()->SetLabelFont(132);
   frame_d01ca00__17->GetXaxis()->SetLabelOffset(0.01);
   frame_d01ca00__17->GetXaxis()->SetLabelSize(0.06);
   frame_d01ca00__17->GetXaxis()->SetTitleSize(0.072);
   frame_d01ca00__17->GetXaxis()->SetTitleOffset(0.95);
   frame_d01ca00__17->GetXaxis()->SetTitleFont(132);
   frame_d01ca00__17->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_d01ca00__17->GetYaxis()->SetLabelFont(132);
   frame_d01ca00__17->GetYaxis()->SetLabelOffset(0.01);
   frame_d01ca00__17->GetYaxis()->SetLabelSize(0.06);
   frame_d01ca00__17->GetYaxis()->SetTitleSize(0.072);
   frame_d01ca00__17->GetYaxis()->SetTitleOffset(0.95);
   frame_d01ca00__17->GetYaxis()->SetTitleFont(132);
   frame_d01ca00__17->GetZaxis()->SetLabelFont(132);
   frame_d01ca00__17->GetZaxis()->SetLabelSize(0.06);
   frame_d01ca00__17->GetZaxis()->SetTitleSize(0.072);
   frame_d01ca00__17->GetZaxis()->SetTitleOffset(1.2);
   frame_d01ca00__17->GetZaxis()->SetTitleFont(132);
   frame_d01ca00__17->Draw("FUNC");
   
   Double_t Data_fx3017[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3017[55] = {
   13,
   4,
   12,
   13,
   10,
   7,
   9,
   9,
   5,
   11,
   7,
   11,
   3,
   10,
   7,
   16,
   10,
   6,
   3,
   3,
   1,
   1,
   0,
   0,
   3,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t Data_felx3017[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3017[55] = {
   3.558662,
   1.914339,
   3.415266,
   3.558662,
   3.108694,
   2.58147,
   2.943461,
   2.943461,
   2.159691,
   3.265579,
   2.58147,
   3.265579,
   1.632705,
   3.108694,
   2.58147,
   3.957801,
   3.108694,
   2.379931,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t Data_fehx3017[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3017[55] = {
   4.697573,
   3.162753,
   4.559819,
   4.697573,
   4.26695,
   3.770281,
   4.110204,
   4.110204,
   3.382473,
   4.416521,
   3.770281,
   4.416521,
   2.918186,
   4.26695,
   3.770281,
   5.083066,
   4.26695,
   3.583642,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3017,Data_fy3017,Data_felx3017,Data_fehx3017,Data_fely3017,Data_fehy3017);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig2Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun1Trig2_Norm[B_plus_M]_fx51[103] = {
   4856,
   4856,
   4880,
   4904,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4937,
   4940,
   4943,
   4946,
   4949,
   4952,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5270,
   5276,
   5288,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun1Trig2_Norm[B_plus_M]_fy51[103] = {
   0,
   12.85915,
   12.85915,
   12.27489,
   11.72281,
   11.61532,
   11.54018,
   11.49998,
   11.4912,
   11.51918,
   11.52551,
   11.50593,
   11.45044,
   11.35409,
   11.21635,
   11.04556,
   10.25313,
   9.919641,
   9.664324,
   9.472722,
   9.323875,
   9.089687,
   8.682273,
   8.477418,
   8.215977,
   7.925999,
   7.670567,
   7.222178,
   7.046462,
   6.937713,
   6.89795,
   6.896337,
   6.916013,
   6.996997,
   7.079525,
   7.197094,
   7.350815,
   7.53761,
   7.982063,
   8.454756,
   8.868169,
   9.026958,
   9.142461,
   9.206751,
   9.202799,
   9.166542,
   9.098183,
   8.998673,
   8.869655,
   8.713376,
   8.330437,
   7.875632,
   6.858814,
   5.846332,
   5.376917,
   4.940635,
   4.539491,
   4.173454,
   3.84141,
   3.541743,
   3.272619,
   3.032078,
   2.628276,
   2.312257,
   2.065087,
   1.869041,
   1.710699,
   1.466633,
   1.277145,
   1.118659,
   0.982005,
   0.8629219,
   0.7587064,
   0.6672682,
   0.5868822,
   0.5161047,
   0.4537241,
   0.398722,
   0.3502363,
   0.3075282,
   0.2699543,
   0.2369992,
   0.2084245,
   0.1836284,
   0.162046,
   0.1432097,
   0.1267301,
   0.112281,
   0.09958789,
   0.08841819,
   0.07857408,
   0.06988649,
   0.06221033,
   0.05542068,
   0.04940964,
   0.04408371,
   0.03936169,
   0.0351729,
   0.03145571,
   0.02815625,
   0.02815625,
   0.02815625,
   0};
   TGraph *graph = new TGraph(103,totPdfRun1Trig2_Norm[B_plus_M]_fx51,totPdfRun1Trig2_Norm[B_plus_M]_fy51);
   graph->SetName("totPdfRun1Trig2_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx52[84] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4898,
   4901,
   4904,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4937,
   4940,
   4943,
   4946,
   4949,
   4952,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy52[84] = {
   0,
   12.07645,
   12.07645,
   11.9556,
   11.86278,
   11.72829,
   11.58348,
   11.48203,
   11.35495,
   10.72768,
   10.60073,
   10.50585,
   10.44564,
   10.4166,
   10.40329,
   10.38859,
   10.34773,
   10.27071,
   10.1526,
   9.992854,
   9.799827,
   8.916194,
   8.535832,
   8.23285,
   7.992845,
   7.794909,
   7.460707,
   6.84759,
   6.537965,
   6.170921,
   5.77446,
   5.410821,
   4.722798,
   4.028733,
   3.714263,
   3.435911,
   3.190145,
   2.969919,
   2.58749,
   2.271289,
   2.011419,
   1.79287,
   1.602368,
   1.432286,
   1.279357,
   1.142204,
   1.019816,
   0.9109801,
   0.8142228,
   0.7279965,
   0.650893,
   0.5817643,
   0.5197262,
   0.4640888,
   0.4142734,
   0.3697536,
   0.3300289,
   0.2946203,
   0.2630764,
   0.2349802,
   0.2099517,
   0.1876489,
   0.1677654,
   0.1500287,
   0.1341976,
   0.1200591,
   0.107426,
   0.09613333,
   0.08603582,
   0.07700508,
   0.06892734,
   0.06170158,
   0.05523791,
   0.04945621,
   0.04428502,
   0.03966054,
   0.0355258,
   0.03182992,
   0.02852744,
   0.02557778,
   0.02294471,
   0.02294471,
   0.02294471,
   0};
   graph = new TGraph(84,Charm_fx52,Charm_fy52);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx53[70] = {
   4856,
   4856,
   4880,
   4892,
   4904,
   4916,
   4928,
   4940,
   4952,
   4964,
   4976,
   4988,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy53[70] = {
   0,
   11.60448,
   11.60448,
   11.08228,
   10.58487,
   10.09666,
   9.654763,
   9.282287,
   8.945686,
   8.574297,
   8.165443,
   7.788376,
   7.460396,
   6.84759,
   6.537965,
   6.170921,
   5.77446,
   5.410821,
   4.722798,
   4.028733,
   3.714263,
   3.435911,
   3.190145,
   2.969919,
   2.58749,
   2.271289,
   2.011419,
   1.79287,
   1.602368,
   1.432286,
   1.279357,
   1.142204,
   1.019816,
   0.9109801,
   0.8142228,
   0.7279965,
   0.650893,
   0.5817643,
   0.5197262,
   0.4640888,
   0.4142734,
   0.3697536,
   0.3300289,
   0.2946203,
   0.2630764,
   0.2349802,
   0.2099517,
   0.1876489,
   0.1677654,
   0.1500287,
   0.1341976,
   0.1200591,
   0.107426,
   0.09613333,
   0.08603582,
   0.07700508,
   0.06892734,
   0.06170158,
   0.05523791,
   0.04945621,
   0.04428502,
   0.03966054,
   0.0355258,
   0.03182992,
   0.02852744,
   0.02557778,
   0.02294471,
   0.02294471,
   0.02294471,
   0};
   graph = new TGraph(70,Prc_fx53,Prc_fy53);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx54[65] = {
   4856,
   4856,
   4880,
   4892,
   4904,
   4916,
   4928,
   4940,
   4952,
   4964,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy54[65] = {
   0,
   9.901622,
   9.901622,
   9.368416,
   8.863923,
   8.386598,
   7.934977,
   7.507675,
   7.103384,
   6.720864,
   6.358943,
   5.692521,
   5.09594,
   4.561881,
   4.083792,
   3.655807,
   3.272675,
   2.929696,
   2.622661,
   2.347804,
   2.101752,
   1.881487,
   1.684305,
   1.507789,
   1.349771,
   1.208314,
   1.081682,
   0.9683206,
   0.8668397,
   0.7759942,
   0.6946693,
   0.6218674,
   0.5566952,
   0.498353,
   0.4461252,
   0.3993709,
   0.3575165,
   0.3200485,
   0.2865071,
   0.2564809,
   0.2296015,
   0.2055391,
   0.1839984,
   0.1647152,
   0.1474529,
   0.1319997,
   0.118166,
   0.1057821,
   0.09469607,
   0.08477184,
   0.07588768,
   0.06793459,
   0.06081499,
   0.05444152,
   0.048736,
   0.04362843,
   0.03905613,
   0.03496302,
   0.03129886,
   0.02801872,
   0.02508233,
   0.02245368,
   0.02245368,
   0.02245368,
   0};
   graph = new TGraph(65,Comb_fx54,Comb_fy54);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx55[96] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5102,
   5108,
   5120,
   5144,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5216,
   5222,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5366,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy55[96] = {
   0,
   0.7826918,
   0.7826918,
   0.9199389,
   1.074597,
   1.245736,
   1.431473,
   1.62898,
   1.834683,
   2.045056,
   2.259746,
   2.49938,
   2.57981,
   2.675164,
   2.90898,
   3.460426,
   3.725868,
   3.867387,
   4.027078,
   4.211904,
   4.427183,
   4.674219,
   4.95012,
   6.183466,
   6.472652,
   6.732972,
   6.955068,
   7.131042,
   7.199771,
   7.253245,
   7.277355,
   7.268611,
   7.227243,
   7.154224,
   7.05122,
   6.920506,
   6.764857,
   6.587427,
   6.39161,
   6.180909,
   5.728663,
   5.256446,
   4.785479,
   4.331283,
   3.903797,
   3.508349,
   3.146975,
   2.81967,
   2.52534,
   2.262386,
   2.02899,
   1.823207,
   1.642967,
   1.486073,
   1.350215,
   1.233024,
   1.04527,
   0.9052495,
   0.7997189,
   0.718159,
   0.6524103,
   0.5491481,
   0.4677663,
   0.4002408,
   0.3431957,
   0.2946176,
   0.2529948,
   0.2171286,
   0.1860757,
   0.1591038,
   0.1356456,
   0.1152561,
   0.09757651,
   0.08230537,
   0.06923378,
   0.05839579,
   0.04943083,
   0.0419869,
   0.03578371,
   0.03059673,
   0.02624518,
   0.02258281,
   0.01949085,
   0.0168725,
   0.01464857,
   0.01275411,
   0.01113566,
   0.009749102,
   0.00855791,
   0.007531776,
   0.006645468,
   0.005877931,
   0.005211542,
   0.005211542,
   0.005211542,
   0};
   graph = new TGraph(96,Signal_fx55,Signal_fy55);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx56[103] = {
   4856,
   4856,
   4880,
   4904,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4937,
   4940,
   4943,
   4946,
   4949,
   4952,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5024,
   5036,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5270,
   5276,
   5288,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy56[103] = {
   0,
   12.85915,
   12.85915,
   12.27489,
   11.72281,
   11.61532,
   11.54018,
   11.49998,
   11.4912,
   11.51918,
   11.52551,
   11.50593,
   11.45044,
   11.35409,
   11.21635,
   11.04556,
   10.25313,
   9.919641,
   9.664324,
   9.472722,
   9.323875,
   9.089687,
   8.682273,
   8.477418,
   8.215977,
   7.925999,
   7.670567,
   7.222178,
   7.046462,
   6.937713,
   6.89795,
   6.896337,
   6.916013,
   6.996997,
   7.079525,
   7.197094,
   7.350815,
   7.53761,
   7.982063,
   8.454756,
   8.868169,
   9.026958,
   9.142461,
   9.206751,
   9.202799,
   9.166542,
   9.098183,
   8.998673,
   8.869655,
   8.713376,
   8.330437,
   7.875632,
   6.858814,
   5.846332,
   5.376917,
   4.940635,
   4.539491,
   4.173454,
   3.84141,
   3.541743,
   3.272619,
   3.032078,
   2.628276,
   2.312257,
   2.065087,
   1.869041,
   1.710699,
   1.466633,
   1.277145,
   1.118659,
   0.982005,
   0.8629219,
   0.7587064,
   0.6672682,
   0.5868822,
   0.5161047,
   0.4537241,
   0.398722,
   0.3502363,
   0.3075282,
   0.2699543,
   0.2369992,
   0.2084245,
   0.1836284,
   0.162046,
   0.1432097,
   0.1267301,
   0.112281,
   0.09958789,
   0.08841819,
   0.07857408,
   0.06988649,
   0.06221033,
   0.05542068,
   0.04940964,
   0.04408371,
   0.03936169,
   0.0351729,
   0.03145571,
   0.02815625,
   0.02815625,
   0.02815625,
   0};
   graph = new TGraph(103,ModelTot_fx56,ModelTot_fy56);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareTISR1");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig2Phot-1_fx3018[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig2Phot-1_fy3018[55] = {
   13,
   4,
   12,
   13,
   10,
   7,
   9,
   9,
   5,
   11,
   7,
   11,
   3,
   10,
   7,
   16,
   10,
   6,
   3,
   3,
   1,
   1,
   0,
   0,
   3,
   1,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun1Trig2Phot-1_felx3018[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig2Phot-1_fely3018[55] = {
   3.558662,
   1.914339,
   3.415266,
   3.558662,
   3.108694,
   2.58147,
   2.943461,
   2.943461,
   2.159691,
   3.265579,
   2.58147,
   3.265579,
   1.632705,
   3.108694,
   2.58147,
   3.957801,
   3.108694,
   2.379931,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun1Trig2Phot-1_fehx3018[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig2Phot-1_fehy3018[55] = {
   4.697573,
   3.162753,
   4.559819,
   4.697573,
   4.26695,
   3.770281,
   4.110204,
   4.110204,
   3.382473,
   4.416521,
   3.770281,
   4.416521,
   2.918186,
   4.26695,
   3.770281,
   5.083066,
   4.26695,
   3.583642,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig2Phot-1_fx3018,h_dataKeeRun1Trig2Phot-1_fy3018,h_dataKeeRun1Trig2Phot-1_felx3018,h_dataKeeRun1Trig2Phot-1_fehx3018,h_dataKeeRun1Trig2Phot-1_fely3018,h_dataKeeRun1Trig2Phot-1_fehy3018);
   grae->SetName("h_dataKeeRun1Trig2Phot-1");
   grae->SetTitle("Histogram of dataKeeRun1Trig2Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_d01ca00__18 = new TH1D("frame_d01ca00__18","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_d01ca00__18->SetBinContent(1,22.13722);
   frame_d01ca00__18->SetMaximum(22.13722);
   frame_d01ca00__18->SetEntries(1);
   frame_d01ca00__18->SetDirectory(0);
   frame_d01ca00__18->SetStats(0);
   frame_d01ca00__18->SetLineWidth(2);
   frame_d01ca00__18->SetMarkerStyle(20);
   frame_d01ca00__18->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d01ca00__18->GetXaxis()->SetNdivisions(505);
   frame_d01ca00__18->GetXaxis()->SetLabelFont(132);
   frame_d01ca00__18->GetXaxis()->SetLabelOffset(0.01);
   frame_d01ca00__18->GetXaxis()->SetLabelSize(0.06);
   frame_d01ca00__18->GetXaxis()->SetTitleSize(0.072);
   frame_d01ca00__18->GetXaxis()->SetTitleOffset(0.95);
   frame_d01ca00__18->GetXaxis()->SetTitleFont(132);
   frame_d01ca00__18->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_d01ca00__18->GetYaxis()->SetLabelFont(132);
   frame_d01ca00__18->GetYaxis()->SetLabelOffset(0.01);
   frame_d01ca00__18->GetYaxis()->SetLabelSize(0.06);
   frame_d01ca00__18->GetYaxis()->SetTitleSize(0.072);
   frame_d01ca00__18->GetYaxis()->SetTitleOffset(0.95);
   frame_d01ca00__18->GetYaxis()->SetTitleFont(132);
   frame_d01ca00__18->GetZaxis()->SetLabelFont(132);
   frame_d01ca00__18->GetZaxis()->SetLabelSize(0.06);
   frame_d01ca00__18->GetZaxis()->SetTitleSize(0.072);
   frame_d01ca00__18->GetZaxis()->SetTitleOffset(1.2);
   frame_d01ca00__18->GetZaxis()->SetTitleFont(132);
   frame_d01ca00__18->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS4h.C <==
void FigS4h()
{
//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 28 13:37:48 2019) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.05);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_d3f28f0__19 = new TH1D("frame_d3f28f0__19","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_d3f28f0__19->SetBinContent(1,23.31391);
   frame_d3f28f0__19->SetMaximum(23.31391);
   frame_d3f28f0__19->SetEntries(1);
   frame_d3f28f0__19->SetDirectory(0);
   frame_d3f28f0__19->SetStats(0);
   frame_d3f28f0__19->SetLineWidth(2);
   frame_d3f28f0__19->SetMarkerStyle(20);
   frame_d3f28f0__19->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d3f28f0__19->GetXaxis()->SetNdivisions(505);
   frame_d3f28f0__19->GetXaxis()->SetLabelFont(132);
   frame_d3f28f0__19->GetXaxis()->SetLabelOffset(0.01);
   frame_d3f28f0__19->GetXaxis()->SetLabelSize(0.06);
   frame_d3f28f0__19->GetXaxis()->SetTitleSize(0.072);
   frame_d3f28f0__19->GetXaxis()->SetTitleOffset(0.95);
   frame_d3f28f0__19->GetXaxis()->SetTitleFont(132);
   frame_d3f28f0__19->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_d3f28f0__19->GetYaxis()->SetLabelFont(132);
   frame_d3f28f0__19->GetYaxis()->SetLabelOffset(0.01);
   frame_d3f28f0__19->GetYaxis()->SetLabelSize(0.06);
   frame_d3f28f0__19->GetYaxis()->SetTitleSize(0.072);
   frame_d3f28f0__19->GetYaxis()->SetTitleOffset(0.95);
   frame_d3f28f0__19->GetYaxis()->SetTitleFont(132);
   frame_d3f28f0__19->GetZaxis()->SetLabelFont(132);
   frame_d3f28f0__19->GetZaxis()->SetLabelSize(0.06);
   frame_d3f28f0__19->GetZaxis()->SetTitleSize(0.072);
   frame_d3f28f0__19->GetZaxis()->SetTitleOffset(1.2);
   frame_d3f28f0__19->GetZaxis()->SetTitleFont(132);
   frame_d3f28f0__19->Draw("FUNC");
   
   Double_t Data_fx3019[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3019[55] = {
   11,
   12,
   17,
   12,
   6,
   6,
   13,
   4,
   15,
   11,
   12,
   7,
   14,
   7,
   11,
   11,
   3,
   2,
   5,
   5,
   1,
   1,
   2,
   0,
   1,
   2,
   1,
   0,
   2,
   1,
   1,
   0,
   1,
   0,
   4,
   1,
   0,
   2,
   1,
   1,
   0,
   2,
   0,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_felx3019[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3019[55] = {
   3.265579,
   3.415266,
   4.082184,
   3.415266,
   2.379931,
   2.379931,
   3.558662,
   1.914339,
   3.82938,
   3.265579,
   3.415266,
   2.58147,
   3.6965,
   2.58147,
   3.265579,
   3.265579,
   1.632705,
   1.291815,
   2.159691,
   2.159691,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.914339,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_fehx3019[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3019[55] = {
   4.416521,
   4.559819,
   5.203719,
   4.559819,
   3.583642,
   3.583642,
   4.697573,
   3.162753,
   4.958738,
   4.416521,
   4.559819,
   3.770281,
   4.830381,
   3.770281,
   4.416521,
   4.416521,
   2.918186,
   2.63786,
   3.382473,
   3.382473,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3019,Data_fy3019,Data_felx3019,Data_fehx3019,Data_fely3019,Data_fehy3019);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun2Trig2Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t totPdfRun2Trig2_Norm[B_plus_M]_fx57[107] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4976,
   5000,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5084,
   5096,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5180,
   5192,
   5216,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5258,
   5264,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t totPdfRun2Trig2_Norm[B_plus_M]_fy57[107] = {
   0,
   14.50972,
   14.50972,
   14.44611,
   14.28234,
   14.02621,
   13.68909,
   13.28728,
   12.84347,
   11.91556,
   11.47396,
   11.06997,
   10.71508,
   10.41865,
   10.17979,
   9.995366,
   9.859879,
   9.766164,
   9.663555,
   9.62331,
   9.578767,
   9.503163,
   9.487173,
   9.511986,
   9.561593,
   9.640146,
   9.845432,
   9.937115,
   9.9998,
   10.02515,
   10.01443,
   9.915467,
   9.761428,
   9.564565,
   9.093878,
   9.003823,
   8.943028,
   8.91696,
   8.928116,
   8.976387,
   9.059558,
   9.317485,
   9.671067,
   10.0861,
   10.94146,
   11.29184,
   11.35975,
   11.38145,
   11.34411,
   11.24849,
   11.09723,
   10.89467,
   10.64656,
   10.35966,
   9.699329,
   8.973717,
   7.526469,
   6.869271,
   6.275517,
   5.749007,
   5.293288,
   4.899658,
   4.558463,
   4.261118,
   4.000386,
   3.566314,
   3.221172,
   2.941294,
   2.709896,
   2.514645,
   2.199049,
   1.950167,
   1.747927,
   1.584305,
   1.448818,
   1.3338,
   1.234209,
   1.146581,
   1.068463,
   0.9980775,
   0.9341196,
   0.8756174,
   0.8218344,
   0.7722054,
   0.7262855,
   0.6837143,
   0.6441903,
   0.6074535,
   0.5732738,
   0.5414441,
   0.5117753,
   0.4840938,
   0.45824,
   0.4340668,
   0.4114395,
   0.390235,
   0.3703412,
   0.3516567,
   0.3340902,
   0.3175597,
   0.3019919,
   0.2873214,
   0.2734901,
   0.2604465,
   0.2604465,
   0.2604465,
   0};
   TGraph *graph = new TGraph(107,totPdfRun2Trig2_Norm[B_plus_M]_fx57,totPdfRun2Trig2_Norm[B_plus_M]_fy57);
   graph->SetName("totPdfRun2Trig2_Norm[B_plus_M]");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx58[86] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4976,
   5000,
   5012,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy58[86] = {
   0,
   13.32576,
   13.32576,
   13.24867,
   13.07111,
   12.80089,
   12.44936,
   12.0328,
   11.5739,
   10.61471,
   10.1569,
   9.736293,
   9.364364,
   9.050461,
   8.793681,
   8.590873,
   8.436521,
   8.323445,
   8.180561,
   8.097869,
   7.961434,
   7.671162,
   7.395644,
   7.273303,
   7.242668,
   7.277354,
   7.279152,
   7.248733,
   7.177567,
   7.066662,
   6.754912,
   6.36832,
   5.91402,
   5.387073,
   4.826673,
   4.30104,
   3.857333,
   3.501822,
   3.216093,
   2.979482,
   2.779016,
   2.463102,
   2.232021,
   2.051637,
   1.899943,
   1.767782,
   1.651191,
   1.54717,
   1.45317,
   1.367372,
   1.288616,
   1.216136,
   1.149349,
   1.087744,
   1.030824,
   0.9780892,
   0.9290362,
   0.8831887,
   0.8401197,
   0.7994697,
   0.7609511,
   0.7243437,
   0.6894831,
   0.6562475,
   0.6245455,
   0.5943061,
   0.5654709,
   0.5379887,
   0.511812,
   0.4868947,
   0.4631912,
   0.4406555,
   0.4192411,
   0.3989015,
   0.3795904,
   0.3612621,
   0.3438717,
   0.3273758,
   0.3117327,
   0.2969027,
   0.2828481,
   0.2695336,
   0.2569263,
   0.2569263,
   0.2569263,
   0};
   graph = new TGraph(86,Charm_fx58,Charm_fy58);
   graph->SetName("Charm");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx59[87] = {
   4856,
   4856,
   4880,
   4904,
   4910,
   4916,
   4928,
   4934,
   4940,
   4946,
   4952,
   4976,
   4988,
   5000,
   5006,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5078,
   5084,
   5090,
   5096,
   5102,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5180,
   5192,
   5204,
   5216,
   5228,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy59[87] = {
   0,
   8.270012,
   8.270012,
   8.061756,
   8.03726,
   8.034342,
   8.063709,
   8.070004,
   8.055094,
   8.015254,
   7.953413,
   7.648109,
   7.496459,
   7.320177,
   7.233892,
   7.163727,
   7.120023,
   7.105297,
   7.128682,
   7.132797,
   7.109819,
   7.050489,
   6.954594,
   6.827572,
   6.676851,
   6.507729,
   6.321373,
   6.116224,
   5.889642,
   5.641889,
   5.376144,
   4.822442,
   4.299626,
   4.066909,
   3.856925,
   3.669265,
   3.50172,
   3.216071,
   2.979478,
   2.779015,
   2.608266,
   2.463102,
   2.339229,
   2.232021,
   2.051637,
   1.899943,
   1.767782,
   1.651191,
   1.54717,
   1.45317,
   1.367372,
   1.288616,
   1.216136,
   1.149349,
   1.087744,
   1.030824,
   0.9780892,
   0.9290362,
   0.8831887,
   0.8401197,
   0.7994697,
   0.7609511,
   0.7243437,
   0.6894831,
   0.6562475,
   0.6245455,
   0.5943061,
   0.5654709,
   0.5379887,
   0.511812,
   0.4868947,
   0.4631912,
   0.4406555,
   0.4192411,
   0.3989015,
   0.3795904,
   0.3612621,
   0.3438717,
   0.3273758,
   0.3117327,
   0.2969027,
   0.2828481,
   0.2695336,
   0.2569263,
   0.2569263,
   0.2569263,
   0};
   graph = new TGraph(87,Prc_fx59,Prc_fy59);
   graph->SetName("Prc");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx60[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy60[61] = {
   0,
   3.708778,
   3.708778,
   3.531341,
   3.362393,
   3.201528,
   3.048359,
   2.902519,
   2.763655,
   2.631435,
   2.505541,
   2.38567,
   2.271534,
   2.162858,
   2.059382,
   1.960856,
   1.867044,
   1.77772,
   1.69267,
   1.611688,
   1.534581,
   1.461163,
   1.391258,
   1.324697,
   1.26132,
   1.200975,
   1.143518,
   1.088809,
   1.036718,
   0.9871188,
   0.9398927,
   0.894926,
   0.8521106,
   0.8113436,
   0.7725269,
   0.7355674,
   0.7003761,
   0.6668684,
   0.6349638,
   0.6045856,
   0.5756608,
   0.5481198,
   0.5218964,
   0.4969277,
   0.4731534,
   0.4505167,
   0.4289629,
   0.4084402,
   0.3888995,
   0.3702936,
   0.3525779,
   0.3357097,
   0.3196485,
   0.3043558,
   0.2897947,
   0.2759302,
   0.262729,
   0.2501594,
   0.2501594,
   0.2501594,
   0};
   graph = new TGraph(61,Comb_fx60,Comb_fy60);
   graph->SetName("Comb");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx61[91] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5270,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy61[91] = {
   0,
   1.183956,
   1.183956,
   1.300848,
   1.442719,
   1.617333,
   1.832001,
   2.091529,
   2.397479,
   2.751067,
   3.160555,
   3.393108,
   3.650545,
   3.93938,
   4.267206,
   4.641988,
   5.070783,
   5.557736,
   6.101392,
   6.691584,
   7.307087,
   7.915999,
   8.478354,
   8.728915,
   8.952607,
   9.048704,
   9.09764,
   9.08661,
   9.016464,
   8.88992,
   8.711369,
   8.486594,
   8.222412,
   7.926275,
   7.605877,
   6.92208,
   6.224585,
   5.553485,
   4.93345,
   4.375574,
   3.883741,
   3.461573,
   3.100416,
   2.790681,
   2.523818,
   2.292652,
   2.091331,
   1.915123,
   1.760191,
   1.623388,
   1.394124,
   1.210847,
   1.061476,
   0.9371711,
   0.8316778,
   0.6615507,
   0.5317908,
   0.434956,
   0.3610739,
   0.3029754,
   0.2561195,
   0.2175445,
   0.1852741,
   0.1579578,
   0.1346499,
   0.1146663,
   0.09749073,
   0.08272229,
   0.07003801,
   0.05916882,
   0.04988423,
   0.04198261,
   0.03528515,
   0.02963213,
   0.02488055,
   0.02090259,
   0.0175845,
   0.01482571,
   0.01253798,
   0.01064451,
   0.00907907,
   0.00778504,
   0.006714455,
   0.005827026,
   0.005089202,
   0.004473256,
   0.00395645,
   0.003520257,
   0.003520257,
   0.003520257,
   0};
   graph = new TGraph(91,Signal_fx61,Signal_fy61);
   graph->SetName("Signal");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx62[107] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4976,
   5000,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5084,
   5096,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5180,
   5192,
   5216,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5258,
   5264,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy62[107] = {
   0,
   14.50972,
   14.50972,
   14.44611,
   14.28234,
   14.02621,
   13.68909,
   13.28728,
   12.84347,
   11.91556,
   11.47396,
   11.06997,
   10.71508,
   10.41865,
   10.17979,
   9.995366,
   9.859879,
   9.766164,
   9.663555,
   9.62331,
   9.578767,
   9.503163,
   9.487173,
   9.511986,
   9.561593,
   9.640146,
   9.845432,
   9.937115,
   9.9998,
   10.02515,
   10.01443,
   9.915467,
   9.761428,
   9.564565,
   9.093878,
   9.003823,
   8.943028,
   8.91696,
   8.928116,
   8.976387,
   9.059558,
   9.317485,
   9.671067,
   10.0861,
   10.94146,
   11.29184,
   11.35975,
   11.38145,
   11.34411,
   11.24849,
   11.09723,
   10.89467,
   10.64656,
   10.35966,
   9.699329,
   8.973717,
   7.526469,
   6.869271,
   6.275517,
   5.749007,
   5.293288,
   4.899658,
   4.558463,
   4.261118,
   4.000386,
   3.566314,
   3.221172,
   2.941294,
   2.709896,
   2.514645,
   2.199049,
   1.950167,
   1.747927,
   1.584305,
   1.448818,
   1.3338,
   1.234209,
   1.146581,
   1.068463,
   0.9980775,
   0.9341196,
   0.8756174,
   0.8218344,
   0.7722054,
   0.7262855,
   0.6837143,
   0.6441903,
   0.6074535,
   0.5732738,
   0.5414441,
   0.5117753,
   0.4840938,
   0.45824,
   0.4340668,
   0.4114395,
   0.390235,
   0.3703412,
   0.3516567,
   0.3340902,
   0.3175597,
   0.3019919,
   0.2873214,
   0.2734901,
   0.2604465,
   0.2604465,
   0.2604465,
   0};
   graph = new TGraph(107,ModelTot_fx62,ModelTot_fy62);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of totPdfRareTISR2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun2Trig2Phot-1_fx3020[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun2Trig2Phot-1_fy3020[55] = {
   11,
   12,
   17,
   12,
   6,
   6,
   13,
   4,
   15,
   11,
   12,
   7,
   14,
   7,
   11,
   11,
   3,
   2,
   5,
   5,
   1,
   1,
   2,
   0,
   1,
   2,
   1,
   0,
   2,
   1,
   1,
   0,
   1,
   0,
   4,
   1,
   0,
   2,
   1,
   1,
   0,
   2,
   0,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun2Trig2Phot-1_felx3020[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig2Phot-1_fely3020[55] = {
   3.265579,
   3.415266,
   4.082184,
   3.415266,
   2.379931,
   2.379931,
   3.558662,
   1.914339,
   3.82938,
   3.265579,
   3.415266,
   2.58147,
   3.6965,
   2.58147,
   3.265579,
   3.265579,
   1.632705,
   1.291815,
   2.159691,
   2.159691,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.914339,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun2Trig2Phot-1_fehx3020[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun2Trig2Phot-1_fehy3020[55] = {
   4.416521,
   4.559819,
   5.203719,
   4.559819,
   3.583642,
   3.583642,
   4.697573,
   3.162753,
   4.958738,
   4.416521,
   4.559819,
   3.770281,
   4.830381,
   3.770281,
   4.416521,
   4.416521,
   2.918186,
   2.63786,
   3.382473,
   3.382473,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun2Trig2Phot-1_fx3020,h_dataKeeRun2Trig2Phot-1_fy3020,h_dataKeeRun2Trig2Phot-1_felx3020,h_dataKeeRun2Trig2Phot-1_fehx3020,h_dataKeeRun2Trig2Phot-1_fely3020,h_dataKeeRun2Trig2Phot-1_fehy3020);
   grae->SetName("h_dataKeeRun2Trig2Phot-1");
   grae->SetTitle("Histogram of dataKeeRun2Trig2Phot-1_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_d3f28f0__20 = new TH1D("frame_d3f28f0__20","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_d3f28f0__20->SetBinContent(1,23.31391);
   frame_d3f28f0__20->SetMaximum(23.31391);
   frame_d3f28f0__20->SetEntries(1);
   frame_d3f28f0__20->SetDirectory(0);
   frame_d3f28f0__20->SetStats(0);
   frame_d3f28f0__20->SetLineWidth(2);
   frame_d3f28f0__20->SetMarkerStyle(20);
   frame_d3f28f0__20->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d3f28f0__20->GetXaxis()->SetNdivisions(505);
   frame_d3f28f0__20->GetXaxis()->SetLabelFont(132);
   frame_d3f28f0__20->GetXaxis()->SetLabelOffset(0.01);
   frame_d3f28f0__20->GetXaxis()->SetLabelSize(0.06);
   frame_d3f28f0__20->GetXaxis()->SetTitleSize(0.072);
   frame_d3f28f0__20->GetXaxis()->SetTitleOffset(0.95);
   frame_d3f28f0__20->GetXaxis()->SetTitleFont(132);
   frame_d3f28f0__20->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_d3f28f0__20->GetYaxis()->SetLabelFont(132);
   frame_d3f28f0__20->GetYaxis()->SetLabelOffset(0.01);
   frame_d3f28f0__20->GetYaxis()->SetLabelSize(0.06);
   frame_d3f28f0__20->GetYaxis()->SetTitleSize(0.072);
   frame_d3f28f0__20->GetYaxis()->SetTitleOffset(0.95);
   frame_d3f28f0__20->GetYaxis()->SetTitleFont(132);
   frame_d3f28f0__20->GetZaxis()->SetLabelFont(132);
   frame_d3f28f0__20->GetZaxis()->SetLabelSize(0.06);
   frame_d3f28f0__20->GetZaxis()->SetTitleSize(0.072);
   frame_d3f28f0__20->GetZaxis()->SetTitleOffset(1.2);
   frame_d3f28f0__20->GetZaxis()->SetTitleFont(132);
   frame_d3f28f0__20->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0,0,0,6.941435e-310,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/FigS5a.C <==
void FigS5a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:01 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_499bb60__5 = new TH1D("frame_499bb60__5","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_499bb60__5->SetBinContent(1,112549.3);
   frame_499bb60__5->SetMinimum(2);
   frame_499bb60__5->SetMaximum(150000);
   frame_499bb60__5->SetEntries(2);
   frame_499bb60__5->SetDirectory(0);
   frame_499bb60__5->SetStats(0);
   frame_499bb60__5->SetLineWidth(2);
   frame_499bb60__5->SetMarkerStyle(20);
   frame_499bb60__5->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_499bb60__5->GetXaxis()->SetNdivisions(505);
   frame_499bb60__5->GetXaxis()->SetLabelFont(132);
   frame_499bb60__5->GetXaxis()->SetLabelOffset(0.01);
   frame_499bb60__5->GetXaxis()->SetLabelSize(0.06);
   frame_499bb60__5->GetXaxis()->SetTitleSize(0.072);
   frame_499bb60__5->GetXaxis()->SetTitleOffset(0.95);
   frame_499bb60__5->GetXaxis()->SetTitleFont(132);
   frame_499bb60__5->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_499bb60__5->GetYaxis()->SetLabelFont(132);
   frame_499bb60__5->GetYaxis()->SetLabelOffset(0.01);
   frame_499bb60__5->GetYaxis()->SetLabelSize(0.06);
   frame_499bb60__5->GetYaxis()->SetTitleSize(0.072);
   frame_499bb60__5->GetYaxis()->SetTitleOffset(0.95);
   frame_499bb60__5->GetYaxis()->SetTitleFont(132);
   frame_499bb60__5->GetZaxis()->SetLabelFont(132);
   frame_499bb60__5->GetZaxis()->SetLabelSize(0.06);
   frame_499bb60__5->GetZaxis()->SetTitleSize(0.072);
   frame_499bb60__5->GetZaxis()->SetTitleOffset(1.2);
   frame_499bb60__5->GetZaxis()->SetTitleFont(132);
   frame_499bb60__5->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3005[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3005[105] = {
   201,
   206,
   211,
   246,
   246,
   274,
   296,
   317,
   317,
   403,
   435,
   493,
   609,
   723,
   975,
   1278,
   1736,
   2627,
   4284,
   7452,
   14228,
   26342,
   47212,
   75256,
   100068,
   105383,
   88958,
   59605,
   34774,
   18702,
   9779,
   5445,
   3141,
   2119,
   1440,
   1101,
   896,
   714,
   576,
   418,
   356,
   265,
   237,
   208,
   166,
   119,
   95,
   101,
   79,
   76,
   66,
   53,
   48,
   44,
   35,
   46,
   43,
   33,
   38,
   37,
   32,
   26,
   31,
   29,
   34,
   17,
   24,
   23,
   24,
   17,
   21,
   16,
   11,
   24,
   13,
   23,
   14,
   10,
   17,
   9,
   20,
   15,
   15,
   18,
   15,
   10,
   16,
   8,
   14,
   10,
   14,
   11,
   12,
   16,
   9,
   17,
   15,
   14,
   9,
   20,
   7,
   9,
   15,
   13,
   21};
   Double_t h_dataTrig0_felx3005[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3005[105] = {
   13.68626,
   13.86141,
   14.03444,
   15.19235,
   15.19235,
   16.0605,
   16.71191,
   17.31151,
   17.31151,
   19.58109,
   20.36265,
   21.70923,
   24.18299,
   26.39331,
   30.72899,
   35.25262,
   41.16833,
   50.75671,
   64.95418,
   85.82642,
   118.7822,
   161.803,
   216.7838,
   273.8287,
   315.8357,
   324.1279,
   297.7587,
   243.6419,
   185.9786,
   136.2562,
   98.39009,
   73.29194,
   55.54686,
   45.53531,
   37.45063,
   32.68509,
   29.43743,
   26.22546,
   23.50521,
   19.95116,
   18.37459,
   15.7865,
   14.90292,
   13.93087,
   12.3938,
   10.42016,
   9.729612,
   9.562306,
   8.869343,
   8.698576,
   8.103403,
   7.257065,
   6.903979,
   6.60794,
   5.887675,
   6.757581,
   6.531834,
   5.715302,
   6.137163,
   6.055143,
   5.627135,
   5.066015,
   5.537565,
   5.353932,
   5.802128,
   4.082184,
   4.864612,
   4.760717,
   4.864612,
   4.082184,
   4.545807,
   3.957801,
   3.265579,
   4.864612,
   3.558662,
   4.760717,
   3.6965,
   3.108694,
   4.082184,
   2.943461,
   4.434448,
   3.82938,
   3.82938,
   4.202887,
   3.82938,
   3.108694,
   3.957801,
   2.768386,
   3.6965,
   3.108694,
   3.6965,
   3.265579,
   3.415266,
   3.957801,
   2.943461,
   4.082184,
   3.82938,
   3.6965,
   2.943461,
   4.434448,
   2.58147,
   2.943461,
   3.82938,
   3.558662,
   4.545807};
   Double_t h_dataTrig0_fehx3005[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3005[105] = {
   14.68626,
   14.86141,
   15.03444,
   16.19235,
   16.19235,
   17.0605,
   17.71191,
   18.31151,
   18.31151,
   20.58109,
   21.36265,
   22.70923,
   25.18299,
   27.39331,
   31.72899,
   36.25262,
   42.16833,
   51.75671,
   65.95418,
   86.82642,
   119.7822,
   162.803,
   217.7838,
   274.8287,
   316.8357,
   325.1279,
   298.7587,
   244.6419,
   186.9786,
   137.2562,
   99.39009,
   74.29194,
   56.54686,
   46.53531,
   38.45063,
   33.68509,
   30.43743,
   27.22546,
   24.50521,
   20.95116,
   19.37459,
   16.7865,
   15.90292,
   14.93087,
   13.3938,
   11.42016,
   10.78102,
   10.56231,
   9.925725,
   9.756061,
   9.165094,
   8.325916,
   7.97633,
   7.68351,
   6.97241,
   7.831489,
   7.608278,
   6.802567,
   7.218484,
   7.137555,
   6.715753,
   6.164324,
   6.627601,
   6.44702,
   6.888101,
   5.203719,
   5.966932,
   5.865235,
   5.966932,
   5.203719,
   5.655182,
   5.083066,
   4.416521,
   5.966932,
   4.697573,
   5.865235,
   4.830381,
   4.26695,
   5.203719,
   4.110204,
   5.546519,
   4.958738,
   4.958738,
   5.321007,
   4.958738,
   4.26695,
   5.083066,
   3.945142,
   4.830381,
   4.26695,
   4.830381,
   4.416521,
   4.559819,
   5.083066,
   4.110204,
   5.203719,
   4.958738,
   4.830381,
   4.110204,
   5.546519,
   3.770281,
   4.110204,
   4.958738,
   4.697573,
   5.655182};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3005,h_dataTrig0_fy3005,h_dataTrig0_felx3005,h_dataTrig0_fehx3005,h_dataTrig0_fely3005,h_dataTrig0_fehy3005);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_total_fx10[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy10[155] = {
   0,
   179.5667,
   179.5667,
   189.3048,
   200.6793,
   214.0242,
   229.7667,
   248.4602,
   270.8315,
   297.8516,
   330.8417,
   371.6375,
   422.8525,
   488.3125,
   573.8071,
   688.4475,
   847.2743,
   1076.629,
   1426.258,
   1999.968,
   3046.581,
   3933.257,
   5300.258,
   7333.496,
   8634.822,
   10169.48,
   11975.23,
   14093.63,
   16569.47,
   19449.47,
   22780.36,
   26606.01,
   30963.48,
   35877.88,
   41356.12,
   47379.78,
   53897.63,
   60818.61,
   75278.57,
   82406.79,
   89127.84,
   95157.35,
   97823.22,
   100210.8,
   102288.7,
   104028.5,
   105405.7,
   106400.5,
   106998.3,
   107189.8,
   106972,
   106347.4,
   105324.8,
   103918.4,
   102147.8,
   100037.1,
   97614.65,
   94911.95,
   88803.54,
   81998.92,
   74786.32,
   60173.06,
   53191.2,
   46626.78,
   40572.15,
   35078.72,
   30164.06,
   25819.7,
   22018.52,
   18721.28,
   15881.86,
   13451.4,
   11381.32,
   9625.312,
   8140.533,
   6888.249,
   5029.605,
   3798.453,
   2951.715,
   2350.897,
   1586.336,
   1143.323,
   864.6108,
   674.9117,
   536.2783,
   430.7191,
   350.5396,
   288.6026,
   240.2855,
   202.4121,
   172.6136,
   149.0334,
   130.2011,
   114.9717,
   102.4776,
   92.07752,
   83.30437,
   75.81811,
   69.36809,
   63.76561,
   58.86524,
   54.55243,
   50.73543,
   47.33973,
   44.30426,
   41.57853,
   39.12053,
   36.89509,
   34.87258,
   33.02794,
   31.33986,
   29.7901,
   28.36305,
   27.04522,
   25.82496,
   24.69213,
   23.63792,
   22.65458,
   21.73536,
   20.87427,
   20.06604,
   19.30602,
   18.59005,
   17.91443,
   17.27587,
   16.67142,
   16.09841,
   15.55448,
   15.03747,
   14.54543,
   14.0766,
   13.62939,
   13.20235,
   12.79415,
   12.40358,
   12.02954,
   11.67101,
   11.32707,
   10.99686,
   10.67959,
   10.37454,
   10.08104,
   9.79846,
   9.52623,
   9.263816,
   9.010719,
   8.766478,
   8.530663,
   8.302869,
   8.082722,
   7.86987,
   7.663984,
   7.663984,
   7.663984,
   0};
   TGraph *graph = new TGraph(155,model_total_fx10,model_total_fy10);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx11[140] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5297,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy11[140] = {
   0,
   57.37965,
   57.37965,
   56.12629,
   54.90311,
   53.70966,
   52.54551,
   51.4103,
   50.30372,
   49.22551,
   48.1755,
   47.15358,
   46.15977,
   45.19419,
   44.25713,
   43.34905,
   42.47069,
   41.62307,
   40.8077,
   40.02677,
   39.28368,
   38.58411,
   37.93852,
   37.36732,
   36.91094,
   36.64779,
   36.72232,
   37.38284,
   38.04908,
   39.02263,
   40.38062,
   42.21223,
   44.61901,
   47.71601,
   51.63586,
   56.54048,
   59.42738,
   62.6512,
   69.96719,
   78.1943,
   87.20777,
   96.81621,
   106.7624,
   116.7308,
   126.3611,
   135.2677,
   139.3281,
   143.0639,
   146.4309,
   149.3884,
   151.8993,
   153.9318,
   155.4592,
   156.4608,
   156.9225,
   156.8365,
   156.2023,
   155.026,
   153.3204,
   151.1049,
   148.4049,
   145.2514,
   141.6801,
   137.7312,
   120.4125,
   112.1098,
   104.1915,
   96.71992,
   89.748,
   83.31407,
   77.43928,
   72.12712,
   67.36457,
   63.1247,
   59.36989,
   56.05541,
   53.13288,
   48.26917,
   44.41705,
   41.2836,
   38.65576,
   36.38991,
   34.39353,
   32.6075,
   30.99295,
   29.52277,
   28.17672,
   26.93883,
   25.79597,
   24.73713,
   23.75294,
   22.83537,
   21.97749,
   21.17329,
   20.41755,
   19.70571,
   19.03377,
   18.39821,
   17.79592,
   17.22415,
   16.68045,
   16.16265,
   15.6688,
   15.19714,
   14.7461,
   14.31427,
   13.90037,
   13.50324,
   13.12182,
   12.75515,
   12.40236,
   12.06264,
   11.73526,
   11.41955,
   11.11488,
   10.82067,
   10.53641,
   10.26159,
   9.995759,
   9.738501,
   9.489416,
   9.248138,
   9.014323,
   8.78765,
   8.567818,
   8.354543,
   8.147561,
   7.946622,
   7.751488,
   7.56194,
   7.377766,
   7.198767,
   7.024755,
   6.855553,
   6.690989,
   6.530904,
   6.375144,
   6.375144,
   6.375144,
   0};
   graph = new TGraph(140,sigCB_B0Pi_fx11,sigCB_B0Pi_fy11);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t expo_fx12[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy12[111] = {
   0,
   56.87841,
   56.87841,
   55.60387,
   54.35789,
   53.13983,
   51.94907,
   50.78498,
   49.64699,
   48.53449,
   47.44692,
   46.38373,
   45.34435,
   44.32827,
   43.33496,
   42.3639,
   41.4146,
   40.48658,
   39.57935,
   38.69245,
   37.82543,
   36.97783,
   36.14922,
   35.33919,
   34.5473,
   33.77316,
   33.01637,
   32.27653,
   31.55328,
   30.84623,
   30.15502,
   29.4793,
   28.81872,
   28.17295,
   27.54165,
   26.92449,
   26.32116,
   25.73135,
   25.15476,
   24.59109,
   24.04005,
   23.50136,
   22.97474,
   22.45992,
   21.95663,
   21.46462,
   20.98364,
   20.51344,
   20.05377,
   19.6044,
   19.1651,
   18.73565,
   18.31582,
   17.90539,
   17.50417,
   17.11193,
   16.72849,
   16.35363,
   15.98718,
   15.62893,
   15.27872,
   14.93635,
   14.60166,
   14.27446,
   13.9546,
   13.6419,
   13.33621,
   13.03737,
   12.74523,
   12.45963,
   12.18043,
   11.90749,
   11.64067,
   11.37982,
   11.12482,
   10.87553,
   10.63183,
   10.39359,
   10.16069,
   9.933011,
   9.71043,
   9.492838,
   9.280121,
   9.072171,
   8.86888,
   8.670145,
   8.475863,
   8.285935,
   8.100263,
   7.918751,
   7.741306,
   7.567838,
   7.398257,
   7.232476,
   7.07041,
   6.911975,
   6.75709,
   6.605677,
   6.457656,
   6.312952,
   6.17149,
   6.033198,
   5.898006,
   5.765842,
   5.636641,
   5.510334,
   5.386858,
   5.266148,
   5.266148,
   5.266148,
   0};
   graph = new TGraph(111,expo_fx12,expo_fy12);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sigCB_B0_fx13[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy13[155] = {
   0,
   122.6883,
   122.6883,
   133.701,
   146.3214,
   160.8843,
   177.8177,
   197.6752,
   221.1845,
   249.3171,
   283.3947,
   325.2538,
   377.5081,
   443.9843,
   530.4721,
   646.0836,
   805.8597,
   1036.142,
   1386.679,
   1961.275,
   3008.756,
   3895.858,
   5263.28,
   7296.935,
   8598.468,
   10133.33,
   11939.28,
   14057.89,
   16533.93,
   19414.13,
   22745.22,
   26571.07,
   30928.73,
   35843.33,
   41321.77,
   47345.63,
   53863.66,
   60784.83,
   75245.17,
   82373.59,
   89094.82,
   95124.52,
   97790.48,
   100178.2,
   102256.2,
   103996,
   105373.3,
   106368.2,
   106966.1,
   107157.7,
   106940,
   106315.5,
   105293,
   103886.7,
   102116.2,
   100005.6,
   97583.19,
   94880.58,
   88772.34,
   81967.89,
   74755.47,
   60142.57,
   53160.88,
   46596.62,
   40542.17,
   35048.91,
   30134.42,
   25790.22,
   21989.21,
   18692.13,
   15852.88,
   13422.58,
   11352.66,
   9596.818,
   8112.2,
   6860.077,
   5001.75,
   3770.911,
   2924.483,
   2323.972,
   1560.015,
   1117.592,
   839.456,
   650.3206,
   512.2383,
   407.2177,
   327.5648,
   266.1427,
   218.3289,
   180.9475,
   151.63,
   128.5199,
   110.1473,
   95.36728,
   83.31249,
   73.34188,
   64.98855,
   57.91271,
   51.86392,
   46.65368,
   42.13675,
   38.1988,
   34.74825,
   31.7108,
   29.02554,
   26.64218,
   24.51888,
   22.62063,
   20.91798,
   19.38604,
   18.00365,
   16.75273,
   15.61782,
   14.58559,
   13.64453,
   12.78464,
   11.99725,
   11.27476,
   10.61053,
   9.998732,
   9.434211,
   8.912426,
   8.429354,
   7.98142,
   7.565441,
   7.178578,
   6.818293,
   6.48231,
   6.168585,
   5.87528,
   5.600736,
   5.343456,
   5.102085,
   4.875395,
   4.66227,
   4.461697,
   4.272752,
   4.094592,
   3.926448,
   3.767617,
   3.617452,
   3.475362,
   3.340804,
   3.213279,
   3.092325,
   2.977521,
   2.868473,
   2.76482,
   2.666229,
   2.572388,
   2.483013,
   2.397835,
   2.397835,
   2.397835,
   0};
   graph = new TGraph(155,sigCB_B0_fx13,sigCB_B0_fy13);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t data_fx3006[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3006[105] = {
   201,
   206,
   211,
   246,
   246,
   274,
   296,
   317,
   317,
   403,
   435,
   493,
   609,
   723,
   975,
   1278,
   1736,
   2627,
   4284,
   7452,
   14228,
   26342,
   47212,
   75256,
   100068,
   105383,
   88958,
   59605,
   34774,
   18702,
   9779,
   5445,
   3141,
   2119,
   1440,
   1101,
   896,
   714,
   576,
   418,
   356,
   265,
   237,
   208,
   166,
   119,
   95,
   101,
   79,
   76,
   66,
   53,
   48,
   44,
   35,
   46,
   43,
   33,
   38,
   37,
   32,
   26,
   31,
   29,
   34,
   17,
   24,
   23,
   24,
   17,
   21,
   16,
   11,
   24,
   13,
   23,
   14,
   10,
   17,
   9,
   20,
   15,
   15,
   18,
   15,
   10,
   16,
   8,
   14,
   10,
   14,
   11,
   12,
   16,
   9,
   17,
   15,
   14,
   9,
   20,
   7,
   9,
   15,
   13,
   21};
   Double_t data_felx3006[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3006[105] = {
   13.68626,
   13.86141,
   14.03444,
   15.19235,
   15.19235,
   16.0605,
   16.71191,
   17.31151,
   17.31151,
   19.58109,
   20.36265,
   21.70923,
   24.18299,
   26.39331,
   30.72899,
   35.25262,
   41.16833,
   50.75671,
   64.95418,
   85.82642,
   118.7822,
   161.803,
   216.7838,
   273.8287,
   315.8357,
   324.1279,
   297.7587,
   243.6419,
   185.9786,
   136.2562,
   98.39009,
   73.29194,
   55.54686,
   45.53531,
   37.45063,
   32.68509,
   29.43743,
   26.22546,
   23.50521,
   19.95116,
   18.37459,
   15.7865,
   14.90292,
   13.93087,
   12.3938,
   10.42016,
   9.729612,
   9.562306,
   8.869343,
   8.698576,
   8.103403,
   7.257065,
   6.903979,
   6.60794,
   5.887675,
   6.757581,
   6.531834,
   5.715302,
   6.137163,
   6.055143,
   5.627135,
   5.066015,
   5.537565,
   5.353932,
   5.802128,
   4.082184,
   4.864612,
   4.760717,
   4.864612,
   4.082184,
   4.545807,
   3.957801,
   3.265579,
   4.864612,
   3.558662,
   4.760717,
   3.6965,
   3.108694,
   4.082184,
   2.943461,
   4.434448,
   3.82938,
   3.82938,
   4.202887,
   3.82938,
   3.108694,
   3.957801,
   2.768386,
   3.6965,
   3.108694,
   3.6965,
   3.265579,
   3.415266,
   3.957801,
   2.943461,
   4.082184,
   3.82938,
   3.6965,
   2.943461,
   4.434448,
   2.58147,
   2.943461,
   3.82938,
   3.558662,
   4.545807};
   Double_t data_fehx3006[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3006[105] = {
   14.68626,
   14.86141,
   15.03444,
   16.19235,
   16.19235,
   17.0605,
   17.71191,
   18.31151,
   18.31151,
   20.58109,
   21.36265,
   22.70923,
   25.18299,
   27.39331,
   31.72899,
   36.25262,
   42.16833,
   51.75671,
   65.95418,
   86.82642,
   119.7822,
   162.803,
   217.7838,
   274.8287,
   316.8357,
   325.1279,
   298.7587,
   244.6419,
   186.9786,
   137.2562,
   99.39009,
   74.29194,
   56.54686,
   46.53531,
   38.45063,
   33.68509,
   30.43743,
   27.22546,
   24.50521,
   20.95116,
   19.37459,
   16.7865,
   15.90292,
   14.93087,
   13.3938,
   11.42016,
   10.78102,
   10.56231,
   9.925725,
   9.756061,
   9.165094,
   8.325916,
   7.97633,
   7.68351,
   6.97241,
   7.831489,
   7.608278,
   6.802567,
   7.218484,
   7.137555,
   6.715753,
   6.164324,
   6.627601,
   6.44702,
   6.888101,
   5.203719,
   5.966932,
   5.865235,
   5.966932,
   5.203719,
   5.655182,
   5.083066,
   4.416521,
   5.966932,
   4.697573,
   5.865235,
   4.830381,
   4.26695,
   5.203719,
   4.110204,
   5.546519,
   4.958738,
   4.958738,
   5.321007,
   4.958738,
   4.26695,
   5.083066,
   3.945142,
   4.830381,
   4.26695,
   4.830381,
   4.416521,
   4.559819,
   5.083066,
   4.110204,
   5.203719,
   4.958738,
   4.830381,
   4.110204,
   5.546519,
   3.770281,
   4.110204,
   4.958738,
   4.697573,
   5.655182};
   grae = new TGraphAsymmErrors(105,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_499bb60__6 = new TH1D("frame_499bb60__6","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_499bb60__6->SetBinContent(1,112549.3);
   frame_499bb60__6->SetMinimum(2);
   frame_499bb60__6->SetMaximum(150000);
   frame_499bb60__6->SetEntries(2);
   frame_499bb60__6->SetDirectory(0);
   frame_499bb60__6->SetStats(0);
   frame_499bb60__6->SetLineWidth(2);
   frame_499bb60__6->SetMarkerStyle(20);
   frame_499bb60__6->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_499bb60__6->GetXaxis()->SetNdivisions(505);
   frame_499bb60__6->GetXaxis()->SetLabelFont(132);
   frame_499bb60__6->GetXaxis()->SetLabelOffset(0.01);
   frame_499bb60__6->GetXaxis()->SetLabelSize(0.06);
   frame_499bb60__6->GetXaxis()->SetTitleSize(0.072);
   frame_499bb60__6->GetXaxis()->SetTitleOffset(0.95);
   frame_499bb60__6->GetXaxis()->SetTitleFont(132);
   frame_499bb60__6->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_499bb60__6->GetYaxis()->SetLabelFont(132);
   frame_499bb60__6->GetYaxis()->SetLabelOffset(0.01);
   frame_499bb60__6->GetYaxis()->SetLabelSize(0.06);
   frame_499bb60__6->GetYaxis()->SetTitleSize(0.072);
   frame_499bb60__6->GetYaxis()->SetTitleOffset(0.95);
   frame_499bb60__6->GetYaxis()->SetTitleFont(132);
   frame_499bb60__6->GetZaxis()->SetLabelFont(132);
   frame_499bb60__6->GetZaxis()->SetLabelSize(0.06);
   frame_499bb60__6->GetZaxis()->SetTitleSize(0.072);
   frame_499bb60__6->GetZaxis()->SetTitleOffset(1.2);
   frame_499bb60__6->GetZaxis()->SetTitleFont(132);
   frame_499bb60__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(3.173292e-76,3.496962e-317,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("model_total","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5b.C <==
void FigS5b()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:01 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_ae05ca0__7 = new TH1D("frame_ae05ca0__7","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_ae05ca0__7->SetBinContent(1,97332.68);
   frame_ae05ca0__7->SetMinimum(2);
   frame_ae05ca0__7->SetMaximum(150000);
   frame_ae05ca0__7->SetEntries(2);
   frame_ae05ca0__7->SetDirectory(0);
   frame_ae05ca0__7->SetStats(0);
   frame_ae05ca0__7->SetLineWidth(2);
   frame_ae05ca0__7->SetMarkerStyle(20);
   frame_ae05ca0__7->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_ae05ca0__7->GetXaxis()->SetNdivisions(505);
   frame_ae05ca0__7->GetXaxis()->SetLabelFont(132);
   frame_ae05ca0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_ae05ca0__7->GetXaxis()->SetLabelSize(0.06);
   frame_ae05ca0__7->GetXaxis()->SetTitleSize(0.072);
   frame_ae05ca0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_ae05ca0__7->GetXaxis()->SetTitleFont(132);
   frame_ae05ca0__7->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_ae05ca0__7->GetYaxis()->SetLabelFont(132);
   frame_ae05ca0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_ae05ca0__7->GetYaxis()->SetLabelSize(0.06);
   frame_ae05ca0__7->GetYaxis()->SetTitleSize(0.072);
   frame_ae05ca0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_ae05ca0__7->GetYaxis()->SetTitleFont(132);
   frame_ae05ca0__7->GetZaxis()->SetLabelFont(132);
   frame_ae05ca0__7->GetZaxis()->SetLabelSize(0.06);
   frame_ae05ca0__7->GetZaxis()->SetTitleSize(0.072);
   frame_ae05ca0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_ae05ca0__7->GetZaxis()->SetTitleFont(132);
   frame_ae05ca0__7->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3007[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3007[105] = {
   204,
   220,
   232,
   248,
   274,
   271,
   302,
   357,
   350,
   383,
   460,
   586,
   643,
   841,
   1018,
   1364,
   1983,
   2918,
   4860,
   8625,
   15795,
   28839,
   49100,
   73107,
   90216,
   88788,
   69074,
   44593,
   25577,
   13708,
   7416,
   4257,
   2596,
   1762,
   1345,
   983,
   864,
   637,
   519,
   436,
   351,
   302,
   231,
   228,
   188,
   140,
   135,
   87,
   96,
   85,
   70,
   74,
   58,
   47,
   37,
   48,
   42,
   53,
   45,
   36,
   39,
   35,
   32,
   34,
   25,
   36,
   20,
   26,
   29,
   23,
   23,
   22,
   26,
   17,
   19,
   19,
   18,
   21,
   22,
   19,
   17,
   23,
   12,
   14,
   17,
   9,
   16,
   10,
   16,
   24,
   9,
   15,
   12,
   13,
   15,
   15,
   17,
   26,
   17,
   13,
   13,
   13,
   16,
   22,
   15};
   Double_t h_dataTrig0_felx3007[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3007[105] = {
   13.79161,
   14.34082,
   14.73975,
   15.25595,
   16.0605,
   15.96967,
   16.88534,
   18.40106,
   18.21497,
   19.07677,
   20.95344,
   23.7126,
   24.86237,
   28.50431,
   31.41003,
   36.43576,
   44.0337,
   53.52083,
   69.21549,
   92.37222,
   125.1792,
   169.3212,
   221.0858,
   269.8835,
   299.8602,
   297.4736,
   262.3198,
   210.6711,
   159.4289,
   116.5822,
   85.61765,
   64.74761,
   50.45341,
   41.47916,
   36.17765,
   30.85682,
   28.89813,
   24.74381,
   22.28706,
   20.3866,
   18.24166,
   16.88534,
   14.70691,
   14.60794,
   13.22042,
   11.34272,
   11.1297,
   9.30942,
   9.780867,
   9.201374,
   8.346566,
   8.582844,
   7.593751,
   6.831172,
   6.055143,
   6.903979,
   6.454831,
   7.257065,
   6.683179,
   5.971996,
   6.218102,
   5.887675,
   5.627135,
   5.802128,
   4.966335,
   5.971996,
   4.434448,
   5.066015,
   5.353932,
   4.760717,
   4.760717,
   4.654502,
   5.066015,
   4.082184,
   4.320219,
   4.320219,
   4.202887,
   4.545807,
   4.654502,
   4.320219,
   4.082184,
   4.760717,
   3.415266,
   3.6965,
   4.082184,
   2.943461,
   3.957801,
   3.108694,
   3.957801,
   4.864612,
   2.943461,
   3.82938,
   3.415266,
   3.558662,
   3.82938,
   3.82938,
   4.082184,
   5.066015,
   4.082184,
   3.558662,
   3.558662,
   3.558662,
   3.957801,
   4.654502,
   3.82938};
   Double_t h_dataTrig0_fehx3007[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3007[105] = {
   14.79161,
   15.34082,
   15.73975,
   16.25595,
   17.0605,
   16.96967,
   17.88534,
   19.40106,
   19.21497,
   20.07677,
   21.95344,
   24.7126,
   25.86237,
   29.50431,
   32.41003,
   37.43576,
   45.0337,
   54.52083,
   70.21549,
   93.37222,
   126.1792,
   170.3212,
   222.0858,
   270.8835,
   300.8602,
   298.4736,
   263.3198,
   211.6711,
   160.4289,
   117.5822,
   86.61765,
   65.74761,
   51.45341,
   42.47916,
   37.17765,
   31.85682,
   29.89813,
   25.74381,
   23.28706,
   21.3866,
   19.24166,
   17.88534,
   15.70691,
   15.60794,
   14.22042,
   12.34272,
   12.1297,
   10.36314,
   10.83201,
   10.25573,
   9.406468,
   9.641101,
   8.659564,
   7.904289,
   7.137555,
   7.97633,
   7.53218,
   8.325916,
   7.757905,
   7.055545,
   7.298372,
   6.97241,
   6.715753,
   6.888101,
   6.066589,
   7.055545,
   5.546519,
   6.164324,
   6.44702,
   5.865235,
   5.865235,
   5.761366,
   6.164324,
   5.203719,
   5.435196,
   5.435196,
   5.321007,
   5.655182,
   5.761366,
   5.435196,
   5.203719,
   5.865235,
   4.559819,
   4.830381,
   5.203719,
   4.110204,
   5.083066,
   4.26695,
   5.083066,
   5.966932,
   4.110204,
   4.958738,
   4.559819,
   4.697573,
   4.958738,
   4.958738,
   5.203719,
   6.164324,
   5.203719,
   4.697573,
   4.697573,
   4.697573,
   5.083066,
   5.761366,
   4.958738};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3007,h_dataTrig0_fy3007,h_dataTrig0_felx3007,h_dataTrig0_fehx3007,h_dataTrig0_fely3007,h_dataTrig0_fehy3007);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_total_fx14[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5272,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy14[155] = {
   0,
   190.1417,
   190.1417,
   199.5439,
   210.6653,
   223.8666,
   239.6119,
   258.5059,
   281.3486,
   309.2161,
   343.5837,
   386.5186,
   440.9896,
   511.3855,
   604.4191,
   730.7816,
   908.3608,
   1168.972,
   1573.796,
   2253.317,
   2781.509,
   3529.04,
   4637.605,
   6284.536,
   8556.595,
   9991.878,
   11668.4,
   13621.18,
   15887.5,
   18505.74,
   21513.57,
   24945.43,
   28828.98,
   33180.72,
   38000.56,
   43265.82,
   48925.04,
   61043.2,
   73204.62,
   78786.79,
   81349.01,
   83718,
   85864.26,
   87759.86,
   89379.18,
   90699.58,
   91701.99,
   92371.5,
   92697.79,
   92675.41,
   92304,
   91588.28,
   90537.95,
   89167.4,
   87495.3,
   85544.08,
   83339.36,
   80909.21,
   75493.17,
   69543.53,
   56996.75,
   50810.9,
   44895.57,
   39358.8,
   34270.06,
   29665.36,
   25553.6,
   21923.24,
   18748.4,
   15994.16,
   13620.81,
   11586.99,
   9851.959,
   8377.187,
   7127.238,
   6070.416,
   5203.705,
   3929.509,
   3062.577,
   2011.247,
   1435.113,
   1089.069,
   861.7857,
   698.5622,
   571.8318,
   468.1405,
   384.8889,
   319.5249,
   267.7878,
   226.6937,
   193.9815,
   167.8476,
   146.8311,
   129.7634,
   115.7329,
   104.047,
   94.18966,
   85.77965,
   78.53403,
   72.23977,
   66.73324,
   61.886,
   57.59541,
   53.77819,
   50.36597,
   47.3022,
   44.53969,
   42.0389,
   39.76648,
   37.69416,
   35.7979,
   34.05711,
   32.45414,
   30.97378,
   29.60285,
   28.32991,
   27.14501,
   26.03941,
   25.0055,
   24.03653,
   23.12659,
   22.27041,
   21.46334,
   20.70123,
   19.98039,
   19.29751,
   18.64962,
   18.03406,
   17.44842,
   16.89055,
   16.35849,
   15.85045,
   15.36483,
   14.90015,
   14.45508,
   14.02838,
   13.61895,
   13.22575,
   12.84784,
   12.48435,
   12.13448,
   11.79749,
   11.47269,
   11.15945,
   10.85718,
   10.56534,
   10.28342,
   10.01094,
   9.747466,
   9.492577,
   9.245889,
   9.00704,
   9.00704,
   9.00704,
   0};
   TGraph *graph = new TGraph(155,model_total_fx14,model_total_fy14);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx15[140] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5308,
   5310,
   5312,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy15[140] = {
   0,
   74.6636,
   74.6636,
   73.03435,
   71.44457,
   69.89372,
   68.38132,
   66.90699,
   65.47039,
   64.07132,
   62.70967,
   61.38547,
   60.09892,
   58.85043,
   57.64065,
   56.47055,
   55.34155,
   54.25569,
   53.21597,
   52.22718,
   51.29755,
   50.4424,
   49.69146,
   49.10256,
   48.78499,
   48.93487,
   49.88135,
   52.13472,
   53.96897,
   56.41776,
   59.60288,
   63.65471,
   68.70882,
   74.90239,
   82.37218,
   91.25642,
   101.7054,
   113.6948,
   126.7807,
   140.7076,
   169.7111,
   183.9322,
   197.3193,
   209.3671,
   214.7354,
   219.5898,
   223.878,
   227.5523,
   230.5711,
   232.8995,
   234.5097,
   235.3817,
   235.5037,
   234.8723,
   233.4924,
   231.3774,
   228.5486,
   225.035,
   220.8729,
   216.1051,
   210.78,
   204.951,
   192.0135,
   177.7972,
   163.8608,
   150.9556,
   139.0501,
   128.1193,
   118.1378,
   109.0752,
   100.893,
   93.54427,
   86.97397,
   81.12085,
   75.91968,
   71.30358,
   67.20643,
   63.56478,
   57.41659,
   52.45228,
   48.3592,
   44.9111,
   41.95035,
   39.36858,
   37.09038,
   35.06166,
   33.24191,
   31.59964,
   30.10958,
   28.75101,
   27.5067,
   26.36221,
   25.30532,
   24.32569,
   23.41446,
   22.56408,
   21.76803,
   21.0207,
   20.3172,
   19.65331,
   19.02533,
   18.43001,
   17.8645,
   17.32631,
   16.8132,
   16.3232,
   15.85456,
   15.40572,
   14.97527,
   14.56195,
   14.16463,
   13.78229,
   13.41401,
   13.05893,
   12.7163,
   12.38542,
   12.06566,
   11.75642,
   11.45717,
   11.16741,
   10.88669,
   10.61459,
   10.35071,
   10.09469,
   9.8462,
   9.60491,
   9.370532,
   9.142789,
   8.921422,
   8.706187,
   8.496855,
   8.29321,
   8.095049,
   7.902179,
   7.714416,
   7.531589,
   7.353533,
   7.353533,
   7.353533,
   0};
   graph = new TGraph(140,sigCB_B0Pi_fx15,sigCB_B0Pi_fy15);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t expo_fx16[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy16[111] = {
   0,
   74.12827,
   74.12827,
   72.47083,
   70.85045,
   69.2663,
   67.71757,
   66.20347,
   64.72323,
   63.27608,
   61.86129,
   60.47813,
   59.12589,
   57.80389,
   56.51145,
   55.24791,
   54.01262,
   52.80495,
   51.62428,
   50.47001,
   49.34155,
   48.23832,
   47.15976,
   46.10531,
   45.07444,
   44.06662,
   43.08133,
   42.11807,
   41.17635,
   40.25569,
   39.35561,
   38.47566,
   37.61538,
   36.77433,
   35.95209,
   35.14824,
   34.36236,
   33.59405,
   32.84292,
   32.10858,
   31.39066,
   30.6888,
   30.00263,
   29.3318,
   28.67597,
   28.0348,
   27.40797,
   26.79515,
   26.19604,
   25.61032,
   25.0377,
   24.47788,
   23.93058,
   23.39551,
   22.87241,
   22.361,
   21.86103,
   21.37224,
   20.89438,
   20.4272,
   19.97047,
   19.52395,
   19.08741,
   18.66063,
   18.2434,
   17.83549,
   17.43671,
   17.04684,
   16.66569,
   16.29306,
   15.92876,
   15.57261,
   15.22442,
   14.88402,
   14.55123,
   14.22588,
   13.9078,
   13.59683,
   13.29282,
   12.99561,
   12.70504,
   12.42096,
   12.14324,
   11.87173,
   11.60629,
   11.34679,
   11.09308,
   10.84505,
   10.60257,
   10.3655,
   10.13374,
   9.90716,
   9.685645,
   9.469084,
   9.257364,
   9.050378,
   8.84802,
   8.650187,
   8.456777,
   8.267692,
   8.082834,
   7.902109,
   7.725426,
   7.552693,
   7.383822,
   7.218726,
   7.057323,
   6.899528,
   6.899528,
   6.899528,
   0};
   graph = new TGraph(111,expo_fx16,expo_fy16);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sigCB_B0_fx17[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5272,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy17[155] = {
   0,
   116.0134,
   116.0134,
   127.0731,
   139.8148,
   154.6003,
   171.8943,
   192.3024,
   216.6254,
   245.94,
   281.7224,
   326.0405,
   381.8637,
   453.5816,
   547.9076,
   675.5337,
   854.3481,
   1116.167,
   1522.172,
   2202.847,
   2731.607,
   3479.698,
   4588.818,
   6236.298,
   8508.899,
   9944.451,
   11621.24,
   13574.29,
   15840.87,
   18459.37,
   21467.46,
   24899.58,
   28783.39,
   33135.39,
   37955.48,
   43221,
   48880.47,
   60999.13,
   73161.05,
   78743.47,
   81305.81,
   83674.92,
   85821.3,
   87717.02,
   89336.47,
   90656.98,
   91659.51,
   92329.14,
   92655.55,
   92633.29,
   92262,
   91546.4,
   90496.19,
   89125.76,
   87453.77,
   85502.67,
   83298.07,
   80868.04,
   75452.22,
   69502.82,
   56956.49,
   50770.87,
   44855.77,
   39319.22,
   34230.71,
   29626.22,
   25514.69,
   21884.55,
   18709.92,
   15955.9,
   13582.76,
   11549.16,
   9814.344,
   8339.784,
   7090.046,
   6033.433,
   5166.931,
   3893.148,
   3026.625,
   1976.099,
   1400.751,
   1055.474,
   828.9428,
   666.4536,
   540.4412,
   437.4517,
   354.8863,
   290.1932,
   239.1118,
   198.6589,
   166.5735,
   141.0524,
   120.6351,
   104.1531,
   90.69523,
   79.56911,
   70.25908,
   62.38414,
   55.66162,
   49.87877,
   44.8722,
   40.51376,
   36.70104,
   33.35099,
   30.39551,
   27.77825,
   25.45228,
   23.37827,
   21.52308,
   19.85867,
   18.36119,
   17.01027,
   15.78845,
   14.68072,
   13.67409,
   12.7573,
   11.92058,
   11.15539,
   10.45427,
   9.810658,
   9.218788,
   8.673574,
   8.170516,
   7.705624,
   7.275352,
   6.876542,
   6.506373,
   6.162323,
   5.842132,
   5.543769,
   5.265407,
   5.005401,
   4.762262,
   4.534647,
   4.321336,
   4.121224,
   3.933307,
   3.75667,
   3.590479,
   3.433974,
   3.28646,
   3.1473,
   3.015911,
   2.891758,
   2.77435,
   2.663235,
   2.557996,
   2.458251,
   2.363644,
   2.27385,
   2.188566,
   2.107512,
   2.107512,
   2.107512,
   0};
   graph = new TGraph(155,sigCB_B0_fx17,sigCB_B0_fy17);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t data_fx3008[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3008[105] = {
   204,
   220,
   232,
   248,
   274,
   271,
   302,
   357,
   350,
   383,
   460,
   586,
   643,
   841,
   1018,
   1364,
   1983,
   2918,
   4860,
   8625,
   15795,
   28839,
   49100,
   73107,
   90216,
   88788,
   69074,
   44593,
   25577,
   13708,
   7416,
   4257,
   2596,
   1762,
   1345,
   983,
   864,
   637,
   519,
   436,
   351,
   302,
   231,
   228,
   188,
   140,
   135,
   87,
   96,
   85,
   70,
   74,
   58,
   47,
   37,
   48,
   42,
   53,
   45,
   36,
   39,
   35,
   32,
   34,
   25,
   36,
   20,
   26,
   29,
   23,
   23,
   22,
   26,
   17,
   19,
   19,
   18,
   21,
   22,
   19,
   17,
   23,
   12,
   14,
   17,
   9,
   16,
   10,
   16,
   24,
   9,
   15,
   12,
   13,
   15,
   15,
   17,
   26,
   17,
   13,
   13,
   13,
   16,
   22,
   15};
   Double_t data_felx3008[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3008[105] = {
   13.79161,
   14.34082,
   14.73975,
   15.25595,
   16.0605,
   15.96967,
   16.88534,
   18.40106,
   18.21497,
   19.07677,
   20.95344,
   23.7126,
   24.86237,
   28.50431,
   31.41003,
   36.43576,
   44.0337,
   53.52083,
   69.21549,
   92.37222,
   125.1792,
   169.3212,
   221.0858,
   269.8835,
   299.8602,
   297.4736,
   262.3198,
   210.6711,
   159.4289,
   116.5822,
   85.61765,
   64.74761,
   50.45341,
   41.47916,
   36.17765,
   30.85682,
   28.89813,
   24.74381,
   22.28706,
   20.3866,
   18.24166,
   16.88534,
   14.70691,
   14.60794,
   13.22042,
   11.34272,
   11.1297,
   9.30942,
   9.780867,
   9.201374,
   8.346566,
   8.582844,
   7.593751,
   6.831172,
   6.055143,
   6.903979,
   6.454831,
   7.257065,
   6.683179,
   5.971996,
   6.218102,
   5.887675,
   5.627135,
   5.802128,
   4.966335,
   5.971996,
   4.434448,
   5.066015,
   5.353932,
   4.760717,
   4.760717,
   4.654502,
   5.066015,
   4.082184,
   4.320219,
   4.320219,
   4.202887,
   4.545807,
   4.654502,
   4.320219,
   4.082184,
   4.760717,
   3.415266,
   3.6965,
   4.082184,
   2.943461,
   3.957801,
   3.108694,
   3.957801,
   4.864612,
   2.943461,
   3.82938,
   3.415266,
   3.558662,
   3.82938,
   3.82938,
   4.082184,
   5.066015,
   4.082184,
   3.558662,
   3.558662,
   3.558662,
   3.957801,
   4.654502,
   3.82938};
   Double_t data_fehx3008[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3008[105] = {
   14.79161,
   15.34082,
   15.73975,
   16.25595,
   17.0605,
   16.96967,
   17.88534,
   19.40106,
   19.21497,
   20.07677,
   21.95344,
   24.7126,
   25.86237,
   29.50431,
   32.41003,
   37.43576,
   45.0337,
   54.52083,
   70.21549,
   93.37222,
   126.1792,
   170.3212,
   222.0858,
   270.8835,
   300.8602,
   298.4736,
   263.3198,
   211.6711,
   160.4289,
   117.5822,
   86.61765,
   65.74761,
   51.45341,
   42.47916,
   37.17765,
   31.85682,
   29.89813,
   25.74381,
   23.28706,
   21.3866,
   19.24166,
   17.88534,
   15.70691,
   15.60794,
   14.22042,
   12.34272,
   12.1297,
   10.36314,
   10.83201,
   10.25573,
   9.406468,
   9.641101,
   8.659564,
   7.904289,
   7.137555,
   7.97633,
   7.53218,
   8.325916,
   7.757905,
   7.055545,
   7.298372,
   6.97241,
   6.715753,
   6.888101,
   6.066589,
   7.055545,
   5.546519,
   6.164324,
   6.44702,
   5.865235,
   5.865235,
   5.761366,
   6.164324,
   5.203719,
   5.435196,
   5.435196,
   5.321007,
   5.655182,
   5.761366,
   5.435196,
   5.203719,
   5.865235,
   4.559819,
   4.830381,
   5.203719,
   4.110204,
   5.083066,
   4.26695,
   5.083066,
   5.966932,
   4.110204,
   4.958738,
   4.559819,
   4.697573,
   4.958738,
   4.958738,
   5.203719,
   6.164324,
   5.203719,
   4.697573,
   4.697573,
   4.697573,
   5.083066,
   5.761366,
   4.958738};
   grae = new TGraphAsymmErrors(105,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_ae05ca0__8 = new TH1D("frame_ae05ca0__8","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_ae05ca0__8->SetBinContent(1,97332.68);
   frame_ae05ca0__8->SetMinimum(2);
   frame_ae05ca0__8->SetMaximum(150000);
   frame_ae05ca0__8->SetEntries(2);
   frame_ae05ca0__8->SetDirectory(0);
   frame_ae05ca0__8->SetStats(0);
   frame_ae05ca0__8->SetLineWidth(2);
   frame_ae05ca0__8->SetMarkerStyle(20);
   frame_ae05ca0__8->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_ae05ca0__8->GetXaxis()->SetNdivisions(505);
   frame_ae05ca0__8->GetXaxis()->SetLabelFont(132);
   frame_ae05ca0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_ae05ca0__8->GetXaxis()->SetLabelSize(0.06);
   frame_ae05ca0__8->GetXaxis()->SetTitleSize(0.072);
   frame_ae05ca0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_ae05ca0__8->GetXaxis()->SetTitleFont(132);
   frame_ae05ca0__8->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_ae05ca0__8->GetYaxis()->SetLabelFont(132);
   frame_ae05ca0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_ae05ca0__8->GetYaxis()->SetLabelSize(0.06);
   frame_ae05ca0__8->GetYaxis()->SetTitleSize(0.072);
   frame_ae05ca0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_ae05ca0__8->GetYaxis()->SetTitleFont(132);
   frame_ae05ca0__8->GetZaxis()->SetLabelFont(132);
   frame_ae05ca0__8->GetZaxis()->SetLabelSize(0.06);
   frame_ae05ca0__8->GetZaxis()->SetTitleSize(0.072);
   frame_ae05ca0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_ae05ca0__8->GetZaxis()->SetTitleFont(132);
   frame_ae05ca0__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(3.173292e-76,3.496962e-317,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("model_total","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#psi(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5c.C <==
void FigS5c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:02 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_cea89f0__9 = new TH1D("frame_cea89f0__9","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_cea89f0__9->SetBinContent(1,26797.32);
   frame_cea89f0__9->SetMinimum(25);
   frame_cea89f0__9->SetMaximum(200000);
   frame_cea89f0__9->SetEntries(2);
   frame_cea89f0__9->SetDirectory(0);
   frame_cea89f0__9->SetStats(0);
   frame_cea89f0__9->SetLineWidth(2);
   frame_cea89f0__9->SetMarkerStyle(20);
   frame_cea89f0__9->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_cea89f0__9->GetXaxis()->SetNdivisions(505);
   frame_cea89f0__9->GetXaxis()->SetLabelFont(132);
   frame_cea89f0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_cea89f0__9->GetXaxis()->SetLabelSize(0.06);
   frame_cea89f0__9->GetXaxis()->SetTitleSize(0.072);
   frame_cea89f0__9->GetXaxis()->SetTitleOffset(0.95);
   frame_cea89f0__9->GetXaxis()->SetTitleFont(132);
   frame_cea89f0__9->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_cea89f0__9->GetYaxis()->SetLabelFont(132);
   frame_cea89f0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_cea89f0__9->GetYaxis()->SetLabelSize(0.06);
   frame_cea89f0__9->GetYaxis()->SetTitleSize(0.072);
   frame_cea89f0__9->GetYaxis()->SetTitleOffset(0.95);
   frame_cea89f0__9->GetYaxis()->SetTitleFont(132);
   frame_cea89f0__9->GetZaxis()->SetLabelFont(132);
   frame_cea89f0__9->GetZaxis()->SetLabelSize(0.06);
   frame_cea89f0__9->GetZaxis()->SetTitleSize(0.072);
   frame_cea89f0__9->GetZaxis()->SetTitleOffset(1.2);
   frame_cea89f0__9->GetZaxis()->SetTitleFont(132);
   frame_cea89f0__9->Draw("FUNC");
   
   Double_t data_fx3009[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3009[50] = {
   1459,
   1519,
   1460,
   1337,
   1157,
   747,
   585,
   559,
   571,
   649,
   841,
   1107,
   1620,
   2658,
   5093,
   11716,
   23297,
   18852,
   8329,
   4226,
   2484,
   1780,
   1227,
   969,
   725,
   599,
   474,
   415,
   319,
   279,
   225,
   190,
   180,
   141,
   115,
   114,
   101,
   95,
   71,
   72,
   72,
   58,
   60,
   41,
   38,
   39,
   44,
   31,
   25,
   24};
   Double_t data_felx3009[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3009[50] = {
   37.70013,
   38.47756,
   37.71322,
   36.06843,
   33.51838,
   26.83587,
   23.69194,
   23.14847,
   23.40084,
   24.98038,
   28.50431,
   32.77537,
   39.75233,
   51.05822,
   70.86701,
   107.7416,
   152.1344,
   136.8035,
   90.76472,
   64.50961,
   49.34225,
   41.69301,
   34.53213,
   30.63278,
   26.43047,
   23.97958,
   21.27728,
   19.87768,
   17.36757,
   16.21077,
   14.50833,
   13.29311,
   12.92572,
   11.38486,
   10.23546,
   10.18878,
   9.562306,
   9.729612,
   8.406258,
   8.465529,
   8.465529,
   7.593751,
   7.724317,
   6.376898,
   6.137163,
   6.218102,
   6.60794,
   5.537565,
   4.966335,
   4.864612};
   Double_t data_fehx3009[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3009[50] = {
   38.70013,
   39.47756,
   38.71322,
   37.06843,
   34.51838,
   27.83587,
   24.69194,
   24.14847,
   24.40084,
   25.98038,
   29.50431,
   33.77537,
   40.75233,
   52.05822,
   71.86701,
   108.7416,
   153.1344,
   137.8035,
   91.76472,
   65.50961,
   50.34225,
   42.69301,
   35.53213,
   31.63278,
   27.43047,
   24.97958,
   22.27728,
   20.87768,
   18.36757,
   17.21077,
   15.50833,
   14.29311,
   13.92572,
   12.38486,
   11.23546,
   11.18878,
   10.56231,
   10.78102,
   9.465736,
   9.524592,
   9.524592,
   8.659564,
   8.789023,
   7.455185,
   7.218484,
   7.298372,
   7.68351,
   6.627601,
   6.066589,
   5.966932};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx18[107] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy18[107] = {
   0,
   1542.066,
   1542.066,
   1497.379,
   1420.099,
   1387.481,
   1382.781,
   1307.714,
   939.5605,
   762.8582,
   647.0465,
   558.5066,
   567.7326,
   641.1564,
   782.8382,
   1014.91,
   1390.395,
   1661.527,
   2016.822,
   2503.742,
   2828.909,
   3243.819,
   3795.002,
   4142.204,
   4551.046,
   5033.628,
   5602.991,
   6272.517,
   7055.094,
   7962.054,
   9001.968,
   10179.38,
   11493.67,
   12938.18,
   14499.83,
   16159.46,
   17892.85,
   21441.63,
   22259.43,
   23011.6,
   23686.96,
   24268.13,
   24746.47,
   25115.33,
   25369.53,
   25505.48,
   25521.26,
   25416.67,
   25193.21,
   24854.1,
   24404.15,
   23849.64,
   23198.22,
   22465.59,
   20852.47,
   19129.19,
   15680.61,
   14049.06,
   12522.48,
   11123.33,
   9865.314,
   8753.722,
   7786.524,
   6955.885,
   6249.873,
   5654.128,
   5153.329,
   4732.299,
   4376.985,
   3815.518,
   3391.258,
   3053.56,
   2529.986,
   2127.93,
   1806.107,
   1544.877,
   1153.463,
   882.9755,
   691.8204,
   553.2334,
   449.9461,
   371.0529,
   309.6002,
   260.9858,
   222.0342,
   190.4775,
   164.6519,
   143.3157,
   125.5322,
   110.5905,
   97.9473,
   87.18286,
   77.96874,
   70.04382,
   63.19736,
   57.25711,
   52.08087,
   47.55033,
   43.56672,
   40.04738,
   36.92306,
   34.13593,
   31.63786,
   29.38914,
   29.38914,
   29.38914,
   0};
   TGraph *graph = new TGraph(107,modelTot_fx18,modelTot_fy18);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx19[86] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5098,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5132.5,
   5134,
   5140,
   5143,
   5144.5,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy19[86] = {
   0,
   1458.296,
   1458.296,
   1434.972,
   1418.755,
   1399.337,
   1385.313,
   1363.35,
   1304.39,
   1277.96,
   1260.055,
   1251.76,
   1249.652,
   1246.093,
   1240.843,
   1231.78,
   1217.966,
   1198.68,
   1173.355,
   1141.831,
   1104.326,
   1061.259,
   1013.322,
   961.4359,
   737.5871,
   631.9039,
   583.6062,
   538.9211,
   498.0677,
   461.0891,
   427.7729,
   397.8913,
   347.2563,
   306.6794,
   273.8086,
   246.535,
   223.3839,
   203.3663,
   170.3684,
   144.7515,
   124.8828,
   96.26283,
   76.16955,
   62.93164,
   55.48626,
   50.90579,
   46.96357,
   43.81437,
   43.50279,
   48.53374,
   59.85375,
   70.57807,
   71.80706,
   69.37977,
   57.51969,
   44.2374,
   33.88965,
   27.4552,
   23.58824,
   20.83034,
   18.45647,
   16.26826,
   14.26373,
   12.47322,
   10.9083,
   9.556366,
   8.3908,
   7.382958,
   6.509355,
   5.753532,
   5.104322,
   4.553157,
   4.091878,
   3.711575,
   3.402311,
   3.153433,
   2.954051,
   2.793646,
   2.662524,
   2.552172,
   2.455527,
   2.367172,
   2.283464,
   2.283464,
   2.283464,
   0};
   graph = new TGraph(86,Piee_fx19,Piee_fy19);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx20[85] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5098,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5132.5,
   5134,
   5140,
   5143,
   5144.5,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy20[85] = {
   0,
   1458.091,
   1458.091,
   1434.76,
   1418.536,
   1399.1,
   1385.067,
   1363.095,
   1304.115,
   1277.675,
   1259.758,
   1251.451,
   1249.33,
   1245.759,
   1240.501,
   1231.432,
   1217.611,
   1198.317,
   1172.985,
   1141.452,
   1103.939,
   1060.865,
   1012.919,
   961.024,
   737.1383,
   631.435,
   583.1268,
   538.431,
   497.5664,
   460.5764,
   427.2486,
   397.3549,
   346.6947,
   306.0912,
   273.1921,
   245.8885,
   222.7055,
   202.6541,
   169.582,
   143.8807,
   123.9161,
   95.06074,
   74.65539,
   60.99593,
   52.96492,
   47.52117,
   42.14101,
   36.21038,
   30.25351,
   24.96955,
   20.79338,
   17.78175,
   15.72617,
   14.34926,
   13.40692,
   12.68957,
   12.01592,
   11.25466,
   10.34788,
   9.311576,
   8.211761,
   7.129336,
   6.129493,
   5.246511,
   4.485505,
   3.834241,
   3.27584,
   2.796513,
   2.387831,
   2.045317,
   1.765998,
   1.546422,
   1.381653,
   1.265126,
   1.189057,
   1.145012,
   1.124576,
   1.119867,
   1.123938,
   1.131085,
   1.137068,
   1.139272,
   1.139272,
   1.139272,
   0};
   graph = new TGraph(85,RarePrc_fx20,RarePrc_fy20);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx21[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy21[75] = {
   0,
   214.3262,
   214.3262,
   202.3639,
   191.0693,
   180.405,
   170.3359,
   160.8289,
   151.8524,
   143.377,
   135.3746,
   120.6848,
   107.5891,
   95.91437,
   85.5065,
   76.22802,
   67.95636,
   60.58228,
   54.00837,
   48.14781,
   42.92319,
   38.26551,
   34.11324,
   27.11152,
   21.5469,
   17.12442,
   13.60964,
   10.81628,
   8.596243,
   5.429634,
   3.429513,
   2.166179,
   1.368221,
   0.8642078,
   0.5458585,
   0.34478,
   0.2177729,
   0.1375517,
   0.08688158,
   0.05487691,
   0.03466183,
   0.02189341,
   0.01382851,
   0.008734484,
   0.005516951,
   0.003484665,
   0.002201015,
   0.001390224,
   0.0008781056,
   0.0005546368,
   0.0003503246,
   0.0002212751,
   0.0001397637,
   8.827877e-05,
   5.575941e-05,
   3.521925e-05,
   2.224549e-05,
   1.405089e-05,
   8.874948e-06,
   5.605672e-06,
   3.540704e-06,
   2.236411e-06,
   1.412581e-06,
   8.92227e-07,
   5.635562e-07,
   3.559583e-07,
   2.248335e-07,
   1.420113e-07,
   8.969843e-08,
   5.665611e-08,
   3.578563e-08,
   2.260323e-08,
   2.260323e-08,
   2.260323e-08,
   0};
   graph = new TGraph(75,comb_fx21,comb_fy21);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx22[105] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy22[105] = {
   0,
   83.76988,
   83.76988,
   98.04226,
   115.7087,
   137.8291,
   165.8829,
   201.9733,
   249.1552,
   311.9716,
   397.3642,
   516.2735,
   686.5754,
   938.7406,
   1327.463,
   1602.881,
   1961.336,
   2450.715,
   2776.967,
   3192.913,
   3745.105,
   4092.806,
   4502.143,
   4985.218,
   5555.069,
   6225.078,
   7008.13,
   7915.556,
   8955.922,
   10133.77,
   11448.48,
   12893.38,
   14455.4,
   16115.36,
   17849.04,
   21398.26,
   22216.14,
   22968.38,
   23643.79,
   24225,
   24703.35,
   25072.21,
   25326.4,
   25462.31,
   25478.04,
   25373.37,
   25149.83,
   24810.6,
   24360.51,
   23805.84,
   23154.25,
   22421.41,
   20807.81,
   19083.95,
   15633.93,
   14001.5,
   12473.94,
   11073.71,
   9814.517,
   8701.644,
   7733.069,
   6900.959,
   6193.386,
   5595.994,
   5093.475,
   4670.746,
   4313.79,
   3749.307,
   3322.531,
   2982.982,
   2458.179,
   2058.55,
   1742.118,
   1487.357,
   1109.226,
   849.0858,
   664.3652,
   529.6451,
   429.1158,
   352.5964,
   293.332,
   246.7221,
   209.561,
   179.5692,
   155.0956,
   134.9249,
   118.1492,
   104.0812,
   92.19376,
   82.07854,
   73.41559,
   65.95194,
   59.48578,
   53.8548,
   48.92743,
   44.59628,
   40.77308,
   37.38485,
   34.37089,
   31.6804,
   29.27069,
   27.10568,
   27.10568,
   27.10568,
   0};
   graph = new TGraph(105,sig_fx22,sig_fy22);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3010[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3010[50] = {
   1459,
   1519,
   1460,
   1337,
   1157,
   747,
   585,
   559,
   571,
   649,
   841,
   1107,
   1620,
   2658,
   5093,
   11716,
   23297,
   18852,
   8329,
   4226,
   2484,
   1780,
   1227,
   969,
   725,
   599,
   474,
   415,
   319,
   279,
   225,
   190,
   180,
   141,
   115,
   114,
   101,
   95,
   71,
   72,
   72,
   58,
   60,
   41,
   38,
   39,
   44,
   31,
   25,
   24};
   Double_t h_dataTrig0_felx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3010[50] = {
   37.70013,
   38.47756,
   37.71322,
   36.06843,
   33.51838,
   26.83587,
   23.69194,
   23.14847,
   23.40084,
   24.98038,
   28.50431,
   32.77537,
   39.75233,
   51.05822,
   70.86701,
   107.7416,
   152.1344,
   136.8035,
   90.76472,
   64.50961,
   49.34225,
   41.69301,
   34.53213,
   30.63278,
   26.43047,
   23.97958,
   21.27728,
   19.87768,
   17.36757,
   16.21077,
   14.50833,
   13.29311,
   12.92572,
   11.38486,
   10.23546,
   10.18878,
   9.562306,
   9.729612,
   8.406258,
   8.465529,
   8.465529,
   7.593751,
   7.724317,
   6.376898,
   6.137163,
   6.218102,
   6.60794,
   5.537565,
   4.966335,
   4.864612};
   Double_t h_dataTrig0_fehx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3010[50] = {
   38.70013,
   39.47756,
   38.71322,
   37.06843,
   34.51838,
   27.83587,
   24.69194,
   24.14847,
   24.40084,
   25.98038,
   29.50431,
   33.77537,
   40.75233,
   52.05822,
   71.86701,
   108.7416,
   153.1344,
   137.8035,
   91.76472,
   65.50961,
   50.34225,
   42.69301,
   35.53213,
   31.63278,
   27.43047,
   24.97958,
   22.27728,
   20.87768,
   18.36757,
   17.21077,
   15.50833,
   14.29311,
   13.92572,
   12.38486,
   11.23546,
   11.18878,
   10.56231,
   10.78102,
   9.465736,
   9.524592,
   9.524592,
   8.659564,
   8.789023,
   7.455185,
   7.218484,
   7.298372,
   7.68351,
   6.627601,
   6.066589,
   5.966932};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3010,h_dataTrig0_fy3010,h_dataTrig0_felx3010,h_dataTrig0_fehx3010,h_dataTrig0_fely3010,h_dataTrig0_fehy3010);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_cea89f0__10 = new TH1D("frame_cea89f0__10","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_cea89f0__10->SetBinContent(1,26797.32);
   frame_cea89f0__10->SetMinimum(25);
   frame_cea89f0__10->SetMaximum(200000);
   frame_cea89f0__10->SetEntries(2);
   frame_cea89f0__10->SetDirectory(0);
   frame_cea89f0__10->SetStats(0);
   frame_cea89f0__10->SetLineWidth(2);
   frame_cea89f0__10->SetMarkerStyle(20);
   frame_cea89f0__10->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_cea89f0__10->GetXaxis()->SetNdivisions(505);
   frame_cea89f0__10->GetXaxis()->SetLabelFont(132);
   frame_cea89f0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_cea89f0__10->GetXaxis()->SetLabelSize(0.06);
   frame_cea89f0__10->GetXaxis()->SetTitleSize(0.072);
   frame_cea89f0__10->GetXaxis()->SetTitleOffset(0.95);
   frame_cea89f0__10->GetXaxis()->SetTitleFont(132);
   frame_cea89f0__10->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_cea89f0__10->GetYaxis()->SetLabelFont(132);
   frame_cea89f0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_cea89f0__10->GetYaxis()->SetLabelSize(0.06);
   frame_cea89f0__10->GetYaxis()->SetTitleSize(0.072);
   frame_cea89f0__10->GetYaxis()->SetTitleOffset(0.95);
   frame_cea89f0__10->GetYaxis()->SetTitleFont(132);
   frame_cea89f0__10->GetZaxis()->SetLabelFont(132);
   frame_cea89f0__10->GetZaxis()->SetLabelSize(0.06);
   frame_cea89f0__10->GetZaxis()->SetTitleSize(0.072);
   frame_cea89f0__10->GetZaxis()->SetTitleOffset(1.2);
   frame_cea89f0__10->GetZaxis()->SetTitleFont(132);
   frame_cea89f0__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5d.C <==
void FigS5d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:02 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_e1e08b0__11 = new TH1D("frame_e1e08b0__11","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_e1e08b0__11->SetBinContent(1,44544.76);
   frame_e1e08b0__11->SetMinimum(25);
   frame_e1e08b0__11->SetMaximum(200000);
   frame_e1e08b0__11->SetEntries(2);
   frame_e1e08b0__11->SetDirectory(0);
   frame_e1e08b0__11->SetStats(0);
   frame_e1e08b0__11->SetLineWidth(2);
   frame_e1e08b0__11->SetMarkerStyle(20);
   frame_e1e08b0__11->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_e1e08b0__11->GetXaxis()->SetNdivisions(505);
   frame_e1e08b0__11->GetXaxis()->SetLabelFont(132);
   frame_e1e08b0__11->GetXaxis()->SetLabelOffset(0.01);
   frame_e1e08b0__11->GetXaxis()->SetLabelSize(0.06);
   frame_e1e08b0__11->GetXaxis()->SetTitleSize(0.072);
   frame_e1e08b0__11->GetXaxis()->SetTitleOffset(0.95);
   frame_e1e08b0__11->GetXaxis()->SetTitleFont(132);
   frame_e1e08b0__11->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_e1e08b0__11->GetYaxis()->SetLabelFont(132);
   frame_e1e08b0__11->GetYaxis()->SetLabelOffset(0.01);
   frame_e1e08b0__11->GetYaxis()->SetLabelSize(0.06);
   frame_e1e08b0__11->GetYaxis()->SetTitleSize(0.072);
   frame_e1e08b0__11->GetYaxis()->SetTitleOffset(0.95);
   frame_e1e08b0__11->GetYaxis()->SetTitleFont(132);
   frame_e1e08b0__11->GetZaxis()->SetLabelFont(132);
   frame_e1e08b0__11->GetZaxis()->SetLabelSize(0.06);
   frame_e1e08b0__11->GetZaxis()->SetTitleSize(0.072);
   frame_e1e08b0__11->GetZaxis()->SetTitleOffset(1.2);
   frame_e1e08b0__11->GetZaxis()->SetTitleFont(132);
   frame_e1e08b0__11->Draw("FUNC");
   
   Double_t data_fx3011[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3011[50] = {
   2521,
   2585,
   2400,
   2343,
   1957,
   1317,
   1033,
   901,
   1042,
   1181,
   1498,
   1975,
   2980,
   4824,
   8977,
   21712,
   39937,
   29549,
   13273,
   6808,
   4342,
   3042,
   2193,
   1638,
   1233,
   1000,
   894,
   721,
   547,
   514,
   428,
   366,
   317,
   262,
   219,
   186,
   182,
   162,
   145,
   130,
   103,
   91,
   94,
   82,
   55,
   63,
   61,
   55,
   47,
   38};
   Double_t data_felx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3011[50] = {
   49.71205,
   50.34535,
   48.49235,
   47.90713,
   43.74082,
   35.79394,
   31.64421,
   29.52083,
   31.7839,
   33.86932,
   38.20723,
   43.94378,
   54.09167,
   68.95682,
   94.24835,
   146.8508,
   199.3431,
   171.399,
   114.7096,
   82.01212,
   65.39575,
   54.6566,
   46.33215,
   39.9753,
   34.61766,
   31.12673,
   29.40401,
   26.3561,
   22.89338,
   22.17708,
   20.1942,
   18.63766,
   17.31151,
   15.69413,
   14.30709,
   13.14734,
   13,
   12.23774,
   11.55197,
   10.91271,
   9.661201,
   9.521834,
   9.678086,
   9.036884,
   7.39358,
   7.916129,
   7.788779,
   7.39358,
   6.831172,
   6.137163};
   Double_t data_fehx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3011[50] = {
   50.71205,
   51.34535,
   49.49235,
   48.90713,
   44.74082,
   36.79394,
   32.64421,
   30.52083,
   32.7839,
   34.86932,
   39.20723,
   44.94378,
   55.09167,
   69.95682,
   95.24835,
   147.8508,
   200.3431,
   172.399,
   115.7096,
   83.01212,
   66.39575,
   55.6566,
   47.33215,
   40.9753,
   35.61766,
   32.12673,
   30.40401,
   27.3561,
   23.89338,
   23.17708,
   21.1942,
   19.63766,
   18.31151,
   16.69413,
   15.30709,
   14.14734,
   14,
   13.23774,
   12.55197,
   11.91271,
   10.6612,
   10.57436,
   10.72977,
   10.09222,
   8.461166,
   8.979274,
   8.852952,
   8.461166,
   7.904289,
   7.218484};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3011,data_fy3011,data_felx3011,data_fehx3011,data_fely3011,data_fehy3011);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx23[109] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5249.5,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy23[109] = {
   0,
   2544.332,
   2544.332,
   2518.361,
   2547.919,
   2447.338,
   2350.65,
   2157.865,
   1598.15,
   1095.56,
   917.2379,
   957.2334,
   1112.638,
   1379.243,
   1803.953,
   2103.178,
   2484.436,
   2975.673,
   3622.228,
   4029.778,
   4520.682,
   5132.721,
   5927.364,
   6421.069,
   6998.539,
   7677.318,
   8476.935,
   9418.27,
   10522.56,
   11810.04,
   13298.3,
   15000.36,
   16922.78,
   19063.89,
   21412.46,
   23947.15,
   26636.82,
   32317.96,
   35171.43,
   36547.94,
   37832.79,
   38985.35,
   39990.83,
   40836.08,
   41509.87,
   42003.11,
   42309.08,
   42423.58,
   42345.02,
   42074.46,
   41615.6,
   40974.65,
   40160.27,
   39183.28,
   38056.9,
   35498.71,
   29934.19,
   27158.02,
   24474.24,
   21935.39,
   19582.28,
   17442.53,
   15530.57,
   13848.81,
   12389.62,
   11137.81,
   10073,
   9172.186,
   8411.757,
   7768.949,
   7222.93,
   6350.87,
   5682.229,
   5143.275,
   4296.223,
   3636.687,
   3103.052,
   2665.602,
   2001.798,
   1536.076,
   1202.918,
   959.4968,
   777.5135,
   638.5512,
   530.5525,
   445.3805,
   377.3533,
   322.3979,
   277.5393,
   240.5724,
   209.8418,
   184.0902,
   162.3519,
   143.878,
   128.0816,
   114.4991,
   102.7606,
   92.56872,
   83.68255,
   75.90519,
   69.07465,
   63.05679,
   57.73986,
   53.03033,
   48.84967,
   45.13173,
   45.13173,
   45.13173,
   0};
   TGraph *graph = new TGraph(109,modelTot_fx23,modelTot_fy23);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx24[84] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5095,
   5098,
   5101,
   5102.5,
   5104,
   5110,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy24[84] = {
   0,
   2407.708,
   2407.708,
   2386.998,
   2357.411,
   2357.695,
   2368.248,
   2372.614,
   2367.624,
   2356.689,
   2279.509,
   2217.982,
   2198.066,
   2171.989,
   2138.806,
   2098.497,
   2051.67,
   1999.186,
   1879.877,
   1743.822,
   1592.123,
   1427.783,
   1257.234,
   1089.009,
   931.4412,
   858.8543,
   791.2705,
   728.9116,
   671.8866,
   620.1334,
   573.4609,
   494.2286,
   431.6795,
   382.7179,
   344.577,
   314.7223,
   271.1095,
   239.4457,
   214.1142,
   174.6857,
   143.6381,
   117.9249,
   97.8447,
   83.47808,
   74.83946,
   72.66193,
   78.63866,
   94.27367,
   117.6519,
   132.0234,
   131.0181,
   123.8938,
   99.81141,
   74.5796,
   54.66452,
   41.67239,
   33.74033,
   28.54978,
   24.70254,
   21.6009,
   19.01133,
   16.81772,
   14.94012,
   13.31629,
   11.89769,
   10.64732,
   9.537396,
   8.547272,
   7.661568,
   6.868719,
   6.159878,
   5.528085,
   4.96764,
   4.473663,
   4.041735,
   3.667759,
   3.347873,
   3.07847,
   2.856265,
   2.678388,
   2.542468,
   2.542468,
   2.542468,
   0};
   graph = new TGraph(84,Piee_fx24,Piee_fy24);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx25[83] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5095,
   5098,
   5101,
   5102.5,
   5104,
   5110,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy25[83] = {
   0,
   2407.336,
   2407.336,
   2386.597,
   2356.976,
   2357.243,
   2367.778,
   2372.124,
   2367.124,
   2356.179,
   2278.955,
   2217.378,
   2197.449,
   2171.358,
   2138.163,
   2097.839,
   2050.998,
   1998.499,
   1879.159,
   1743.071,
   1591.337,
   1426.96,
   1256.373,
   1088.106,
   930.495,
   857.8853,
   790.2782,
   727.8951,
   670.8453,
   619.0665,
   572.3677,
   493.0802,
   430.4725,
   381.4486,
   343.2414,
   313.316,
   269.5477,
   237.7067,
   212.1725,
   172.244,
   140.5276,
   113.8994,
   92.51019,
   76.08948,
   63.76534,
   54.37547,
   46.75719,
   40.1649,
   34.32391,
   29.20622,
   24.82777,
   21.16032,
   18.12497,
   15.61861,
   13.54157,
   11.81281,
   10.37152,
   9.170661,
   8.170026,
   7.33212,
   6.621845,
   6.008198,
   5.465993,
   4.976544,
   4.52723,
   4.110325,
   3.72173,
   3.35979,
   3.024369,
   2.716173,
   2.436263,
   2.185695,
   1.965295,
   1.775491,
   1.616305,
   1.487392,
   1.388156,
   1.317897,
   1.275972,
   1.261929,
   1.261929,
   1.261929,
   0};
   graph = new TGraph(83,RarePrc_fx25,RarePrc_fy25);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx26[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy26[75] = {
   0,
   141.0342,
   141.0342,
   133.6064,
   126.5698,
   119.9037,
   113.5888,
   107.6064,
   101.9391,
   96.57034,
   91.48428,
   82.10167,
   73.68133,
   66.12458,
   59.34286,
   53.25666,
   47.79466,
   42.89285,
   38.49377,
   34.54585,
   31.00283,
   27.82319,
   24.96964,
   20.11052,
   16.19699,
   13.04504,
   10.50646,
   8.461888,
   6.815194,
   4.420793,
   2.867624,
   1.860133,
   1.206608,
   0.7826868,
   0.5077033,
   0.3293305,
   0.2136259,
   0.1385721,
   0.08988719,
   0.05830687,
   0.03782176,
   0.02453374,
   0.01591423,
   0.01032304,
   0.006696217,
   0.004343617,
   0.002817562,
   0.00182766,
   0.001185543,
   0.000769023,
   0.00049884,
   0.0003235812,
   0.0002098965,
   0.000136153,
   8.831798e-05,
   5.728898e-05,
   3.716148e-05,
   2.410544e-05,
   1.563641e-05,
   1.014282e-05,
   6.579318e-06,
   4.267788e-06,
   2.768374e-06,
   1.795754e-06,
   1.164846e-06,
   7.555977e-07,
   4.901315e-07,
   3.179322e-07,
   2.062322e-07,
   1.337761e-07,
   8.677616e-08,
   5.628885e-08,
   5.628885e-08,
   5.628885e-08,
   0};
   graph = new TGraph(75,comb_fx26,comb_fy26);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx27[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5249.5,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy27[108] = {
   0,
   136.6237,
   136.6237,
   160.9507,
   191.2295,
   229.3561,
   277.9871,
   340.9159,
   423.6737,
   534.52,
   686.1238,
   898.5234,
   1204.557,
   1660.315,
   1973.065,
   2366.511,
   2868.512,
   3524.383,
   3936.054,
   4430.727,
   5046.18,
   5843.886,
   6338.99,
   6917.771,
   7597.77,
   8398.516,
   9340.888,
   10446.12,
   11734.45,
   13223.46,
   14926.17,
   16849.14,
   18990.69,
   21339.6,
   23874.52,
   26564.3,
   32245.3,
   35098.51,
   36474.84,
   37759.48,
   38911.79,
   39916.99,
   40761.93,
   41435.37,
   41928.22,
   42233.77,
   42347.81,
   42268.75,
   41997.66,
   41538.22,
   40896.66,
   40081.63,
   39103.95,
   37976.85,
   35417.09,
   29848.96,
   27070.76,
   24384.78,
   21843.6,
   19488.01,
   17345.63,
   15430.91,
   13746.26,
   12284.06,
   11029.13,
   9961.214,
   9057.404,
   8294.105,
   7648.594,
   7100.071,
   6223.729,
   5551.97,
   5011.252,
   4165.205,
   3512.793,
   2990.529,
   2565.79,
   1927.219,
   1481.412,
   1161.246,
   925.7565,
   748.9637,
   613.8487,
   508.9516,
   426.3692,
   360.5356,
   307.4578,
   264.223,
   228.6747,
   199.1945,
   174.5528,
   153.8046,
   136.2164,
   121.2129,
   108.3392,
   97.23249,
   87.60108,
   79.20889,
   71.86345,
   65.40689,
   59.70892,
   54.66139,
   50.17407,
   46.17128,
   42.58926,
   42.58926,
   42.58926,
   0};
   graph = new TGraph(108,sig_fx27,sig_fy27);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot0");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3012[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3012[50] = {
   2521,
   2585,
   2400,
   2343,
   1957,
   1317,
   1033,
   901,
   1042,
   1181,
   1498,
   1975,
   2980,
   4824,
   8977,
   21712,
   39937,
   29549,
   13273,
   6808,
   4342,
   3042,
   2193,
   1638,
   1233,
   1000,
   894,
   721,
   547,
   514,
   428,
   366,
   317,
   262,
   219,
   186,
   182,
   162,
   145,
   130,
   103,
   91,
   94,
   82,
   55,
   63,
   61,
   55,
   47,
   38};
   Double_t h_dataTrig0_felx3012[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3012[50] = {
   49.71205,
   50.34535,
   48.49235,
   47.90713,
   43.74082,
   35.79394,
   31.64421,
   29.52083,
   31.7839,
   33.86932,
   38.20723,
   43.94378,
   54.09167,
   68.95682,
   94.24835,
   146.8508,
   199.3431,
   171.399,
   114.7096,
   82.01212,
   65.39575,
   54.6566,
   46.33215,
   39.9753,
   34.61766,
   31.12673,
   29.40401,
   26.3561,
   22.89338,
   22.17708,
   20.1942,
   18.63766,
   17.31151,
   15.69413,
   14.30709,
   13.14734,
   13,
   12.23774,
   11.55197,
   10.91271,
   9.661201,
   9.521834,
   9.678086,
   9.036884,
   7.39358,
   7.916129,
   7.788779,
   7.39358,
   6.831172,
   6.137163};
   Double_t h_dataTrig0_fehx3012[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3012[50] = {
   50.71205,
   51.34535,
   49.49235,
   48.90713,
   44.74082,
   36.79394,
   32.64421,
   30.52083,
   32.7839,
   34.86932,
   39.20723,
   44.94378,
   55.09167,
   69.95682,
   95.24835,
   147.8508,
   200.3431,
   172.399,
   115.7096,
   83.01212,
   66.39575,
   55.6566,
   47.33215,
   40.9753,
   35.61766,
   32.12673,
   30.40401,
   27.3561,
   23.89338,
   23.17708,
   21.1942,
   19.63766,
   18.31151,
   16.69413,
   15.30709,
   14.14734,
   14,
   13.23774,
   12.55197,
   11.91271,
   10.6612,
   10.57436,
   10.72977,
   10.09222,
   8.461166,
   8.979274,
   8.852952,
   8.461166,
   7.904289,
   7.218484};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3012,h_dataTrig0_fy3012,h_dataTrig0_felx3012,h_dataTrig0_fehx3012,h_dataTrig0_fely3012,h_dataTrig0_fehy3012);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_e1e08b0__12 = new TH1D("frame_e1e08b0__12","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_e1e08b0__12->SetBinContent(1,44544.76);
   frame_e1e08b0__12->SetMinimum(25);
   frame_e1e08b0__12->SetMaximum(200000);
   frame_e1e08b0__12->SetEntries(2);
   frame_e1e08b0__12->SetDirectory(0);
   frame_e1e08b0__12->SetStats(0);
   frame_e1e08b0__12->SetLineWidth(2);
   frame_e1e08b0__12->SetMarkerStyle(20);
   frame_e1e08b0__12->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_e1e08b0__12->GetXaxis()->SetNdivisions(505);
   frame_e1e08b0__12->GetXaxis()->SetLabelFont(132);
   frame_e1e08b0__12->GetXaxis()->SetLabelOffset(0.01);
   frame_e1e08b0__12->GetXaxis()->SetLabelSize(0.06);
   frame_e1e08b0__12->GetXaxis()->SetTitleSize(0.072);
   frame_e1e08b0__12->GetXaxis()->SetTitleOffset(0.95);
   frame_e1e08b0__12->GetXaxis()->SetTitleFont(132);
   frame_e1e08b0__12->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_e1e08b0__12->GetYaxis()->SetLabelFont(132);
   frame_e1e08b0__12->GetYaxis()->SetLabelOffset(0.01);
   frame_e1e08b0__12->GetYaxis()->SetLabelSize(0.06);
   frame_e1e08b0__12->GetYaxis()->SetTitleSize(0.072);
   frame_e1e08b0__12->GetYaxis()->SetTitleOffset(0.95);
   frame_e1e08b0__12->GetYaxis()->SetTitleFont(132);
   frame_e1e08b0__12->GetZaxis()->SetLabelFont(132);
   frame_e1e08b0__12->GetZaxis()->SetLabelSize(0.06);
   frame_e1e08b0__12->GetZaxis()->SetTitleSize(0.072);
   frame_e1e08b0__12->GetZaxis()->SetTitleOffset(1.2);
   frame_e1e08b0__12->GetZaxis()->SetTitleFont(132);
   frame_e1e08b0__12->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5e.C <==
void FigS5e()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:02 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_d7e8750__13 = new TH1D("frame_d7e8750__13","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_d7e8750__13->SetBinContent(1,3895.352);
   frame_d7e8750__13->SetMinimum(2);
   frame_d7e8750__13->SetMaximum(50000);
   frame_d7e8750__13->SetEntries(2);
   frame_d7e8750__13->SetDirectory(0);
   frame_d7e8750__13->SetStats(0);
   frame_d7e8750__13->SetLineWidth(2);
   frame_d7e8750__13->SetMarkerStyle(20);
   frame_d7e8750__13->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d7e8750__13->GetXaxis()->SetNdivisions(505);
   frame_d7e8750__13->GetXaxis()->SetLabelFont(132);
   frame_d7e8750__13->GetXaxis()->SetLabelOffset(0.01);
   frame_d7e8750__13->GetXaxis()->SetLabelSize(0.06);
   frame_d7e8750__13->GetXaxis()->SetTitleSize(0.072);
   frame_d7e8750__13->GetXaxis()->SetTitleOffset(0.95);
   frame_d7e8750__13->GetXaxis()->SetTitleFont(132);
   frame_d7e8750__13->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_d7e8750__13->GetYaxis()->SetLabelFont(132);
   frame_d7e8750__13->GetYaxis()->SetLabelOffset(0.01);
   frame_d7e8750__13->GetYaxis()->SetLabelSize(0.06);
   frame_d7e8750__13->GetYaxis()->SetTitleSize(0.072);
   frame_d7e8750__13->GetYaxis()->SetTitleOffset(0.95);
   frame_d7e8750__13->GetYaxis()->SetTitleFont(132);
   frame_d7e8750__13->GetZaxis()->SetLabelFont(132);
   frame_d7e8750__13->GetZaxis()->SetLabelSize(0.06);
   frame_d7e8750__13->GetZaxis()->SetTitleSize(0.072);
   frame_d7e8750__13->GetZaxis()->SetTitleOffset(1.2);
   frame_d7e8750__13->GetZaxis()->SetTitleFont(132);
   frame_d7e8750__13->Draw("FUNC");
   
   Double_t data_fx3013[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3013[50] = {
   204,
   209,
   223,
   196,
   172,
   153,
   123,
   126,
   143,
   140,
   194,
   223,
   355,
   514,
   1017,
   1904,
   3275,
   2921,
   1508,
   860,
   522,
   361,
   286,
   184,
   161,
   138,
   103,
   77,
   69,
   50,
   49,
   41,
   36,
   35,
   26,
   22,
   26,
   20,
   23,
   17,
   20,
   12,
   20,
   20,
   8,
   10,
   8,
   9,
   6,
   7};
   Double_t data_felx3013[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3013[50] = {
   13.79161,
   13.96548,
   14.44155,
   13.50893,
   12.6244,
   11.87942,
   10.6018,
   10.7361,
   11.46871,
   11.34272,
   13.43736,
   14.44155,
   18.34808,
   22.17708,
   31.39436,
   43.13771,
   56.7298,
   53.54859,
   38.33619,
   28.83002,
   22.35279,
   18.50658,
   16.41892,
   13.07387,
   12.19843,
   11.25798,
   9.661201,
   8.755868,
   8.286444,
   7.047337,
   6.976026,
   6.376898,
   5.971996,
   5.887675,
   5.066015,
   4.654502,
   5.066015,
   4.434448,
   4.760717,
   4.082184,
   4.434448,
   3.415266,
   4.434448,
   4.434448,
   2.768386,
   3.108694,
   2.768386,
   2.943461,
   2.379931,
   2.58147};
   Double_t data_fehx3013[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3013[50] = {
   14.79161,
   14.96548,
   15.44155,
   14.50893,
   13.6244,
   12.87942,
   11.6018,
   11.7361,
   12.46871,
   12.34272,
   14.43736,
   15.44155,
   19.34808,
   23.17708,
   32.39436,
   44.13771,
   57.7298,
   54.54859,
   39.33619,
   29.83002,
   23.35279,
   19.50658,
   17.41892,
   14.07387,
   13.19843,
   12.25798,
   10.6612,
   9.812979,
   9.346779,
   8.118225,
   8.047634,
   7.455185,
   7.055545,
   6.97241,
   6.164324,
   5.761366,
   6.164324,
   5.546519,
   5.865235,
   5.203719,
   5.546519,
   4.559819,
   5.546519,
   5.546519,
   3.945142,
   4.26695,
   3.945142,
   4.110204,
   3.583642,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3013,data_fy3013,data_felx3013,data_fehx3013,data_fely3013,data_fehy3013);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig1_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx28[106] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy28[106] = {
   0,
   191.4314,
   191.4314,
   221.0347,
   228.7999,
   228.329,
   209.1047,
   181.3029,
   151.5801,
   128.237,
   116.9616,
   120.6393,
   139.171,
   172.2955,
   223.6764,
   258.7767,
   302.3952,
   357.3025,
   428.4245,
   472.8212,
   525.5409,
   589.2632,
   667.4589,
   764.3605,
   884.8837,
   955.7743,
   1034.913,
   1123.46,
   1222.977,
   1335.603,
   1464.188,
   1612.272,
   1783.782,
   1982.284,
   2208.517,
   2460.606,
   2726.341,
   2990.844,
   3238.183,
   3349.765,
   3450.248,
   3537.518,
   3609.365,
   3662.8,
   3696.513,
   3709.859,
   3702.742,
   3679.955,
   3647.747,
   3606.257,
   3557.091,
   3439.371,
   3297.881,
   3135.876,
   2957.29,
   2182.222,
   2002.098,
   1832.622,
   1674.881,
   1529.551,
   1396.897,
   1276.783,
   1168.814,
   1072.359,
   986.6205,
   910.6885,
   843.6011,
   784.3884,
   685.8729,
   608.3457,
   546.2483,
   495.3256,
   415.597,
   354.6864,
   305.6625,
   231.4055,
   179.3501,
   142.0964,
   114.6108,
   93.73799,
   77.55034,
   64.80324,
   54.64044,
   46.44997,
   39.78463,
   34.31237,
   29.78318,
   26.00655,
   22.83567,
   20.15629,
   17.87873,
   15.93197,
   14.25935,
   12.8154,
   11.56331,
   10.47318,
   9.520488,
   8.68509,
   7.950297,
   7.30223,
   6.729294,
   6.221758,
   5.771429,
   5.771429,
   5.771429,
   0};
   TGraph *graph = new TGraph(106,modelTot_fx28,modelTot_fy28);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx29[90] = {
   5068,
   5068,
   5080,
   5086,
   5089,
   5092,
   5093.5,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5122,
   5128,
   5140,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5344,
   5350,
   5356,
   5362,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy29[90] = {
   0,
   175.2446,
   175.2446,
   189.7387,
   196.2808,
   201.7878,
   203.9958,
   205.75,
   207.0095,
   207.7412,
   207.9251,
   207.5578,
   206.6514,
   205.2333,
   203.3333,
   201.0088,
   195.3125,
   188.5687,
   181.1161,
   164.8191,
   147.0231,
   109.1119,
   91.1608,
   82.81886,
   74.97078,
   67.65346,
   60.90487,
   54.76619,
   49.25335,
   44.37366,
   40.11868,
   36.45146,
   33.31461,
   28.37241,
   24.74203,
   21.95488,
   19.68885,
   16.08762,
   13.36934,
   11.45813,
   10.36379,
   10.19491,
   10.57034,
   11.37068,
   12.71593,
   14.72491,
   17.47601,
   20.96836,
   29.22851,
   30.83201,
   32.00227,
   32.66727,
   32.78249,
   32.33516,
   31.34545,
   28.02114,
   19.93008,
   16.21943,
   13.11856,
   10.70752,
   8.929266,
   6.73648,
   5.523968,
   4.711207,
   4.085075,
   3.57652,
   3.155493,
   2.802911,
   2.504806,
   2.250628,
   2.032303,
   1.843579,
   1.679555,
   1.536359,
   1.410905,
   1.300724,
   1.20383,
   1.118624,
   1.043812,
   0.9783427,
   0.9213501,
   0.8721172,
   0.8300448,
   0.7946289,
   0.7654457,
   0.742142,
   0.7244276,
   0.7244276,
   0.7244276,
   0};
   graph = new TGraph(90,Piee_fx29,Piee_fy29);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx30[80] = {
   5068,
   5068,
   5080,
   5086,
   5089,
   5092,
   5093.5,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5122,
   5128,
   5140,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy30[80] = {
   0,
   175.1507,
   175.1507,
   189.6366,
   196.1743,
   201.6766,
   203.8822,
   205.6339,
   206.8909,
   207.62,
   207.8012,
   207.4311,
   206.5219,
   205.1009,
   203.1979,
   200.8703,
   195.1676,
   188.4171,
   180.9574,
   164.6449,
   146.8315,
   108.8788,
   90.90293,
   82.54743,
   74.68491,
   67.35222,
   60.58724,
   54.43109,
   48.89961,
   44.00002,
   39.72378,
   36.03382,
   32.87263,
   27.87642,
   24.18388,
   21.32494,
   18.97569,
   15.1645,
   12.15666,
   9.834862,
   8.121691,
   6.898734,
   6.028803,
   5.384626,
   4.867108,
   4.41295,
   3.991579,
   3.595031,
   3.226433,
   2.891426,
   2.593617,
   2.333284,
   2.107898,
   1.913315,
   1.744859,
   1.598119,
   1.469316,
   1.355401,
   1.253993,
   1.163251,
   1.081748,
   1.00836,
   0.9421855,
   0.8824965,
   0.8287045,
   0.7803369,
   0.7370196,
   0.6984608,
   0.6644353,
   0.6347702,
   0.6093262,
   0.5879908,
   0.5706701,
   0.5572847,
   0.5477689,
   0.5420733,
   0.5401663,
   0.5401663,
   0.5401663,
   0};
   graph = new TGraph(80,RarePrc_fx30,RarePrc_fy30);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx31[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy31[56] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(56,comb_fx31,comb_fy31);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx32[106] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5266.75,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy32[106] = {
   0,
   16.18675,
   16.18675,
   19.24694,
   23.09577,
   27.98857,
   34.27978,
   42.46818,
   53.26619,
   67.70824,
   87.32474,
   114.429,
   152.6066,
   207.5887,
   244.1497,
   289.0259,
   344.9895,
   416.9663,
   461.7146,
   514.7347,
   578.7051,
   657.0951,
   754.1348,
   874.7361,
   945.6416,
   1024.778,
   1113.304,
   1212.782,
   1325.348,
   1453.852,
   1601.831,
   1773.211,
   1868.846,
   1971.558,
   2197.606,
   2449.481,
   2714.971,
   2979.194,
   3226.216,
   3337.625,
   3437.926,
   3525.005,
   3596.649,
   3649.872,
   3683.361,
   3696.473,
   3689.111,
   3666.067,
   3633.592,
   3591.823,
   3542.366,
   3424.03,
   3281.875,
   3119.159,
   2939.814,
   2161.254,
   1980.15,
   1809.655,
   1650.859,
   1504.44,
   1370.679,
   1249.498,
   1140.521,
   1043.131,
   956.5415,
   879.8565,
   812.1247,
   752.3862,
   653.2056,
   575.5632,
   513.9132,
   463.9801,
   387.5759,
   330.6893,
   285.7325,
   218.2869,
   170.4208,
   135.3599,
   109.0869,
   89.02678,
   73.46526,
   61.22672,
   51.48495,
   43.64706,
   37.27983,
   32.06174,
   27.75088,
   24.16297,
   21.15611,
   18.61994,
   16.46783,
   14.63124,
   13.05553,
   11.69678,
   10.5195,
   9.494833,
   8.599138,
   7.812973,
   7.120252,
   6.507601,
   5.963848,
   5.479616,
   5.047001,
   5.047001,
   5.047001,
   0};
   graph = new TGraph(106,sig_fx32,sig_fy32);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig1_fx3014[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig1_fy3014[50] = {
   204,
   209,
   223,
   196,
   172,
   153,
   123,
   126,
   143,
   140,
   194,
   223,
   355,
   514,
   1017,
   1904,
   3275,
   2921,
   1508,
   860,
   522,
   361,
   286,
   184,
   161,
   138,
   103,
   77,
   69,
   50,
   49,
   41,
   36,
   35,
   26,
   22,
   26,
   20,
   23,
   17,
   20,
   12,
   20,
   20,
   8,
   10,
   8,
   9,
   6,
   7};
   Double_t h_dataTrig1_felx3014[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig1_fely3014[50] = {
   13.79161,
   13.96548,
   14.44155,
   13.50893,
   12.6244,
   11.87942,
   10.6018,
   10.7361,
   11.46871,
   11.34272,
   13.43736,
   14.44155,
   18.34808,
   22.17708,
   31.39436,
   43.13771,
   56.7298,
   53.54859,
   38.33619,
   28.83002,
   22.35279,
   18.50658,
   16.41892,
   13.07387,
   12.19843,
   11.25798,
   9.661201,
   8.755868,
   8.286444,
   7.047337,
   6.976026,
   6.376898,
   5.971996,
   5.887675,
   5.066015,
   4.654502,
   5.066015,
   4.434448,
   4.760717,
   4.082184,
   4.434448,
   3.415266,
   4.434448,
   4.434448,
   2.768386,
   3.108694,
   2.768386,
   2.943461,
   2.379931,
   2.58147};
   Double_t h_dataTrig1_fehx3014[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig1_fehy3014[50] = {
   14.79161,
   14.96548,
   15.44155,
   14.50893,
   13.6244,
   12.87942,
   11.6018,
   11.7361,
   12.46871,
   12.34272,
   14.43736,
   15.44155,
   19.34808,
   23.17708,
   32.39436,
   44.13771,
   57.7298,
   54.54859,
   39.33619,
   29.83002,
   23.35279,
   19.50658,
   17.41892,
   14.07387,
   13.19843,
   12.25798,
   10.6612,
   9.812979,
   9.346779,
   8.118225,
   8.047634,
   7.455185,
   7.055545,
   6.97241,
   6.164324,
   5.761366,
   6.164324,
   5.546519,
   5.865235,
   5.203719,
   5.546519,
   4.559819,
   5.546519,
   5.546519,
   3.945142,
   4.26695,
   3.945142,
   4.110204,
   3.583642,
   3.770281};
   grae = new TGraphAsymmErrors(50,h_dataTrig1_fx3014,h_dataTrig1_fy3014,h_dataTrig1_felx3014,h_dataTrig1_fehx3014,h_dataTrig1_fely3014,h_dataTrig1_fehy3014);
   grae->SetName("h_dataTrig1");
   grae->SetTitle("Histogram of dataTrig1_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_d7e8750__14 = new TH1D("frame_d7e8750__14","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_d7e8750__14->SetBinContent(1,3895.352);
   frame_d7e8750__14->SetMinimum(2);
   frame_d7e8750__14->SetMaximum(50000);
   frame_d7e8750__14->SetEntries(2);
   frame_d7e8750__14->SetDirectory(0);
   frame_d7e8750__14->SetStats(0);
   frame_d7e8750__14->SetLineWidth(2);
   frame_d7e8750__14->SetMarkerStyle(20);
   frame_d7e8750__14->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_d7e8750__14->GetXaxis()->SetNdivisions(505);
   frame_d7e8750__14->GetXaxis()->SetLabelFont(132);
   frame_d7e8750__14->GetXaxis()->SetLabelOffset(0.01);
   frame_d7e8750__14->GetXaxis()->SetLabelSize(0.06);
   frame_d7e8750__14->GetXaxis()->SetTitleSize(0.072);
   frame_d7e8750__14->GetXaxis()->SetTitleOffset(0.95);
   frame_d7e8750__14->GetXaxis()->SetTitleFont(132);
   frame_d7e8750__14->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_d7e8750__14->GetYaxis()->SetLabelFont(132);
   frame_d7e8750__14->GetYaxis()->SetLabelOffset(0.01);
   frame_d7e8750__14->GetYaxis()->SetLabelSize(0.06);
   frame_d7e8750__14->GetYaxis()->SetTitleSize(0.072);
   frame_d7e8750__14->GetYaxis()->SetTitleOffset(0.95);
   frame_d7e8750__14->GetYaxis()->SetTitleFont(132);
   frame_d7e8750__14->GetZaxis()->SetLabelFont(132);
   frame_d7e8750__14->GetZaxis()->SetLabelSize(0.06);
   frame_d7e8750__14->GetZaxis()->SetTitleSize(0.072);
   frame_d7e8750__14->GetZaxis()->SetTitleOffset(1.2);
   frame_d7e8750__14->GetZaxis()->SetTitleFont(132);
   frame_d7e8750__14->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5f.C <==
void FigS5f()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:02 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_12e32a30__15 = new TH1D("frame_12e32a30__15","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_12e32a30__15->SetBinContent(1,4125.443);
   frame_12e32a30__15->SetMinimum(2);
   frame_12e32a30__15->SetMaximum(50000);
   frame_12e32a30__15->SetEntries(2);
   frame_12e32a30__15->SetDirectory(0);
   frame_12e32a30__15->SetStats(0);
   frame_12e32a30__15->SetLineWidth(2);
   frame_12e32a30__15->SetMarkerStyle(20);
   frame_12e32a30__15->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_12e32a30__15->GetXaxis()->SetNdivisions(505);
   frame_12e32a30__15->GetXaxis()->SetLabelFont(132);
   frame_12e32a30__15->GetXaxis()->SetLabelOffset(0.01);
   frame_12e32a30__15->GetXaxis()->SetLabelSize(0.06);
   frame_12e32a30__15->GetXaxis()->SetTitleSize(0.072);
   frame_12e32a30__15->GetXaxis()->SetTitleOffset(0.95);
   frame_12e32a30__15->GetXaxis()->SetTitleFont(132);
   frame_12e32a30__15->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_12e32a30__15->GetYaxis()->SetLabelFont(132);
   frame_12e32a30__15->GetYaxis()->SetLabelOffset(0.01);
   frame_12e32a30__15->GetYaxis()->SetLabelSize(0.06);
   frame_12e32a30__15->GetYaxis()->SetTitleSize(0.072);
   frame_12e32a30__15->GetYaxis()->SetTitleOffset(0.95);
   frame_12e32a30__15->GetYaxis()->SetTitleFont(132);
   frame_12e32a30__15->GetZaxis()->SetLabelFont(132);
   frame_12e32a30__15->GetZaxis()->SetLabelSize(0.06);
   frame_12e32a30__15->GetZaxis()->SetTitleSize(0.072);
   frame_12e32a30__15->GetZaxis()->SetTitleOffset(1.2);
   frame_12e32a30__15->GetZaxis()->SetTitleFont(132);
   frame_12e32a30__15->Draw("FUNC");
   
   Double_t data_fx3015[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3015[50] = {
   229,
   259,
   255,
   239,
   197,
   148,
   136,
   134,
   163,
   158,
   209,
   274,
   399,
   671,
   1191,
   2318,
   3590,
   2923,
   1511,
   873,
   607,
   411,
   316,
   207,
   181,
   147,
   112,
   113,
   77,
   69,
   54,
   44,
   42,
   36,
   28,
   36,
   19,
   18,
   14,
   20,
   9,
   17,
   13,
   15,
   10,
   9,
   11,
   9,
   8,
   8};
   Double_t data_felx3015[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3015[50] = {
   14.641,
   15.60124,
   15.47655,
   14.96771,
   13.54457,
   11.6758,
   11.17262,
   11.08663,
   12.27693,
   12.07975,
   13.96548,
   16.0605,
   19.48124,
   25.40849,
   34.01449,
   47.64821,
   59.41869,
   53.56709,
   38.3748,
   29.0508,
   24.14244,
   19.7793,
   17.28342,
   13.89618,
   12.96291,
   11.63466,
   10.09481,
   10.1419,
   8.755868,
   8.286444,
   7.32564,
   6.60794,
   6.454831,
   5.971996,
   5.259711,
   5.971996,
   4.320219,
   4.202887,
   3.6965,
   4.434448,
   2.943461,
   4.082184,
   3.558662,
   3.82938,
   3.108694,
   2.943461,
   3.265579,
   2.943461,
   2.768386,
   2.768386};
   Double_t data_fehx3015[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3015[50] = {
   15.641,
   16.60124,
   16.47655,
   15.96771,
   14.54457,
   12.6758,
   12.17262,
   12.08663,
   13.27693,
   13.07975,
   14.96548,
   17.0605,
   20.48124,
   26.40849,
   35.01449,
   48.64821,
   60.41869,
   54.56709,
   39.3748,
   30.0508,
   25.14244,
   20.7793,
   18.28342,
   14.89618,
   13.96291,
   12.63466,
   11.09481,
   11.1419,
   9.812979,
   9.346779,
   8.39385,
   7.68351,
   7.53218,
   7.055545,
   6.354446,
   7.055545,
   5.435196,
   5.321007,
   4.830381,
   5.546519,
   4.110204,
   5.203719,
   4.697573,
   4.958738,
   4.26695,
   4.110204,
   4.416521,
   4.110204,
   3.945142,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3015,data_fy3015,data_felx3015,data_fehx3015,data_fely3015,data_fehy3015);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig1_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx33[108] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5272.75,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5282.5,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy33[108] = {
   0,
   224.972,
   224.972,
   244.2329,
   258.1408,
   263.443,
   247.7034,
   217.4712,
   171.0521,
   137.3368,
   128.4341,
   137.5109,
   161.1029,
   200.0415,
   259.4465,
   299.9116,
   350.4351,
   415.0328,
   501.3192,
   556.7695,
   623.8687,
   706.113,
   807.7007,
   933.4199,
   1006.991,
   1088.722,
   1179.555,
   1280.685,
   1393.686,
   1520.631,
   1664.128,
   1827.199,
   2012.897,
   2223.609,
   2460.096,
   2720.452,
   2996.156,
   3263.29,
   3388.312,
   3504.902,
   3610.996,
   3704.625,
   3783.994,
   3847.414,
   3893.227,
   3920.559,
   3928.994,
   3918.567,
   3893.048,
   3859.791,
   3771.114,
   3654.125,
   3511.167,
   3345.436,
   3161.025,
   2964.786,
   2569.085,
   2192.33,
   2016.172,
   1850.245,
   1695.631,
   1553.015,
   1422.707,
   1304.671,
   1198.581,
   1103.863,
   1019.701,
   945.1994,
   879.4117,
   821.3723,
   724.7884,
   648.5303,
   586.918,
   535.6547,
   453.2276,
   388.4499,
   335.3853,
   254.3592,
   197.4341,
   156.4214,
   125.9094,
   102.6413,
   84.59049,
   70.39717,
   59.10546,
   50.02676,
   42.65667,
   36.62052,
   31.63648,
   27.49014,
   24.01658,
   21.08774,
   18.60321,
   16.48363,
   14.66578,
   13.09894,
   11.74221,
   10.56236,
   9.532316,
   8.629847,
   7.836628,
   7.137458,
   6.519652,
   5.972557,
   5.487161,
   5.487161,
   5.487161,
   0};
   TGraph *graph = new TGraph(108,modelTot_fx33,modelTot_fy33);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx34[93] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5344,
   5350,
   5356,
   5362,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy34[93] = {
   0,
   203.074,
   203.074,
   204.8173,
   207.8836,
   212.5284,
   218.491,
   224.8394,
   230.1461,
   231.9718,
   233.0764,
   233.398,
   232.9328,
   231.7155,
   229.8535,
   224.6804,
   218.2954,
   211.2148,
   203.4761,
   194.8068,
   184.8611,
   173.4,
   160.4649,
   146.3846,
   117.2403,
   103.5558,
   91.14566,
   80.24109,
   70.83567,
   62.79285,
   55.9387,
   50.11054,
   45.14391,
   40.91324,
   37.31419,
   31.62036,
   27.40454,
   24.19382,
   21.66996,
   19.61602,
   16.39891,
   13.98318,
   12.28975,
   11.36218,
   11.32115,
   11.7721,
   12.7154,
   14.36367,
   16.95267,
   20.6473,
   25.41438,
   36.59465,
   38.99523,
   40.70684,
   41.60355,
   41.61382,
   40.7289,
   39.00377,
   33.70414,
   22.60032,
   18.06241,
   14.51081,
   11.88548,
   9.99591,
   7.589723,
   6.085367,
   4.988502,
   4.139681,
   3.471525,
   2.941187,
   2.517034,
   2.175081,
   1.89708,
   1.669147,
   1.480701,
   1.323617,
   1.191615,
   1.079796,
   0.9843143,
   0.9021509,
   0.8309501,
   0.7688953,
   0.7146093,
   0.6670657,
   0.6255148,
   0.5894134,
   0.5583653,
   0.53207,
   0.5102806,
   0.4927722,
   0.4927722,
   0.4927722,
   0};
   graph = new TGraph(93,Piee_fx34,Piee_fy34);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx35[82] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy35[82] = {
   0,
   202.9225,
   202.9225,
   204.6592,
   207.7188,
   212.3565,
   218.3115,
   224.6521,
   229.9504,
   231.7718,
   232.872,
   233.1891,
   232.7192,
   231.4971,
   229.6302,
   224.4469,
   218.0512,
   210.9592,
   203.2085,
   194.5266,
   184.5675,
   173.0923,
   160.1423,
   146.0463,
   116.8677,
   103.1646,
   90.73462,
   79.8091,
   70.38146,
   62.31508,
   55.43591,
   49.58118,
   44.58632,
   40.32564,
   36.69466,
   30.93067,
   26.63518,
   23.33377,
   18.53409,
   15.02487,
   12.21996,
   9.999819,
   8.332533,
   7.125765,
   6.24847,
   5.58088,
   5.035379,
   4.555106,
   4.106783,
   3.674599,
   3.255213,
   2.853207,
   2.476836,
   2.134461,
   1.832108,
   1.572364,
   1.354356,
   1.174591,
   1.028047,
   0.9092077,
   0.8128164,
   0.7342987,
   0.669898,
   0.6166321,
   0.5721518,
   0.5346129,
   0.5025583,
   0.4748399,
   0.4505707,
   0.4290937,
   0.4099561,
   0.3928842,
   0.3777498,
   0.3645387,
   0.3533146,
   0.3441837,
   0.3372641,
   0.3326595,
   0.3304398,
   0.3304398,
   0.3304398,
   0};
   graph = new TGraph(82,RarePrc_fx35,RarePrc_fy35);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx36[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy36[56] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(56,comb_fx36,comb_fy36);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx37[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5272.75,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy37[108] = {
   0,
   21.89794,
   21.89794,
   25.74187,
   30.51025,
   36.48856,
   44.07121,
   53.81185,
   66.50117,
   83.29018,
   105.8905,
   136.9091,
   180.4254,
   243.0475,
   284.8096,
   336.4519,
   401.9889,
   489.0295,
   544.7855,
   612.1422,
   694.5942,
   796.3386,
   922.161,
   995.7623,
   1077.509,
   1168.342,
   1269.454,
   1382.42,
   1509.31,
   1652.731,
   1815.703,
   2001.277,
   2211.837,
   2448.142,
   2708.281,
   2983.733,
   3250.574,
   3375.434,
   3491.85,
   3597.759,
   3691.188,
   3770.347,
   3833.541,
   3879.117,
   3906.196,
   3914.362,
   3903.653,
   3877.836,
   3844.264,
   3803.242,
   3754.908,
   3637.173,
   3493.397,
   3326.778,
   3141.408,
   2944.139,
   2546.175,
   2166.915,
   1989.43,
   1822.134,
   1666.121,
   1522.086,
   1390.348,
   1270.883,
   1163.375,
   1067.268,
   981.8301,
   906.2042,
   839.4656,
   780.6655,
   683.1849,
   606.9164,
   546.1891,
   496.6509,
   419.5235,
   360.4952,
   312.785,
   239.8483,
   187.4382,
   148.8317,
   119.8241,
   97.65284,
   80.45081,
   66.92565,
   56.16427,
   47.50972,
   40.48159,
   34.72344,
   29.96733,
   26.00943,
   22.69296,
   19.89612,
   17.52341,
   15.49932,
   13.76363,
   12.26799,
   10.97331,
   9.847752,
   8.86525,
   8.004332,
   7.247214,
   6.579092,
   5.987582,
   5.462276,
   4.994388,
   4.994388,
   4.994388,
   0};
   graph = new TGraph(108,sig_fx37,sig_fy37);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot1");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig1_fx3016[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig1_fy3016[50] = {
   229,
   259,
   255,
   239,
   197,
   148,
   136,
   134,
   163,
   158,
   209,
   274,
   399,
   671,
   1191,
   2318,
   3590,
   2923,
   1511,
   873,
   607,
   411,
   316,
   207,
   181,
   147,
   112,
   113,
   77,
   69,
   54,
   44,
   42,
   36,
   28,
   36,
   19,
   18,
   14,
   20,
   9,
   17,
   13,
   15,
   10,
   9,
   11,
   9,
   8,
   8};
   Double_t h_dataTrig1_felx3016[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig1_fely3016[50] = {
   14.641,
   15.60124,
   15.47655,
   14.96771,
   13.54457,
   11.6758,
   11.17262,
   11.08663,
   12.27693,
   12.07975,
   13.96548,
   16.0605,
   19.48124,
   25.40849,
   34.01449,
   47.64821,
   59.41869,
   53.56709,
   38.3748,
   29.0508,
   24.14244,
   19.7793,
   17.28342,
   13.89618,
   12.96291,
   11.63466,
   10.09481,
   10.1419,
   8.755868,
   8.286444,
   7.32564,
   6.60794,
   6.454831,
   5.971996,
   5.259711,
   5.971996,
   4.320219,
   4.202887,
   3.6965,
   4.434448,
   2.943461,
   4.082184,
   3.558662,
   3.82938,
   3.108694,
   2.943461,
   3.265579,
   2.943461,
   2.768386,
   2.768386};
   Double_t h_dataTrig1_fehx3016[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig1_fehy3016[50] = {
   15.641,
   16.60124,
   16.47655,
   15.96771,
   14.54457,
   12.6758,
   12.17262,
   12.08663,
   13.27693,
   13.07975,
   14.96548,
   17.0605,
   20.48124,
   26.40849,
   35.01449,
   48.64821,
   60.41869,
   54.56709,
   39.3748,
   30.0508,
   25.14244,
   20.7793,
   18.28342,
   14.89618,
   13.96291,
   12.63466,
   11.09481,
   11.1419,
   9.812979,
   9.346779,
   8.39385,
   7.68351,
   7.53218,
   7.055545,
   6.354446,
   7.055545,
   5.435196,
   5.321007,
   4.830381,
   5.546519,
   4.110204,
   5.203719,
   4.697573,
   4.958738,
   4.26695,
   4.110204,
   4.416521,
   4.110204,
   3.945142,
   3.945142};
   grae = new TGraphAsymmErrors(50,h_dataTrig1_fx3016,h_dataTrig1_fy3016,h_dataTrig1_felx3016,h_dataTrig1_fehx3016,h_dataTrig1_fely3016,h_dataTrig1_fehy3016);
   grae->SetName("h_dataTrig1");
   grae->SetTitle("Histogram of dataTrig1_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_12e32a30__16 = new TH1D("frame_12e32a30__16","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_12e32a30__16->SetBinContent(1,4125.443);
   frame_12e32a30__16->SetMinimum(2);
   frame_12e32a30__16->SetMaximum(50000);
   frame_12e32a30__16->SetEntries(2);
   frame_12e32a30__16->SetDirectory(0);
   frame_12e32a30__16->SetStats(0);
   frame_12e32a30__16->SetLineWidth(2);
   frame_12e32a30__16->SetMarkerStyle(20);
   frame_12e32a30__16->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_12e32a30__16->GetXaxis()->SetNdivisions(505);
   frame_12e32a30__16->GetXaxis()->SetLabelFont(132);
   frame_12e32a30__16->GetXaxis()->SetLabelOffset(0.01);
   frame_12e32a30__16->GetXaxis()->SetLabelSize(0.06);
   frame_12e32a30__16->GetXaxis()->SetTitleSize(0.072);
   frame_12e32a30__16->GetXaxis()->SetTitleOffset(0.95);
   frame_12e32a30__16->GetXaxis()->SetTitleFont(132);
   frame_12e32a30__16->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_12e32a30__16->GetYaxis()->SetLabelFont(132);
   frame_12e32a30__16->GetYaxis()->SetLabelOffset(0.01);
   frame_12e32a30__16->GetYaxis()->SetLabelSize(0.06);
   frame_12e32a30__16->GetYaxis()->SetTitleSize(0.072);
   frame_12e32a30__16->GetYaxis()->SetTitleOffset(0.95);
   frame_12e32a30__16->GetYaxis()->SetTitleFont(132);
   frame_12e32a30__16->GetZaxis()->SetLabelFont(132);
   frame_12e32a30__16->GetZaxis()->SetLabelSize(0.06);
   frame_12e32a30__16->GetZaxis()->SetTitleSize(0.072);
   frame_12e32a30__16->GetZaxis()->SetTitleOffset(1.2);
   frame_12e32a30__16->GetZaxis()->SetTitleFont(132);
   frame_12e32a30__16->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5g.C <==
void FigS5g()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:03 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_14d4d110__17 = new TH1D("frame_14d4d110__17","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_14d4d110__17->SetBinContent(1,8316.651);
   frame_14d4d110__17->SetMinimum(5);
   frame_14d4d110__17->SetMaximum(70000);
   frame_14d4d110__17->SetEntries(2);
   frame_14d4d110__17->SetDirectory(0);
   frame_14d4d110__17->SetStats(0);
   frame_14d4d110__17->SetLineWidth(2);
   frame_14d4d110__17->SetMarkerStyle(20);
   frame_14d4d110__17->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_14d4d110__17->GetXaxis()->SetNdivisions(505);
   frame_14d4d110__17->GetXaxis()->SetLabelFont(132);
   frame_14d4d110__17->GetXaxis()->SetLabelOffset(0.01);
   frame_14d4d110__17->GetXaxis()->SetLabelSize(0.06);
   frame_14d4d110__17->GetXaxis()->SetTitleSize(0.072);
   frame_14d4d110__17->GetXaxis()->SetTitleOffset(0.95);
   frame_14d4d110__17->GetXaxis()->SetTitleFont(132);
   frame_14d4d110__17->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_14d4d110__17->GetYaxis()->SetLabelFont(132);
   frame_14d4d110__17->GetYaxis()->SetLabelOffset(0.01);
   frame_14d4d110__17->GetYaxis()->SetLabelSize(0.06);
   frame_14d4d110__17->GetYaxis()->SetTitleSize(0.072);
   frame_14d4d110__17->GetYaxis()->SetTitleOffset(0.95);
   frame_14d4d110__17->GetYaxis()->SetTitleFont(132);
   frame_14d4d110__17->GetZaxis()->SetLabelFont(132);
   frame_14d4d110__17->GetZaxis()->SetLabelSize(0.06);
   frame_14d4d110__17->GetZaxis()->SetTitleSize(0.072);
   frame_14d4d110__17->GetZaxis()->SetTitleOffset(1.2);
   frame_14d4d110__17->GetZaxis()->SetTitleFont(132);
   frame_14d4d110__17->Draw("FUNC");
   
   Double_t data_fx3017[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3017[50] = {
   480,
   466,
   516,
   443,
   401,
   300,
   219,
   216,
   245,
   262,
   311,
   400,
   608,
   918,
   1624,
   3696,
   7061,
   6206,
   2893,
   1547,
   989,
   673,
   511,
   389,
   304,
   269,
   207,
   134,
   129,
   112,
   96,
   75,
   89,
   62,
   59,
   57,
   47,
   32,
   28,
   26,
   18,
   13,
   25,
   22,
   14,
   13,
   19,
   11,
   14,
   12};
   Double_t data_felx3017[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3017[50] = {
   21.41461,
   21.09282,
   22.22114,
   20.5535,
   19.53123,
   16.82772,
   14.30709,
   14.20544,
   15.16046,
   15.69413,
   17.14228,
   19.50625,
   24.16272,
   29.80264,
   39.80199,
   60.29679,
   83.53124,
   78.27976,
   53.28894,
   38.8351,
   30.95234,
   25.44706,
   22.11084,
   19.22942,
   16.94276,
   15.90884,
   13.89618,
   11.08663,
   10.86882,
   10.09481,
   9.780867,
   8.640903,
   9.416226,
   7.852713,
   7.659312,
   7.527619,
   6.831172,
   5.627135,
   5.259711,
   5.066015,
   4.202887,
   3.558662,
   4.966335,
   4.654502,
   3.6965,
   3.558662,
   4.320219,
   3.265579,
   3.6965,
   3.415266};
   Double_t data_fehx3017[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3017[50] = {
   22.41461,
   22.09282,
   23.22114,
   21.5535,
   20.53123,
   17.82772,
   15.30709,
   15.20544,
   16.16046,
   16.69413,
   18.14228,
   20.50625,
   25.16272,
   30.80264,
   40.80199,
   61.29679,
   84.53124,
   79.27976,
   54.28894,
   39.8351,
   31.95234,
   26.44706,
   23.11084,
   20.22942,
   17.94276,
   16.90884,
   14.89618,
   12.08663,
   11.86882,
   11.09481,
   10.83201,
   9.698771,
   10.46934,
   8.916365,
   8.724565,
   8.594007,
   7.904289,
   6.715753,
   6.354446,
   6.164324,
   5.321007,
   4.697573,
   6.066589,
   5.761366,
   4.830381,
   4.697573,
   5.435196,
   4.416521,
   4.830381,
   4.559819};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3017,data_fy3017,data_felx3017,data_fehx3017,data_fely3017,data_fehy3017);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig2_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx38[109] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy38[109] = {
   0,
   531.3221,
   531.3221,
   484.4797,
   472.9698,
   477.7213,
   488.9231,
   466.9613,
   425.0238,
   322.5885,
   247.2858,
   215.2578,
   217.9495,
   247.4193,
   302.6083,
   390.8128,
   452.2227,
   529.3051,
   626.576,
   750.5245,
   912.363,
   1014.701,
   1139.57,
   1298.868,
   1397.084,
   1511.776,
   1646.731,
   1806.233,
   1994.925,
   2217.554,
   2478.62,
   2781.931,
   3130.085,
   3523.942,
   3962.133,
   4440.712,
   4953.008,
   5489.768,
   6036.036,
   6554.769,
   7022.807,
   7231.944,
   7421.663,
   7589.52,
   7726.395,
   7828.14,
   7893.215,
   7920.62,
   7909.922,
   7861.268,
   7775.379,
   7653.536,
   7497.541,
   7310.73,
   7100.194,
   6636.465,
   6153.082,
   5180.19,
   4712.851,
   4270.365,
   3859.074,
   3482.968,
   3143.847,
   2841.663,
   2574.937,
   2341.205,
   2137.414,
   1960.249,
   1806.374,
   1672.607,
   1454.07,
   1285.149,
   1151.286,
   1042.117,
   950.5186,
   802.638,
   686.1971,
   591.3977,
   447.6749,
   346.6544,
   273.997,
   220.4729,
   180.1286,
   149.1039,
   124.8314,
   105.5522,
   90.03377,
   77.39582,
   66.99802,
   58.36601,
   51.14185,
   45.05073,
   39.87857,
   35.4567,
   31.65114,
   28.35494,
   25.48239,
   22.96463,
   20.74611,
   18.78177,
   17.0348,
   15.47485,
   14.07665,
   12.81893,
   11.68358,
   10.65509,
   10.65509,
   10.65509,
   0};
   TGraph *graph = new TGraph(109,modelTot_fx38,modelTot_fy38);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx39[80] = {
   5068,
   5068,
   5080,
   5092,
   5095,
   5096.5,
   5098,
   5101,
   5104,
   5110,
   5111.5,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy39[80] = {
   0,
   501.6316,
   501.6316,
   449.2431,
   439.8225,
   436.609,
   434.4711,
   433.3297,
   435.5716,
   442.6125,
   443.1946,
   442.7655,
   441.1178,
   438.0662,
   433.5222,
   427.4618,
   419.9001,
   410.9012,
   400.5712,
   389.0498,
   363.0729,
   246.3214,
   219.3617,
   194.5539,
   172.1695,
   152.2803,
   134.8226,
   119.6511,
   106.5769,
   95.33326,
   85.6862,
   77.42823,
   64.28674,
   54.54746,
   47.13597,
   41.25206,
   36.37338,
   28.69982,
   23.25218,
   19.5144,
   16.93716,
   15.20584,
   14.29502,
   14.42671,
   15.88542,
   18.54442,
   20.53044,
   19.26331,
   16.14455,
   13.01511,
   10.76892,
   9.39356,
   8.496566,
   7.785068,
   7.133671,
   6.502679,
   5.883533,
   5.279575,
   4.698989,
   4.150654,
   3.641451,
   3.174969,
   2.751342,
   2.367943,
   2.020415,
   1.703716,
   1.412959,
   1.143936,
   0.8933503,
   0.6587998,
   0.4385967,
   0.2315604,
   0.0367906,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(80,Piee_fx39,Piee_fy39);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx40[79] = {
   5068,
   5068,
   5080,
   5092,
   5095,
   5096.5,
   5098,
   5101,
   5104,
   5110,
   5111.5,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy40[79] = {
   0,
   501.5803,
   501.5803,
   449.1835,
   439.7606,
   436.5458,
   434.4068,
   433.2628,
   435.502,
   442.5371,
   443.1177,
   442.6869,
   441.0377,
   437.9844,
   433.4387,
   427.3765,
   419.813,
   410.8123,
   400.4804,
   388.9571,
   362.9762,
   246.2062,
   219.2413,
   194.4279,
   172.0377,
   152.1422,
   134.6779,
   119.4994,
   106.4179,
   95.16635,
   85.51094,
   77.24412,
   64.0832,
   54.3219,
   46.88539,
   36.06161,
   28.30738,
   22.75166,
   18.86581,
   16.07565,
   14.00119,
   12.43797,
   11.23943,
   10.27589,
   9.447399,
   8.697915,
   8.011945,
   7.396878,
   6.862474,
   6.407073,
   6.014233,
   5.657826,
   5.310707,
   4.952334,
   4.572735,
   4.172466,
   3.75979,
   3.346731,
   2.945406,
   2.565453,
   2.212816,
   1.889643,
   1.595038,
   1.326129,
   1.079154,
   0.8503315,
   0.6364107,
   0.4349216,
   0.2441819,
   0.06312929,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(79,RarePrc_fx40,RarePrc_fy40);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx41[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy41[56] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(56,comb_fx41,comb_fy41);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx42[106] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy42[106] = {
   0,
   29.69047,
   29.69047,
   35.23661,
   42.14961,
   50.85683,
   61.95086,
   76.26717,
   95.0055,
   119.9246,
   153.6628,
   200.2834,
   266.2349,
   362.113,
   506.0529,
   605.3692,
   731.0101,
   894.2557,
   997.2062,
   1122.633,
   1282.437,
   1380.888,
   1495.803,
   1630.967,
   1790.668,
   1979.546,
   2202.348,
   2463.575,
   2767.035,
   3115.325,
   3509.303,
   3947.602,
   4426.275,
   4938.649,
   5475.473,
   6021.788,
   6540.552,
   7008.602,
   7217.739,
   7407.453,
   7575.301,
   7712.161,
   7813.887,
   7878.937,
   7906.313,
   7895.58,
   7846.886,
   7760.952,
   7639.059,
   7483.008,
   7296.136,
   7085.534,
   6621.654,
   6138.099,
   5164.799,
   4697.223,
   4254.479,
   3842.912,
   3466.51,
   3127.076,
   2824.562,
   2557.493,
   2323.405,
   2119.246,
   1941.704,
   1787.458,
   1653.344,
   1434.21,
   1264.855,
   1130.756,
   1021.572,
   930.1918,
   783.3747,
   668.4045,
   575.2531,
   434.6598,
   335.8854,
   264.6034,
   211.9763,
   172.3435,
   141.9703,
   118.3287,
   99.66863,
   84.7542,
   72.69683,
   62.84736,
   54.72456,
   47.96688,
   42.29939,
   37.51063,
   33.43629,
   29.94743,
   26.94198,
   24.33845,
   22.07128,
   20.08731,
   18.34317,
   16.80324,
   15.43806,
   14.22316,
   13.13808,
   12.16563,
   11.29128,
   11.29128,
   11.29128,
   0};
   graph = new TGraph(106,sig_fx42,sig_fy42);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig2_fx3018[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig2_fy3018[50] = {
   480,
   466,
   516,
   443,
   401,
   300,
   219,
   216,
   245,
   262,
   311,
   400,
   608,
   918,
   1624,
   3696,
   7061,
   6206,
   2893,
   1547,
   989,
   673,
   511,
   389,
   304,
   269,
   207,
   134,
   129,
   112,
   96,
   75,
   89,
   62,
   59,
   57,
   47,
   32,
   28,
   26,
   18,
   13,
   25,
   22,
   14,
   13,
   19,
   11,
   14,
   12};
   Double_t h_dataTrig2_felx3018[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig2_fely3018[50] = {
   21.41461,
   21.09282,
   22.22114,
   20.5535,
   19.53123,
   16.82772,
   14.30709,
   14.20544,
   15.16046,
   15.69413,
   17.14228,
   19.50625,
   24.16272,
   29.80264,
   39.80199,
   60.29679,
   83.53124,
   78.27976,
   53.28894,
   38.8351,
   30.95234,
   25.44706,
   22.11084,
   19.22942,
   16.94276,
   15.90884,
   13.89618,
   11.08663,
   10.86882,
   10.09481,
   9.780867,
   8.640903,
   9.416226,
   7.852713,
   7.659312,
   7.527619,
   6.831172,
   5.627135,
   5.259711,
   5.066015,
   4.202887,
   3.558662,
   4.966335,
   4.654502,
   3.6965,
   3.558662,
   4.320219,
   3.265579,
   3.6965,
   3.415266};
   Double_t h_dataTrig2_fehx3018[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig2_fehy3018[50] = {
   22.41461,
   22.09282,
   23.22114,
   21.5535,
   20.53123,
   17.82772,
   15.30709,
   15.20544,
   16.16046,
   16.69413,
   18.14228,
   20.50625,
   25.16272,
   30.80264,
   40.80199,
   61.29679,
   84.53124,
   79.27976,
   54.28894,
   39.8351,
   31.95234,
   26.44706,
   23.11084,
   20.22942,
   17.94276,
   16.90884,
   14.89618,
   12.08663,
   11.86882,
   11.09481,
   10.83201,
   9.698771,
   10.46934,
   8.916365,
   8.724565,
   8.594007,
   7.904289,
   6.715753,
   6.354446,
   6.164324,
   5.321007,
   4.697573,
   6.066589,
   5.761366,
   4.830381,
   4.697573,
   5.435196,
   4.416521,
   4.830381,
   4.559819};
   grae = new TGraphAsymmErrors(50,h_dataTrig2_fx3018,h_dataTrig2_fy3018,h_dataTrig2_felx3018,h_dataTrig2_fehx3018,h_dataTrig2_fely3018,h_dataTrig2_fehy3018);
   grae->SetName("h_dataTrig2");
   grae->SetTitle("Histogram of dataTrig2_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_14d4d110__18 = new TH1D("frame_14d4d110__18","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_14d4d110__18->SetBinContent(1,8316.651);
   frame_14d4d110__18->SetMinimum(5);
   frame_14d4d110__18->SetMaximum(70000);
   frame_14d4d110__18->SetEntries(2);
   frame_14d4d110__18->SetDirectory(0);
   frame_14d4d110__18->SetStats(0);
   frame_14d4d110__18->SetLineWidth(2);
   frame_14d4d110__18->SetMarkerStyle(20);
   frame_14d4d110__18->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_14d4d110__18->GetXaxis()->SetNdivisions(505);
   frame_14d4d110__18->GetXaxis()->SetLabelFont(132);
   frame_14d4d110__18->GetXaxis()->SetLabelOffset(0.01);
   frame_14d4d110__18->GetXaxis()->SetLabelSize(0.06);
   frame_14d4d110__18->GetXaxis()->SetTitleSize(0.072);
   frame_14d4d110__18->GetXaxis()->SetTitleOffset(0.95);
   frame_14d4d110__18->GetXaxis()->SetTitleFont(132);
   frame_14d4d110__18->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_14d4d110__18->GetYaxis()->SetLabelFont(132);
   frame_14d4d110__18->GetYaxis()->SetLabelOffset(0.01);
   frame_14d4d110__18->GetYaxis()->SetLabelSize(0.06);
   frame_14d4d110__18->GetYaxis()->SetTitleSize(0.072);
   frame_14d4d110__18->GetYaxis()->SetTitleOffset(0.95);
   frame_14d4d110__18->GetYaxis()->SetTitleFont(132);
   frame_14d4d110__18->GetZaxis()->SetLabelFont(132);
   frame_14d4d110__18->GetZaxis()->SetLabelSize(0.06);
   frame_14d4d110__18->GetZaxis()->SetTitleSize(0.072);
   frame_14d4d110__18->GetZaxis()->SetTitleOffset(1.2);
   frame_14d4d110__18->GetZaxis()->SetTitleFont(132);
   frame_14d4d110__18->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5h.C <==
void FigS5h()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:35:03 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_14d95560__19 = new TH1D("frame_14d95560__19","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_14d95560__19->SetBinContent(1,9867.355);
   frame_14d95560__19->SetMinimum(5);
   frame_14d95560__19->SetMaximum(70000);
   frame_14d95560__19->SetEntries(2);
   frame_14d95560__19->SetDirectory(0);
   frame_14d95560__19->SetStats(0);
   frame_14d95560__19->SetLineWidth(2);
   frame_14d95560__19->SetMarkerStyle(20);
   frame_14d95560__19->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_14d95560__19->GetXaxis()->SetNdivisions(505);
   frame_14d95560__19->GetXaxis()->SetLabelFont(132);
   frame_14d95560__19->GetXaxis()->SetLabelOffset(0.01);
   frame_14d95560__19->GetXaxis()->SetLabelSize(0.06);
   frame_14d95560__19->GetXaxis()->SetTitleSize(0.072);
   frame_14d95560__19->GetXaxis()->SetTitleOffset(0.95);
   frame_14d95560__19->GetXaxis()->SetTitleFont(132);
   frame_14d95560__19->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_14d95560__19->GetYaxis()->SetLabelFont(132);
   frame_14d95560__19->GetYaxis()->SetLabelOffset(0.01);
   frame_14d95560__19->GetYaxis()->SetLabelSize(0.06);
   frame_14d95560__19->GetYaxis()->SetTitleSize(0.072);
   frame_14d95560__19->GetYaxis()->SetTitleOffset(0.95);
   frame_14d95560__19->GetYaxis()->SetTitleFont(132);
   frame_14d95560__19->GetZaxis()->SetLabelFont(132);
   frame_14d95560__19->GetZaxis()->SetLabelSize(0.06);
   frame_14d95560__19->GetZaxis()->SetTitleSize(0.072);
   frame_14d95560__19->GetZaxis()->SetTitleOffset(1.2);
   frame_14d95560__19->GetZaxis()->SetTitleFont(132);
   frame_14d95560__19->Draw("FUNC");
   
   Double_t data_fx3019[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3019[50] = {
   655,
   651,
   656,
   592,
   486,
   394,
   302,
   281,
   314,
   349,
   426,
   562,
   818,
   1268,
   2317,
   4945,
   8740,
   6919,
   3309,
   1886,
   1177,
   877,
   636,
   514,
   412,
   319,
   248,
   218,
   178,
   151,
   124,
   114,
   93,
   84,
   82,
   65,
   57,
   57,
   39,
   52,
   37,
   32,
   27,
   30,
   26,
   29,
   26,
   21,
   10,
   21};
   Double_t data_felx3019[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3019[50] = {
   25.09785,
   25.0196,
   25.11738,
   23.83619,
   21.55108,
   19.35573,
   16.88534,
   16.27051,
   17.2271,
   18.18823,
   20.14582,
   23.21181,
   28.10507,
   35.1125,
   47.63782,
   69.82247,
   92.9893,
   82.68203,
   57.02608,
   42.93098,
   33.81108,
   29.11841,
   24.724,
   22.17708,
   19.80394,
   17.36757,
   15.25595,
   14.27329,
   12.85103,
   11.79837,
   10.64675,
   10.18878,
   9.626284,
   9.146873,
   9.036884,
   8.041463,
   7.527619,
   7.527619,
   6.218102,
   7.187836,
   6.055143,
   5.627135,
   5.163771,
   5.446522,
   5.066015,
   5.353932,
   5.066015,
   4.545807,
   3.108694,
   4.545807};
   Double_t data_fehx3019[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3019[50] = {
   26.09785,
   26.0196,
   26.11738,
   24.83619,
   22.55108,
   20.35573,
   17.88534,
   17.27051,
   18.2271,
   19.18823,
   21.14582,
   24.21181,
   29.10507,
   36.1125,
   48.63782,
   70.82247,
   93.9893,
   83.68203,
   58.02608,
   43.93098,
   34.81108,
   30.11841,
   25.724,
   23.17708,
   20.80394,
   18.36757,
   16.25595,
   15.27329,
   13.85103,
   12.79837,
   11.64675,
   11.18878,
   10.67824,
   10.20155,
   10.09222,
   9.103628,
   8.594007,
   8.594007,
   7.298372,
   8.257346,
   7.137555,
   6.715753,
   6.260244,
   6.538046,
   6.164324,
   6.44702,
   6.164324,
   5.655182,
   4.26695,
   5.655182};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3019,data_fy3019,data_felx3019,data_fehx3019,data_fely3019,data_fehy3019);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig2_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx43[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5110,
   5116,
   5128,
   5140,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5249.5,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy43[108] = {
   0,
   657.1979,
   657.1979,
   646.6267,
   657.786,
   654.619,
   633.2198,
   560.3478,
   434.6089,
   317.7729,
   288.5981,
   277.5422,
   291.8511,
   337.5757,
   412.5199,
   527.9723,
   607.2161,
   705.834,
   829.6921,
   989.2589,
   1088.844,
   1208.229,
   1356.1,
   1545.843,
   1662.244,
   1796.948,
   1953.431,
   2135.498,
   2347.157,
   2592.415,
   2875.003,
   3198.044,
   3563.654,
   3972.541,
   4423.61,
   4913.651,
   5437.151,
   5986.284,
   7120.127,
   7680.754,
   8220.412,
   8719.65,
   8928.246,
   9101.149,
   9236.065,
   9331.185,
   9385.231,
   9397.481,
   9367.79,
   9296.588,
   9184.873,
   9034.185,
   8846.573,
   8626.513,
   8123.801,
   7564.787,
   6971.528,
   5797.346,
   5247.31,
   4735.171,
   4267.256,
   3846.967,
   3475.045,
   3150.019,
   2868.753,
   2627.021,
   2420.009,
   2242.777,
   2090.584,
   1959.106,
   1743.747,
   1573.326,
   1432.617,
   1207.091,
   1029.585,
   885.2794,
   766.4486,
   584.9521,
   456.0331,
   362.269,
   292.5947,
   239.767,
   198.9697,
   166.9496,
   141.4621,
   120.922,
   104.1862,
   90.41542,
   78.98368,
   69.41727,
   61.35295,
   54.50883,
   48.66381,
   43.64291,
   39.30646,
   35.54219,
   32.25928,
   29.38375,
   26.85503,
   24.62319,
   22.6469,
   20.89173,
   19.32887,
   17.93417,
   16.68723,
   16.68723,
   16.68723,
   0};
   TGraph *graph = new TGraph(108,modelTot_fx43,modelTot_fy43);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Piee_fx44[78] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5095,
   5098,
   5104,
   5107,
   5108.5,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy44[78] = {
   0,
   616.4467,
   616.4467,
   608.7755,
   598.2814,
   595.5883,
   596.0132,
   599.9775,
   598.0935,
   595.3051,
   591.2043,
   579.3333,
   563.4988,
   544.9381,
   524.3722,
   501.5612,
   475.4637,
   445.0342,
   409.9646,
   371.0696,
   330.1879,
   289.6366,
   251.5,
   217.3177,
   187.8399,
   163.1638,
   142.9796,
   126.7631,
   113.797,
   103.4307,
   95.08936,
   82.54787,
   73.30182,
   65.7441,
   53.06408,
   42.78547,
   35.09454,
   29.77467,
   26.1984,
   23.81606,
   22.44701,
   22.19347,
   23.03965,
   24.46045,
   24.73041,
   22.64025,
   19.06685,
   15.66873,
   12.88844,
   10.83072,
   9.341118,
   8.206517,
   7.275879,
   6.471826,
   5.760582,
   5.127035,
   4.562945,
   4.062555,
   3.620937,
   3.233298,
   2.894687,
   2.600053,
   2.344403,
   2.123001,
   1.931542,
   1.766249,
   1.623898,
   1.501805,
   1.397747,
   1.309912,
   1.236833,
   1.177337,
   1.130499,
   1.095617,
   1.072197,
   1.072197,
   1.072197,
   0};
   graph = new TGraph(78,Piee_fx44,Piee_fy44);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t RarePrc_fx45[78] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5095,
   5098,
   5104,
   5107,
   5108.5,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy45[78] = {
   0,
   616.3734,
   616.3734,
   608.6961,
   598.1953,
   595.4986,
   595.9198,
   599.876,
   597.9876,
   595.197,
   591.0939,
   579.2181,
   563.3786,
   544.8126,
   524.2411,
   501.4243,
   475.3206,
   444.8846,
   409.8082,
   370.906,
   330.0167,
   289.4574,
   251.3123,
   217.1211,
   187.634,
   162.948,
   142.7532,
   126.5256,
   113.5478,
   103.1692,
   94.81466,
   82.24454,
   72.96635,
   65.37244,
   52.60539,
   42.21431,
   34.37309,
   28.8359,
   24.90067,
   21.85176,
   19.23282,
   16.87341,
   14.77101,
   12.96076,
   11.44564,
   10.1895,
   9.138256,
   8.240282,
   7.455462,
   6.755571,
   6.12146,
   5.540339,
   5.003914,
   4.507305,
   4.048163,
   3.625824,
   3.240467,
   2.892333,
   2.581146,
   2.305821,
   2.064391,
   1.854224,
   1.672303,
   1.515516,
   1.380897,
   1.265781,
   1.167878,
   1.085282,
   1.016427,
   0.9600592,
   0.9151859,
   0.881036,
   0.8570318,
   0.8427706,
   0.8380132,
   0.8380132,
   0.8380132,
   0};
   graph = new TGraph(78,RarePrc_fx45,RarePrc_fy45);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t comb_fx46[72] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy46[72] = {
   0,
   76.46868,
   76.46868,
   69.93125,
   63.95272,
   58.48529,
   53.48529,
   48.91275,
   44.73112,
   40.90698,
   37.40978,
   34.21156,
   31.28675,
   28.612,
   26.16591,
   23.92895,
   21.88322,
   20.01239,
   18.3015,
   15.30601,
   12.80081,
   10.70564,
   8.953404,
   7.48796,
   6.262373,
   5.237383,
   4.380157,
   3.063659,
   2.142847,
   1.498794,
   1.048317,
   0.7332355,
   0.5128546,
   0.3587112,
   0.2508972,
   0.1754876,
   0.1227431,
   0.08585153,
   0.06004803,
   0.04200002,
   0.02937652,
   0.02054712,
   0.01437149,
   0.010052,
   0.007030777,
   0.00491761,
   0.003439575,
   0.002405778,
   0.001682699,
   0.001176948,
   0.0008232048,
   0.0005757827,
   0.0004027257,
   0.0002816827,
   0.0001970203,
   0.0001378039,
   9.638566e-05,
   6.741603e-05,
   4.71535e-05,
   3.298107e-05,
   2.306829e-05,
   1.61349e-05,
   1.12854e-05,
   7.893466e-06,
   5.521009e-06,
   3.861617e-06,
   2.700972e-06,
   1.889169e-06,
   1.321361e-06,
   1.321361e-06,
   1.321361e-06,
   0};
   graph = new TGraph(72,comb_fx46,comb_fy46);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx47[107] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5249.5,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy47[107] = {
   0,
   40.75118,
   40.75118,
   48.34536,
   57.80852,
   69.721,
   84.88407,
   104.421,
   129.933,
   163.7451,
   209.3032,
   271.8316,
   359.4558,
   485.1868,
   568.6006,
   670.7395,
   797.5185,
   959.4842,
   1060.101,
   1180.42,
   1329.136,
   1519.645,
   1636.401,
   1771.443,
   1928.247,
   2110.619,
   2322.568,
   2568.098,
   2850.945,
   3174.228,
   3540.065,
   3949.164,
   4400.429,
   4890.65,
   5414.313,
   5963.593,
   7097.68,
   7658.402,
   8198.138,
   8697.436,
   8906.054,
   9078.976,
   9213.905,
   9309.034,
   9363.084,
   9375.334,
   9345.638,
   9274.427,
   9162.698,
   9011.992,
   8824.357,
   8604.269,
   8361.886,
   8101.489,
   7542.39,
   6949.031,
   5774.603,
   5224.424,
   4712.131,
   4244.052,
   3823.59,
   3451.488,
   3126.277,
   2844.823,
   2602.9,
   2395.709,
   2218.317,
   2065.985,
   1934.393,
   1718.892,
   1548.46,
   1407.887,
   1183.101,
   1006.944,
   864.407,
   747.3818,
   569.2834,
   443.1447,
   351.4383,
   283.2536,
   231.5605,
   191.6938,
   160.4778,
   135.7015,
   115.795,
   99.62325,
   86.35287,
   75.36274,
   66.18398,
   58.45826,
   51.90877,
   46.31941,
   41.51991,
   37.37492,
   33.77595,
   30.63538,
   27.88194,
   25.45728,
   23.31328,
   21.41007,
   19.71439,
   18.19838,
   16.83855,
   15.61503,
   15.61503,
   15.61503,
   0};
   graph = new TGraph(107,sig_fx47,sig_fy47);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig2_fx3020[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig2_fy3020[50] = {
   655,
   651,
   656,
   592,
   486,
   394,
   302,
   281,
   314,
   349,
   426,
   562,
   818,
   1268,
   2317,
   4945,
   8740,
   6919,
   3309,
   1886,
   1177,
   877,
   636,
   514,
   412,
   319,
   248,
   218,
   178,
   151,
   124,
   114,
   93,
   84,
   82,
   65,
   57,
   57,
   39,
   52,
   37,
   32,
   27,
   30,
   26,
   29,
   26,
   21,
   10,
   21};
   Double_t h_dataTrig2_felx3020[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig2_fely3020[50] = {
   25.09785,
   25.0196,
   25.11738,
   23.83619,
   21.55108,
   19.35573,
   16.88534,
   16.27051,
   17.2271,
   18.18823,
   20.14582,
   23.21181,
   28.10507,
   35.1125,
   47.63782,
   69.82247,
   92.9893,
   82.68203,
   57.02608,
   42.93098,
   33.81108,
   29.11841,
   24.724,
   22.17708,
   19.80394,
   17.36757,
   15.25595,
   14.27329,
   12.85103,
   11.79837,
   10.64675,
   10.18878,
   9.626284,
   9.146873,
   9.036884,
   8.041463,
   7.527619,
   7.527619,
   6.218102,
   7.187836,
   6.055143,
   5.627135,
   5.163771,
   5.446522,
   5.066015,
   5.353932,
   5.066015,
   4.545807,
   3.108694,
   4.545807};
   Double_t h_dataTrig2_fehx3020[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig2_fehy3020[50] = {
   26.09785,
   26.0196,
   26.11738,
   24.83619,
   22.55108,
   20.35573,
   17.88534,
   17.27051,
   18.2271,
   19.18823,
   21.14582,
   24.21181,
   29.10507,
   36.1125,
   48.63782,
   70.82247,
   93.9893,
   83.68203,
   58.02608,
   43.93098,
   34.81108,
   30.11841,
   25.724,
   23.17708,
   20.80394,
   18.36757,
   16.25595,
   15.27329,
   13.85103,
   12.79837,
   11.64675,
   11.18878,
   10.67824,
   10.20155,
   10.09222,
   9.103628,
   8.594007,
   8.594007,
   7.298372,
   8.257346,
   7.137555,
   6.715753,
   6.260244,
   6.538046,
   6.164324,
   6.44702,
   6.164324,
   5.655182,
   4.26695,
   5.655182};
   grae = new TGraphAsymmErrors(50,h_dataTrig2_fx3020,h_dataTrig2_fy3020,h_dataTrig2_felx3020,h_dataTrig2_fehx3020,h_dataTrig2_fely3020,h_dataTrig2_fehy3020);
   grae->SetName("h_dataTrig2");
   grae->SetTitle("Histogram of dataTrig2_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_14d95560__20 = new TH1D("frame_14d95560__20","A RooPlot of \"#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_14d95560__20->SetBinContent(1,9867.355);
   frame_14d95560__20->SetMinimum(5);
   frame_14d95560__20->SetMaximum(70000);
   frame_14d95560__20->SetEntries(2);
   frame_14d95560__20->SetDirectory(0);
   frame_14d95560__20->SetStats(0);
   frame_14d95560__20->SetLineWidth(2);
   frame_14d95560__20->SetMarkerStyle(20);
   frame_14d95560__20->GetXaxis()->SetTitle("#it{m_{J/#psi}(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_14d95560__20->GetXaxis()->SetNdivisions(505);
   frame_14d95560__20->GetXaxis()->SetLabelFont(132);
   frame_14d95560__20->GetXaxis()->SetLabelOffset(0.01);
   frame_14d95560__20->GetXaxis()->SetLabelSize(0.06);
   frame_14d95560__20->GetXaxis()->SetTitleSize(0.072);
   frame_14d95560__20->GetXaxis()->SetTitleOffset(0.95);
   frame_14d95560__20->GetXaxis()->SetTitleFont(132);
   frame_14d95560__20->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_14d95560__20->GetYaxis()->SetLabelFont(132);
   frame_14d95560__20->GetYaxis()->SetLabelOffset(0.01);
   frame_14d95560__20->GetYaxis()->SetLabelSize(0.06);
   frame_14d95560__20->GetYaxis()->SetTitleSize(0.072);
   frame_14d95560__20->GetYaxis()->SetTitleOffset(0.95);
   frame_14d95560__20->GetYaxis()->SetTitleFont(132);
   frame_14d95560__20->GetZaxis()->SetLabelFont(132);
   frame_14d95560__20->GetZaxis()->SetLabelSize(0.06);
   frame_14d95560__20->GetZaxis()->SetTitleSize(0.072);
   frame_14d95560__20->GetZaxis()->SetTitleOffset(1.2);
   frame_14d95560__20->GetZaxis()->SetTitleFont(132);
   frame_14d95560__20->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.953062e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#psi(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS6a.C <==
void FigS6a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:14 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis2[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *heeEff_thinBins__2 = new TH1F("heeEff_thinBins__2","heeEff_thinBins",30, xAxis2);
   heeEff_thinBins__2->SetBinContent(1,0.0006656008);
   heeEff_thinBins__2->SetBinContent(2,0.008432271);
   heeEff_thinBins__2->SetBinContent(3,0.03307978);
   heeEff_thinBins__2->SetBinContent(4,0.09500229);
   heeEff_thinBins__2->SetBinContent(5,0.1919945);
   heeEff_thinBins__2->SetBinContent(6,0.3112367);
   heeEff_thinBins__2->SetBinContent(7,0.4538791);
   heeEff_thinBins__2->SetBinContent(8,0.6107084);
   heeEff_thinBins__2->SetBinContent(9,0.7772281);
   heeEff_thinBins__2->SetBinContent(10,0.8342776);
   heeEff_thinBins__2->SetBinContent(11,0.9223883);
   heeEff_thinBins__2->SetBinContent(12,0.952381);
   heeEff_thinBins__2->SetBinContent(13,0.9515114);
   heeEff_thinBins__2->SetBinContent(14,0.935855);
   heeEff_thinBins__2->SetBinContent(15,0.9056063);
   heeEff_thinBins__2->SetBinContent(16,0.8330185);
   heeEff_thinBins__2->SetBinContent(17,0.7797663);
   heeEff_thinBins__2->SetBinContent(18,0.6978458);
   heeEff_thinBins__2->SetBinContent(19,0.6198065);
   heeEff_thinBins__2->SetBinContent(20,0.5475542);
   heeEff_thinBins__2->SetBinContent(21,0.4844118);
   heeEff_thinBins__2->SetBinContent(22,0.436699);
   heeEff_thinBins__2->SetBinContent(23,0.3818294);
   heeEff_thinBins__2->SetBinContent(24,0.342936);
   heeEff_thinBins__2->SetBinContent(25,0.3031946);
   heeEff_thinBins__2->SetBinContent(26,0.2708678);
   heeEff_thinBins__2->SetBinContent(27,0.2329658);
   heeEff_thinBins__2->SetBinContent(28,0.2005752);
   heeEff_thinBins__2->SetBinContent(29,0.1886578);
   heeEff_thinBins__2->SetBinContent(30,0.1512723);
   heeEff_thinBins__2->SetBinContent(31,2.88523e+07);
   heeEff_thinBins__2->SetBinError(1,0.000285833);
   heeEff_thinBins__2->SetBinError(2,0.00133989);
   heeEff_thinBins__2->SetBinError(3,0.002982512);
   heeEff_thinBins__2->SetBinError(4,0.004650425);
   heeEff_thinBins__2->SetBinError(5,0.006542533);
   heeEff_thinBins__2->SetBinError(6,0.008300088);
   heeEff_thinBins__2->SetBinError(7,0.009891634);
   heeEff_thinBins__2->SetBinError(8,0.0113078);
   heeEff_thinBins__2->SetBinError(9,0.01240593);
   heeEff_thinBins__2->SetBinError(10,0.01245534);
   heeEff_thinBins__2->SetBinError(11,0.01290578);
   heeEff_thinBins__2->SetBinError(12,0.01287569);
   heeEff_thinBins__2->SetBinError(13,0.01266312);
   heeEff_thinBins__2->SetBinError(14,0.01246656);
   heeEff_thinBins__2->SetBinError(15,0.01235454);
   heeEff_thinBins__2->SetBinError(16,0.01183159);
   heeEff_thinBins__2->SetBinError(17,0.01137334);
   heeEff_thinBins__2->SetBinError(18,0.01068832);
   heeEff_thinBins__2->SetBinError(19,0.009988009);
   heeEff_thinBins__2->SetBinError(20,0.009413195);
   heeEff_thinBins__2->SetBinError(21,0.008924382);
   heeEff_thinBins__2->SetBinError(22,0.008506362);
   heeEff_thinBins__2->SetBinError(23,0.007959246);
   heeEff_thinBins__2->SetBinError(24,0.007689743);
   heeEff_thinBins__2->SetBinError(25,0.007179579);
   heeEff_thinBins__2->SetBinError(26,0.006911955);
   heeEff_thinBins__2->SetBinError(27,0.006343958);
   heeEff_thinBins__2->SetBinError(28,0.005900807);
   heeEff_thinBins__2->SetBinError(29,0.005781719);
   heeEff_thinBins__2->SetBinError(30,0.005156444);
   heeEff_thinBins__2->SetBinError(31,363718.2);
   heeEff_thinBins__2->SetMinimum(0);
   heeEff_thinBins__2->SetMaximum(1.8);
   heeEff_thinBins__2->SetEntries(97013);
   heeEff_thinBins__2->SetStats(0);
   heeEff_thinBins__2->SetLineColor(95);
   heeEff_thinBins__2->SetLineWidth(3);
   heeEff_thinBins__2->SetMarkerStyle(20);
   heeEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetXaxis()->SetLabelSize(0);
   heeEff_thinBins__2->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__2->GetYaxis()->SetDecimals();
   heeEff_thinBins__2->GetYaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__2->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__2->Draw("chist");
   Double_t xAxis3[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *heeRareEff_thinBins__3 = new TH1F("heeRareEff_thinBins__3","heeRareEff_thinBins",30, xAxis3);
   heeRareEff_thinBins__3->SetBinContent(2,0.004159266);
   heeRareEff_thinBins__3->SetBinContent(3,0.03043105);
   heeRareEff_thinBins__3->SetBinContent(4,0.07599626);
   heeRareEff_thinBins__3->SetBinContent(5,0.1335214);
   heeRareEff_thinBins__3->SetBinContent(6,0.2678556);
   heeRareEff_thinBins__3->SetBinContent(7,0.3879418);
   heeRareEff_thinBins__3->SetBinContent(8,0.5436723);
   heeRareEff_thinBins__3->SetBinContent(9,0.6640567);
   heeRareEff_thinBins__3->SetBinContent(10,0.8686841);
   heeRareEff_thinBins__3->SetBinContent(11,0.881444);
   heeRareEff_thinBins__3->SetBinContent(12,0.9579289);
   heeRareEff_thinBins__3->SetBinContent(13,0.8959298);
   heeRareEff_thinBins__3->SetBinContent(14,1);
   heeRareEff_thinBins__3->SetBinContent(15,0.9101965);
   heeRareEff_thinBins__3->SetBinContent(16,0.8866603);
   heeRareEff_thinBins__3->SetBinContent(17,0.7948469);
   heeRareEff_thinBins__3->SetBinContent(18,0.7558364);
   heeRareEff_thinBins__3->SetBinContent(19,0.7266687);
   heeRareEff_thinBins__3->SetBinContent(20,0.5728269);
   heeRareEff_thinBins__3->SetBinContent(21,0.5284073);
   heeRareEff_thinBins__3->SetBinContent(22,0.4504372);
   heeRareEff_thinBins__3->SetBinContent(23,0.4384644);
   heeRareEff_thinBins__3->SetBinContent(24,0.3743498);
   heeRareEff_thinBins__3->SetBinContent(25,0.3510199);
   heeRareEff_thinBins__3->SetBinContent(26,0.3300022);
   heeRareEff_thinBins__3->SetBinContent(27,0.2672701);
   heeRareEff_thinBins__3->SetBinContent(28,0.2325621);
   heeRareEff_thinBins__3->SetBinContent(29,0.1895881);
   heeRareEff_thinBins__3->SetBinContent(30,0.1955087);
   heeRareEff_thinBins__3->SetBinContent(31,2.398509e+07);
   heeRareEff_thinBins__3->SetBinError(2,0.002398654);
   heeRareEff_thinBins__3->SetBinError(3,0.005963844);
   heeRareEff_thinBins__3->SetBinError(4,0.009976641);
   heeRareEff_thinBins__3->SetBinError(5,0.01228276);
   heeRareEff_thinBins__3->SetBinError(6,0.01739291);
   heeRareEff_thinBins__3->SetBinError(7,0.02170602);
   heeRareEff_thinBins__3->SetBinError(8,0.02460134);
   heeRareEff_thinBins__3->SetBinError(9,0.02667362);
   heeRareEff_thinBins__3->SetBinError(10,0.02978747);
   heeRareEff_thinBins__3->SetBinError(11,0.02995886);
   heeRareEff_thinBins__3->SetBinError(12,0.03033418);
   heeRareEff_thinBins__3->SetBinError(13,0.02894464);
   heeRareEff_thinBins__3->SetBinError(14,0.03078386);
   heeRareEff_thinBins__3->SetBinError(15,0.028579);
   heeRareEff_thinBins__3->SetBinError(16,0.0283708);
   heeRareEff_thinBins__3->SetBinError(17,0.02689479);
   heeRareEff_thinBins__3->SetBinError(18,0.02589639);
   heeRareEff_thinBins__3->SetBinError(19,0.02535976);
   heeRareEff_thinBins__3->SetBinError(20,0.02237387);
   heeRareEff_thinBins__3->SetBinError(21,0.02163606);
   heeRareEff_thinBins__3->SetBinError(22,0.02015083);
   heeRareEff_thinBins__3->SetBinError(23,0.02006131);
   heeRareEff_thinBins__3->SetBinError(24,0.01877431);
   heeRareEff_thinBins__3->SetBinError(25,0.01823592);
   heeRareEff_thinBins__3->SetBinError(26,0.0177113);
   heeRareEff_thinBins__3->SetBinError(27,0.01597351);
   heeRareEff_thinBins__3->SetBinError(28,0.0148864);
   heeRareEff_thinBins__3->SetBinError(29,0.01327411);
   heeRareEff_thinBins__3->SetBinError(30,0.01342397);
   heeRareEff_thinBins__3->SetBinError(31,661341.9);
   heeRareEff_thinBins__3->SetEntries(18240);
   heeRareEff_thinBins__3->SetStats(0);
   heeRareEff_thinBins__3->SetLineColor(95);
   heeRareEff_thinBins__3->SetLineStyle(2);
   heeRareEff_thinBins__3->SetLineWidth(3);
   heeRareEff_thinBins__3->SetMarkerStyle(20);
   heeRareEff_thinBins__3->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   heeRareEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *hmumuEff_thinBins__4 = new TH1F("hmumuEff_thinBins__4","hmumuEff_thinBins",30, xAxis4);
   hmumuEff_thinBins__4->SetBinContent(1,0.1212302);
   hmumuEff_thinBins__4->SetBinContent(2,0.3485908);
   hmumuEff_thinBins__4->SetBinContent(3,0.5736514);
   hmumuEff_thinBins__4->SetBinContent(4,0.7760506);
   hmumuEff_thinBins__4->SetBinContent(5,0.9204129);
   hmumuEff_thinBins__4->SetBinContent(6,0.9854301);
   hmumuEff_thinBins__4->SetBinContent(7,1);
   hmumuEff_thinBins__4->SetBinContent(8,0.9582269);
   hmumuEff_thinBins__4->SetBinContent(9,0.9063283);
   hmumuEff_thinBins__4->SetBinContent(10,0.8358372);
   hmumuEff_thinBins__4->SetBinContent(11,0.7417434);
   hmumuEff_thinBins__4->SetBinContent(12,0.6591339);
   hmumuEff_thinBins__4->SetBinContent(13,0.5794946);
   hmumuEff_thinBins__4->SetBinContent(14,0.5081511);
   hmumuEff_thinBins__4->SetBinContent(15,0.4404473);
   hmumuEff_thinBins__4->SetBinContent(16,0.3831746);
   hmumuEff_thinBins__4->SetBinContent(17,0.3316355);
   hmumuEff_thinBins__4->SetBinContent(18,0.2861054);
   hmumuEff_thinBins__4->SetBinContent(19,0.2392298);
   hmumuEff_thinBins__4->SetBinContent(20,0.2066977);
   hmumuEff_thinBins__4->SetBinContent(21,0.1743513);
   hmumuEff_thinBins__4->SetBinContent(22,0.1514744);
   hmumuEff_thinBins__4->SetBinContent(23,0.1288573);
   hmumuEff_thinBins__4->SetBinContent(24,0.1099449);
   hmumuEff_thinBins__4->SetBinContent(25,0.09452949);
   hmumuEff_thinBins__4->SetBinContent(26,0.08175404);
   hmumuEff_thinBins__4->SetBinContent(27,0.06884238);
   hmumuEff_thinBins__4->SetBinContent(28,0.0606438);
   hmumuEff_thinBins__4->SetBinContent(29,0.05393258);
   hmumuEff_thinBins__4->SetBinContent(30,0.04613895);
   hmumuEff_thinBins__4->SetBinContent(31,1.867761e+07);
   hmumuEff_thinBins__4->SetBinError(1,0.001129318);
   hmumuEff_thinBins__4->SetBinError(2,0.002115008);
   hmumuEff_thinBins__4->SetBinError(3,0.002973667);
   hmumuEff_thinBins__4->SetBinError(4,0.003655517);
   hmumuEff_thinBins__4->SetBinError(5,0.004080576);
   hmumuEff_thinBins__4->SetBinError(6,0.004213466);
   hmumuEff_thinBins__4->SetBinError(7,0.004219259);
   hmumuEff_thinBins__4->SetBinError(8,0.004052987);
   hmumuEff_thinBins__4->SetBinError(9,0.00386263);
   hmumuEff_thinBins__4->SetBinError(10,0.003630021);
   hmumuEff_thinBins__4->SetBinError(11,0.003327935);
   hmumuEff_thinBins__4->SetBinError(12,0.003074567);
   hmumuEff_thinBins__4->SetBinError(13,0.002822054);
   hmumuEff_thinBins__4->SetBinError(14,0.002606072);
   hmumuEff_thinBins__4->SetBinError(15,0.002405405);
   hmumuEff_thinBins__4->SetBinError(16,0.002232488);
   hmumuEff_thinBins__4->SetBinError(17,0.002068225);
   hmumuEff_thinBins__4->SetBinError(18,0.001901515);
   hmumuEff_thinBins__4->SetBinError(19,0.00171642);
   hmumuEff_thinBins__4->SetBinError(20,0.001586482);
   hmumuEff_thinBins__4->SetBinError(21,0.001454583);
   hmumuEff_thinBins__4->SetBinError(22,0.001355645);
   hmumuEff_thinBins__4->SetBinError(23,0.001249027);
   hmumuEff_thinBins__4->SetBinError(24,0.001144415);
   hmumuEff_thinBins__4->SetBinError(25,0.001062045);
   hmumuEff_thinBins__4->SetBinError(26,0.0009917263);
   hmumuEff_thinBins__4->SetBinError(27,0.0009064483);
   hmumuEff_thinBins__4->SetBinError(28,0.0008512654);
   hmumuEff_thinBins__4->SetBinError(29,0.0008022517);
   hmumuEff_thinBins__4->SetBinError(30,0.0007390002);
   hmumuEff_thinBins__4->SetBinError(31,112084.3);
   hmumuEff_thinBins__4->SetMinimum(0);
   hmumuEff_thinBins__4->SetMaximum(1.05);
   hmumuEff_thinBins__4->SetEntries(1037563);
   hmumuEff_thinBins__4->SetStats(0);
   hmumuEff_thinBins__4->SetLineColor(94);
   hmumuEff_thinBins__4->SetLineWidth(3);
   hmumuEff_thinBins__4->SetMarkerStyle(20);
   hmumuEff_thinBins__4->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   hmumuEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->Draw("chistsame");
   Double_t xAxis5[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *hmumuRareEff_thinBins__5 = new TH1F("hmumuRareEff_thinBins__5","hmumuRareEff_thinBins",30, xAxis5);
   hmumuRareEff_thinBins__5->SetBinContent(1,0.08925089);
   hmumuRareEff_thinBins__5->SetBinContent(2,0.2484819);
   hmumuRareEff_thinBins__5->SetBinContent(3,0.4696609);
   hmumuRareEff_thinBins__5->SetBinContent(4,0.6767931);
   hmumuRareEff_thinBins__5->SetBinContent(5,0.8463978);
   hmumuRareEff_thinBins__5->SetBinContent(6,0.9040005);
   hmumuRareEff_thinBins__5->SetBinContent(7,0.9504976);
   hmumuRareEff_thinBins__5->SetBinContent(8,1);
   hmumuRareEff_thinBins__5->SetBinContent(9,0.991063);
   hmumuRareEff_thinBins__5->SetBinContent(10,0.9160929);
   hmumuRareEff_thinBins__5->SetBinContent(11,0.8096266);
   hmumuRareEff_thinBins__5->SetBinContent(12,0.7758961);
   hmumuRareEff_thinBins__5->SetBinContent(13,0.6709549);
   hmumuRareEff_thinBins__5->SetBinContent(14,0.6052395);
   hmumuRareEff_thinBins__5->SetBinContent(15,0.5236319);
   hmumuRareEff_thinBins__5->SetBinContent(16,0.4661594);
   hmumuRareEff_thinBins__5->SetBinContent(17,0.4188246);
   hmumuRareEff_thinBins__5->SetBinContent(18,0.3374804);
   hmumuRareEff_thinBins__5->SetBinContent(19,0.2872129);
   hmumuRareEff_thinBins__5->SetBinContent(20,0.2555571);
   hmumuRareEff_thinBins__5->SetBinContent(21,0.2277979);
   hmumuRareEff_thinBins__5->SetBinContent(22,0.1933568);
   hmumuRareEff_thinBins__5->SetBinContent(23,0.166103);
   hmumuRareEff_thinBins__5->SetBinContent(24,0.1368144);
   hmumuRareEff_thinBins__5->SetBinContent(25,0.12507);
   hmumuRareEff_thinBins__5->SetBinContent(26,0.1149488);
   hmumuRareEff_thinBins__5->SetBinContent(27,0.08946963);
   hmumuRareEff_thinBins__5->SetBinContent(28,0.07263489);
   hmumuRareEff_thinBins__5->SetBinContent(29,0.0635124);
   hmumuRareEff_thinBins__5->SetBinContent(30,0.05965424);
   hmumuRareEff_thinBins__5->SetBinContent(31,7376724);
   hmumuRareEff_thinBins__5->SetBinError(1,0.004412067);
   hmumuRareEff_thinBins__5->SetBinError(2,0.007904459);
   hmumuRareEff_thinBins__5->SetBinError(3,0.01193123);
   hmumuRareEff_thinBins__5->SetBinError(4,0.01486015);
   hmumuRareEff_thinBins__5->SetBinError(5,0.01694437);
   hmumuRareEff_thinBins__5->SetBinError(6,0.01737513);
   hmumuRareEff_thinBins__5->SetBinError(7,0.01751629);
   hmumuRareEff_thinBins__5->SetBinError(8,0.01771248);
   hmumuRareEff_thinBins__5->SetBinError(9,0.01744653);
   hmumuRareEff_thinBins__5->SetBinError(10,0.01636121);
   hmumuRareEff_thinBins__5->SetBinError(11,0.014985);
   hmumuRareEff_thinBins__5->SetBinError(12,0.01454588);
   hmumuRareEff_thinBins__5->SetBinError(13,0.01337064);
   hmumuRareEff_thinBins__5->SetBinError(14,0.01264406);
   hmumuRareEff_thinBins__5->SetBinError(15,0.01160455);
   hmumuRareEff_thinBins__5->SetBinError(16,0.01099617);
   hmumuRareEff_thinBins__5->SetBinError(17,0.01036512);
   hmumuRareEff_thinBins__5->SetBinError(18,0.009173404);
   hmumuRareEff_thinBins__5->SetBinError(19,0.00841617);
   hmumuRareEff_thinBins__5->SetBinError(20,0.008021944);
   hmumuRareEff_thinBins__5->SetBinError(21,0.007547031);
   hmumuRareEff_thinBins__5->SetBinError(22,0.00700068);
   hmumuRareEff_thinBins__5->SetBinError(23,0.006445155);
   hmumuRareEff_thinBins__5->SetBinError(24,0.005898572);
   hmumuRareEff_thinBins__5->SetBinError(25,0.005634222);
   hmumuRareEff_thinBins__5->SetBinError(26,0.005379519);
   hmumuRareEff_thinBins__5->SetBinError(27,0.004746777);
   hmumuRareEff_thinBins__5->SetBinError(28,0.004297543);
   hmumuRareEff_thinBins__5->SetBinError(29,0.003939356);
   hmumuRareEff_thinBins__5->SetBinError(30,0.003856186);
   hmumuRareEff_thinBins__5->SetBinError(31,186197.7);
   hmumuRareEff_thinBins__5->SetEntries(81823);
   hmumuRareEff_thinBins__5->SetStats(0);
   hmumuRareEff_thinBins__5->SetLineColor(94);
   hmumuRareEff_thinBins__5->SetLineStyle(2);
   hmumuRareEff_thinBins__5->SetLineWidth(3);
   hmumuRareEff_thinBins__5->SetMarkerStyle(20);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   hmumuRareEff_thinBins__5->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS6b.C <==
void FigS6b()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:15 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis6[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeEff_thinBins__6 = new TH1F("heeEff_thinBins__6","heeEff_thinBins",30, xAxis6);
   heeEff_thinBins__6->SetBinContent(2,0.5813363);
   heeEff_thinBins__6->SetBinContent(3,0.952381);
   heeEff_thinBins__6->SetBinContent(4,0.912017);
   heeEff_thinBins__6->SetBinContent(5,0.8593879);
   heeEff_thinBins__6->SetBinContent(6,0.8253475);
   heeEff_thinBins__6->SetBinContent(7,0.7803097);
   heeEff_thinBins__6->SetBinContent(8,0.7178127);
   heeEff_thinBins__6->SetBinContent(9,0.7105502);
   heeEff_thinBins__6->SetBinContent(10,0.7050879);
   heeEff_thinBins__6->SetBinContent(11,0.6543813);
   heeEff_thinBins__6->SetBinContent(12,0.6331638);
   heeEff_thinBins__6->SetBinContent(13,0.6014712);
   heeEff_thinBins__6->SetBinContent(14,0.5991587);
   heeEff_thinBins__6->SetBinContent(15,0.5797001);
   heeEff_thinBins__6->SetBinContent(16,0.5579967);
   heeEff_thinBins__6->SetBinContent(17,0.54193);
   heeEff_thinBins__6->SetBinContent(18,0.495993);
   heeEff_thinBins__6->SetBinContent(19,0.4596849);
   heeEff_thinBins__6->SetBinContent(20,0.4388163);
   heeEff_thinBins__6->SetBinContent(21,0.3822959);
   heeEff_thinBins__6->SetBinContent(22,0.343306);
   heeEff_thinBins__6->SetBinContent(23,0.3015389);
   heeEff_thinBins__6->SetBinContent(24,0.2744277);
   heeEff_thinBins__6->SetBinContent(25,0.2414452);
   heeEff_thinBins__6->SetBinContent(26,0.2186765);
   heeEff_thinBins__6->SetBinContent(27,0.1883463);
   heeEff_thinBins__6->SetBinContent(28,0.1762953);
   heeEff_thinBins__6->SetBinContent(29,0.1529713);
   heeEff_thinBins__6->SetBinContent(30,0.1373794);
   heeEff_thinBins__6->SetBinContent(31,3.279507e+07);
   heeEff_thinBins__6->SetBinError(2,0.01052644);
   heeEff_thinBins__6->SetBinError(3,0.0136759);
   heeEff_thinBins__6->SetBinError(4,0.01337377);
   heeEff_thinBins__6->SetBinError(5,0.01292113);
   heeEff_thinBins__6->SetBinError(6,0.01269044);
   heeEff_thinBins__6->SetBinError(7,0.01223498);
   heeEff_thinBins__6->SetBinError(8,0.01164742);
   heeEff_thinBins__6->SetBinError(9,0.01154923);
   heeEff_thinBins__6->SetBinError(10,0.01143184);
   heeEff_thinBins__6->SetBinError(11,0.01092933);
   heeEff_thinBins__6->SetBinError(12,0.0107194);
   heeEff_thinBins__6->SetBinError(13,0.01044744);
   heeEff_thinBins__6->SetBinError(14,0.01051448);
   heeEff_thinBins__6->SetBinError(15,0.01019828);
   heeEff_thinBins__6->SetBinError(16,0.01000261);
   heeEff_thinBins__6->SetBinError(17,0.009891896);
   heeEff_thinBins__6->SetBinError(18,0.009235274);
   heeEff_thinBins__6->SetBinError(19,0.008890372);
   heeEff_thinBins__6->SetBinError(20,0.008695502);
   heeEff_thinBins__6->SetBinError(21,0.008180961);
   heeEff_thinBins__6->SetBinError(22,0.007671214);
   heeEff_thinBins__6->SetBinError(23,0.00721344);
   heeEff_thinBins__6->SetBinError(24,0.00684321);
   heeEff_thinBins__6->SetBinError(25,0.00644429);
   heeEff_thinBins__6->SetBinError(26,0.00617029);
   heeEff_thinBins__6->SetBinError(27,0.00570687);
   heeEff_thinBins__6->SetBinError(28,0.005598374);
   heeEff_thinBins__6->SetBinError(29,0.005198428);
   heeEff_thinBins__6->SetBinError(30,0.004928471);
   heeEff_thinBins__6->SetBinError(31,404990);
   heeEff_thinBins__6->SetMinimum(0);
   heeEff_thinBins__6->SetMaximum(1.8);
   heeEff_thinBins__6->SetEntries(97013);
   heeEff_thinBins__6->SetStats(0);
   heeEff_thinBins__6->SetLineColor(95);
   heeEff_thinBins__6->SetLineWidth(3);
   heeEff_thinBins__6->SetMarkerStyle(20);
   heeEff_thinBins__6->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__6->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__6->GetXaxis()->SetLabelSize(0);
   heeEff_thinBins__6->GetXaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__6->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__6->GetYaxis()->SetTitle("Candidates / (a. u.)");
   heeEff_thinBins__6->GetYaxis()->SetDecimals();
   heeEff_thinBins__6->GetYaxis()->SetNdivisions(505);
   heeEff_thinBins__6->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__6->GetYaxis()->SetLabelSize(0.06);
   heeEff_thinBins__6->GetYaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__6->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__6->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__6->GetZaxis()->SetLabelSize(0.06);
   heeEff_thinBins__6->GetZaxis()->SetTitleSize(0.072);
   heeEff_thinBins__6->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__6->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__6->Draw("chist");
   Double_t xAxis7[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeRareEff_thinBins__7 = new TH1F("heeRareEff_thinBins__7","heeRareEff_thinBins",30, xAxis7);
   heeRareEff_thinBins__7->SetBinContent(2,0.4552132);
   heeRareEff_thinBins__7->SetBinContent(3,0.7266657);
   heeRareEff_thinBins__7->SetBinContent(4,0.8790524);
   heeRareEff_thinBins__7->SetBinContent(5,0.9519847);
   heeRareEff_thinBins__7->SetBinContent(6,0.9626678);
   heeRareEff_thinBins__7->SetBinContent(7,0.9493775);
   heeRareEff_thinBins__7->SetBinContent(8,0.9601368);
   heeRareEff_thinBins__7->SetBinContent(9,0.9343346);
   heeRareEff_thinBins__7->SetBinContent(10,1);
   heeRareEff_thinBins__7->SetBinContent(11,0.9134252);
   heeRareEff_thinBins__7->SetBinContent(12,0.9015495);
   heeRareEff_thinBins__7->SetBinContent(13,0.8869292);
   heeRareEff_thinBins__7->SetBinContent(14,0.86173);
   heeRareEff_thinBins__7->SetBinContent(15,0.8090891);
   heeRareEff_thinBins__7->SetBinContent(16,0.7943231);
   heeRareEff_thinBins__7->SetBinContent(17,0.7268037);
   heeRareEff_thinBins__7->SetBinContent(18,0.6664125);
   heeRareEff_thinBins__7->SetBinContent(19,0.6822999);
   heeRareEff_thinBins__7->SetBinContent(20,0.5630088);
   heeRareEff_thinBins__7->SetBinContent(21,0.5281368);
   heeRareEff_thinBins__7->SetBinContent(22,0.4925614);
   heeRareEff_thinBins__7->SetBinContent(23,0.4426454);
   heeRareEff_thinBins__7->SetBinContent(24,0.3661315);
   heeRareEff_thinBins__7->SetBinContent(25,0.2960125);
   heeRareEff_thinBins__7->SetBinContent(26,0.2701308);
   heeRareEff_thinBins__7->SetBinContent(27,0.2456747);
   heeRareEff_thinBins__7->SetBinContent(28,0.2220826);
   heeRareEff_thinBins__7->SetBinContent(29,0.2204658);
   heeRareEff_thinBins__7->SetBinContent(30,0.1727163);
   heeRareEff_thinBins__7->SetBinContent(31,2.903417e+07);
   heeRareEff_thinBins__7->SetBinError(2,0.02370067);
   heeRareEff_thinBins__7->SetBinError(3,0.02946548);
   heeRareEff_thinBins__7->SetBinError(4,0.03314611);
   heeRareEff_thinBins__7->SetBinError(5,0.03450298);
   heeRareEff_thinBins__7->SetBinError(6,0.03462189);
   heeRareEff_thinBins__7->SetBinError(7,0.03613978);
   heeRareEff_thinBins__7->SetBinError(8,0.0346267);
   heeRareEff_thinBins__7->SetBinError(9,0.0341639);
   heeRareEff_thinBins__7->SetBinError(10,0.03499834);
   heeRareEff_thinBins__7->SetBinError(11,0.03336428);
   heeRareEff_thinBins__7->SetBinError(12,0.03288991);
   heeRareEff_thinBins__7->SetBinError(13,0.03403319);
   heeRareEff_thinBins__7->SetBinError(14,0.03226964);
   heeRareEff_thinBins__7->SetBinError(15,0.03142728);
   heeRareEff_thinBins__7->SetBinError(16,0.03041369);
   heeRareEff_thinBins__7->SetBinError(17,0.02907815);
   heeRareEff_thinBins__7->SetBinError(18,0.02792901);
   heeRareEff_thinBins__7->SetBinError(19,0.02857647);
   heeRareEff_thinBins__7->SetBinError(20,0.02603919);
   heeRareEff_thinBins__7->SetBinError(21,0.02445922);
   heeRareEff_thinBins__7->SetBinError(22,0.02413648);
   heeRareEff_thinBins__7->SetBinError(23,0.02315521);
   heeRareEff_thinBins__7->SetBinError(24,0.02044289);
   heeRareEff_thinBins__7->SetBinError(25,0.01848686);
   heeRareEff_thinBins__7->SetBinError(26,0.0178511);
   heeRareEff_thinBins__7->SetBinError(27,0.0171932);
   heeRareEff_thinBins__7->SetBinError(28,0.01640907);
   heeRareEff_thinBins__7->SetBinError(29,0.01638838);
   heeRareEff_thinBins__7->SetBinError(30,0.01422402);
   heeRareEff_thinBins__7->SetBinError(31,844413.2);
   heeRareEff_thinBins__7->SetEntries(18240);
   heeRareEff_thinBins__7->SetStats(0);
   heeRareEff_thinBins__7->SetLineColor(95);
   heeRareEff_thinBins__7->SetLineStyle(2);
   heeRareEff_thinBins__7->SetLineWidth(3);
   heeRareEff_thinBins__7->SetMarkerStyle(20);
   heeRareEff_thinBins__7->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeRareEff_thinBins__7->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__7->GetXaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__7->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__7->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__7->GetYaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__7->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__7->GetZaxis()->SetLabelSize(0.06);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleSize(0.072);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__7->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__7->Draw("chistsame");
   Double_t xAxis8[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuEff_thinBins__8 = new TH1F("hmumuEff_thinBins__8","hmumuEff_thinBins",30, xAxis8);
   hmumuEff_thinBins__8->SetBinContent(4,0.6517418);
   hmumuEff_thinBins__8->SetBinContent(5,0.9257408);
   hmumuEff_thinBins__8->SetBinContent(6,1);
   hmumuEff_thinBins__8->SetBinContent(7,0.9933302);
   hmumuEff_thinBins__8->SetBinContent(8,0.925682);
   hmumuEff_thinBins__8->SetBinContent(9,0.7645114);
   hmumuEff_thinBins__8->SetBinContent(10,0.6329054);
   hmumuEff_thinBins__8->SetBinContent(11,0.5194077);
   hmumuEff_thinBins__8->SetBinContent(12,0.4319819);
   hmumuEff_thinBins__8->SetBinContent(13,0.3640491);
   hmumuEff_thinBins__8->SetBinContent(14,0.3043441);
   hmumuEff_thinBins__8->SetBinContent(15,0.2531368);
   hmumuEff_thinBins__8->SetBinContent(16,0.2146118);
   hmumuEff_thinBins__8->SetBinContent(17,0.1792005);
   hmumuEff_thinBins__8->SetBinContent(18,0.1538493);
   hmumuEff_thinBins__8->SetBinContent(19,0.1286714);
   hmumuEff_thinBins__8->SetBinContent(20,0.1096226);
   hmumuEff_thinBins__8->SetBinContent(21,0.09511778);
   hmumuEff_thinBins__8->SetBinContent(22,0.08089875);
   hmumuEff_thinBins__8->SetBinContent(23,0.06992447);
   hmumuEff_thinBins__8->SetBinContent(24,0.05950113);
   hmumuEff_thinBins__8->SetBinContent(25,0.05160038);
   hmumuEff_thinBins__8->SetBinContent(26,0.04522529);
   hmumuEff_thinBins__8->SetBinContent(27,0.03935649);
   hmumuEff_thinBins__8->SetBinContent(28,0.03419391);
   hmumuEff_thinBins__8->SetBinContent(29,0.02992408);
   hmumuEff_thinBins__8->SetBinContent(30,0.02646678);
   hmumuEff_thinBins__8->SetBinContent(31,1.303303e+07);
   hmumuEff_thinBins__8->SetBinError(4,0.00277111);
   hmumuEff_thinBins__8->SetBinError(5,0.003391458);
   hmumuEff_thinBins__8->SetBinError(6,0.003547281);
   hmumuEff_thinBins__8->SetBinError(7,0.003526293);
   hmumuEff_thinBins__8->SetBinError(8,0.003366024);
   hmumuEff_thinBins__8->SetBinError(9,0.002993105);
   hmumuEff_thinBins__8->SetBinError(10,0.002680735);
   hmumuEff_thinBins__8->SetBinError(11,0.002387478);
   hmumuEff_thinBins__8->SetBinError(12,0.00214459);
   hmumuEff_thinBins__8->SetBinError(13,0.001939029);
   hmumuEff_thinBins__8->SetBinError(14,0.001743011);
   hmumuEff_thinBins__8->SetBinError(15,0.001568105);
   hmumuEff_thinBins__8->SetBinError(16,0.001423472);
   hmumuEff_thinBins__8->SetBinError(17,0.001287687);
   hmumuEff_thinBins__8->SetBinError(18,0.001184055);
   hmumuEff_thinBins__8->SetBinError(19,0.001070649);
   hmumuEff_thinBins__8->SetBinError(20,0.0009804006);
   hmumuEff_thinBins__8->SetBinError(21,0.0009090923);
   hmumuEff_thinBins__8->SetBinError(22,0.0008358747);
   hmumuEff_thinBins__8->SetBinError(23,0.0007747182);
   hmumuEff_thinBins__8->SetBinError(24,0.0007135599);
   hmumuEff_thinBins__8->SetBinError(25,0.0006625082);
   hmumuEff_thinBins__8->SetBinError(26,0.0006209711);
   hmumuEff_thinBins__8->SetBinError(27,0.0005776884);
   hmumuEff_thinBins__8->SetBinError(28,0.0005370064);
   hmumuEff_thinBins__8->SetBinError(29,0.0005050899);
   hmumuEff_thinBins__8->SetBinError(30,0.000474694);
   hmumuEff_thinBins__8->SetBinError(31,81154.77);
   hmumuEff_thinBins__8->SetMinimum(0);
   hmumuEff_thinBins__8->SetMaximum(1.05);
   hmumuEff_thinBins__8->SetEntries(1037563);
   hmumuEff_thinBins__8->SetStats(0);
   hmumuEff_thinBins__8->SetLineColor(94);
   hmumuEff_thinBins__8->SetLineWidth(3);
   hmumuEff_thinBins__8->SetMarkerStyle(20);
   hmumuEff_thinBins__8->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuEff_thinBins__8->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__8->GetXaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__8->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__8->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__8->GetYaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__8->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__8->GetZaxis()->SetLabelSize(0.06);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleSize(0.072);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__8->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__8->Draw("chistsame");
   Double_t xAxis9[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuRareEff_thinBins__9 = new TH1F("hmumuRareEff_thinBins__9","hmumuRareEff_thinBins",30, xAxis9);
   hmumuRareEff_thinBins__9->SetBinContent(4,0.7625411);
   hmumuRareEff_thinBins__9->SetBinContent(5,0.9754533);
   hmumuRareEff_thinBins__9->SetBinContent(6,1);
   hmumuRareEff_thinBins__9->SetBinContent(7,0.9259405);
   hmumuRareEff_thinBins__9->SetBinContent(8,0.8748962);
   hmumuRareEff_thinBins__9->SetBinContent(9,0.7845014);
   hmumuRareEff_thinBins__9->SetBinContent(10,0.6980452);
   hmumuRareEff_thinBins__9->SetBinContent(11,0.5880989);
   hmumuRareEff_thinBins__9->SetBinContent(12,0.5114067);
   hmumuRareEff_thinBins__9->SetBinContent(13,0.4153078);
   hmumuRareEff_thinBins__9->SetBinContent(14,0.3400858);
   hmumuRareEff_thinBins__9->SetBinContent(15,0.2936445);
   hmumuRareEff_thinBins__9->SetBinContent(16,0.2376316);
   hmumuRareEff_thinBins__9->SetBinContent(17,0.2123902);
   hmumuRareEff_thinBins__9->SetBinContent(18,0.1700272);
   hmumuRareEff_thinBins__9->SetBinContent(19,0.1417974);
   hmumuRareEff_thinBins__9->SetBinContent(20,0.1121408);
   hmumuRareEff_thinBins__9->SetBinContent(21,0.1092886);
   hmumuRareEff_thinBins__9->SetBinContent(22,0.08819634);
   hmumuRareEff_thinBins__9->SetBinContent(23,0.07565143);
   hmumuRareEff_thinBins__9->SetBinContent(24,0.0663894);
   hmumuRareEff_thinBins__9->SetBinContent(25,0.05376408);
   hmumuRareEff_thinBins__9->SetBinContent(26,0.04900397);
   hmumuRareEff_thinBins__9->SetBinContent(27,0.04942323);
   hmumuRareEff_thinBins__9->SetBinContent(28,0.03740348);
   hmumuRareEff_thinBins__9->SetBinContent(29,0.03055002);
   hmumuRareEff_thinBins__9->SetBinContent(30,0.02771056);
   hmumuRareEff_thinBins__9->SetBinContent(31,4188382);
   hmumuRareEff_thinBins__9->SetBinError(4,0.01271749);
   hmumuRareEff_thinBins__9->SetBinError(5,0.01436476);
   hmumuRareEff_thinBins__9->SetBinError(6,0.01449608);
   hmumuRareEff_thinBins__9->SetBinError(7,0.01397818);
   hmumuRareEff_thinBins__9->SetBinError(8,0.01363268);
   hmumuRareEff_thinBins__9->SetBinError(9,0.01281406);
   hmumuRareEff_thinBins__9->SetBinError(10,0.01209628);
   hmumuRareEff_thinBins__9->SetBinError(11,0.01101616);
   hmumuRareEff_thinBins__9->SetBinError(12,0.01024691);
   hmumuRareEff_thinBins__9->SetBinError(13,0.009113741);
   hmumuRareEff_thinBins__9->SetBinError(14,0.008199379);
   hmumuRareEff_thinBins__9->SetBinError(15,0.007467634);
   hmumuRareEff_thinBins__9->SetBinError(16,0.006775638);
   hmumuRareEff_thinBins__9->SetBinError(17,0.006338014);
   hmumuRareEff_thinBins__9->SetBinError(18,0.005633927);
   hmumuRareEff_thinBins__9->SetBinError(19,0.005111107);
   hmumuRareEff_thinBins__9->SetBinError(20,0.004519391);
   hmumuRareEff_thinBins__9->SetBinError(21,0.004543614);
   hmumuRareEff_thinBins__9->SetBinError(22,0.00410396);
   hmumuRareEff_thinBins__9->SetBinError(23,0.003654047);
   hmumuRareEff_thinBins__9->SetBinError(24,0.003514996);
   hmumuRareEff_thinBins__9->SetBinError(25,0.003030433);
   hmumuRareEff_thinBins__9->SetBinError(26,0.002977613);
   hmumuRareEff_thinBins__9->SetBinError(27,0.003088403);
   hmumuRareEff_thinBins__9->SetBinError(28,0.002669756);
   hmumuRareEff_thinBins__9->SetBinError(29,0.002372239);
   hmumuRareEff_thinBins__9->SetBinError(30,0.002247832);
   hmumuRareEff_thinBins__9->SetBinError(31,122373.7);
   hmumuRareEff_thinBins__9->SetEntries(81823);
   hmumuRareEff_thinBins__9->SetStats(0);
   hmumuRareEff_thinBins__9->SetLineColor(94);
   hmumuRareEff_thinBins__9->SetLineStyle(2);
   hmumuRareEff_thinBins__9->SetLineWidth(3);
   hmumuRareEff_thinBins__9->SetMarkerStyle(20);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuRareEff_thinBins__9->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__9->GetXaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__9->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__9->GetYaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__9->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__9->GetZaxis()->SetLabelSize(0.06);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleSize(0.072);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__9->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__9->Draw("chistsame");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heeRareEff_thinBins","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmumuRareEff_thinBins","#it{B^{+}#rightarrow K^{+}#mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("heeEff_thinBins","#it{B^{+}#rightarrow J/#psi(e^{+}e^{#minus})K^{+}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmumuEff_thinBins","#it{B^{+}#rightarrow J/#psi(#mu^{+}#mu^{#minus})K^{+}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS6c.C <==
void FigS6c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:14 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {0, 4250, 5750, 7000, 8259, 9500, 11500, 14500, 18500}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(1,0.9416138);
   rJPsi0__1->SetBinContent(2,1.009458);
   rJPsi0__1->SetBinContent(3,0.9768876);
   rJPsi0__1->SetBinContent(4,0.989301);
   rJPsi0__1->SetBinContent(5,0.9935283);
   rJPsi0__1->SetBinContent(6,1.01301);
   rJPsi0__1->SetBinContent(7,1.001065);
   rJPsi0__1->SetBinContent(8,1.064284);
   rJPsi0__1->SetBinError(1,0.0197703);
   rJPsi0__1->SetBinError(2,0.01637907);
   rJPsi0__1->SetBinError(3,0.01499113);
   rJPsi0__1->SetBinError(4,0.01459488);
   rJPsi0__1->SetBinError(5,0.01507715);
   rJPsi0__1->SetBinError(6,0.01364981);
   rJPsi0__1->SetBinError(7,0.01416791);
   rJPsi0__1->SetBinError(8,0.01832345);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(31180.5);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("#it{r_{J/#psi}} / #LT #it{r_{J/#psi}} #GT");
   rJPsi0__1->GetYaxis()->SetDecimals();
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(0,1,18500,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS6d.C <==
void FigS6d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 28 13:30:15 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {300, 750, 1100, 1400, 1750, 2200, 2800, 3700, 5000}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(2,0.9998886);
   rJPsi0__1->SetBinContent(3,0.9956192);
   rJPsi0__1->SetBinContent(4,0.9944309);
   rJPsi0__1->SetBinContent(5,0.9717);
   rJPsi0__1->SetBinContent(6,0.981448);
   rJPsi0__1->SetBinContent(7,0.9944471);
   rJPsi0__1->SetBinContent(8,1.029266);
   rJPsi0__1->SetBinError(2,0.01525744);
   rJPsi0__1->SetBinError(3,0.01649338);
   rJPsi0__1->SetBinError(4,0.01627292);
   rJPsi0__1->SetBinError(5,0.01454471);
   rJPsi0__1->SetBinError(6,0.01369546);
   rJPsi0__1->SetBinError(7,0.0133128);
   rJPsi0__1->SetBinError(8,0.01690382);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(29745.61);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("#it{r_{J/#psi}} / #LT #it{r_{J/#psi}} #GT");
   rJPsi0__1->GetYaxis()->SetDecimals();
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.06);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.072);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(300,1,5000,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS7a.C <==
void FigS7a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Tue Mar 19 14:44:52 2019) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.06);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1F *hRatio2__1 = new TH1F("hRatio2__1","rJPsiHisto2",17,0,17);
   hRatio2__1->SetBinContent(1,1);
   hRatio2__1->SetBinContent(2,0.9996904);
   hRatio2__1->SetBinContent(3,0.9715407);
   hRatio2__1->SetBinContent(4,1.023827);
   hRatio2__1->SetBinContent(5,0.9776351);
   hRatio2__1->SetBinContent(6,0.9879156);
   hRatio2__1->SetBinContent(7,0.977336);
   hRatio2__1->SetBinContent(8,1.05074);
   hRatio2__1->SetBinContent(9,1.023255);
   hRatio2__1->SetBinContent(10,0.9884657);
   hRatio2__1->SetBinContent(11,1.004684);
   hRatio2__1->SetBinContent(12,0.9995468);
   hRatio2__1->SetBinContent(13,0.9852303);
   hRatio2__1->SetBinContent(14,1.03328);
   hRatio2__1->SetBinContent(15,0.9660622);
   hRatio2__1->SetBinContent(16,0.989338);
   hRatio2__1->SetBinContent(17,0.9790232);
   hRatio2__1->SetBinError(1,0.005956537);
   hRatio2__1->SetBinError(2,0.0277931);
   hRatio2__1->SetBinError(3,0.03208869);
   hRatio2__1->SetBinError(4,0.04063713);
   hRatio2__1->SetBinError(5,0.04409949);
   hRatio2__1->SetBinError(6,0.0215896);
   hRatio2__1->SetBinError(7,0.02240309);
   hRatio2__1->SetBinError(8,0.02689787);
   hRatio2__1->SetBinError(9,0.02829762);
   hRatio2__1->SetBinError(10,0.0182914);
   hRatio2__1->SetBinError(11,0.01974677);
   hRatio2__1->SetBinError(12,0.02139859);
   hRatio2__1->SetBinError(13,0.02258907);
   hRatio2__1->SetBinError(14,0.01537351);
   hRatio2__1->SetBinError(15,0.01572608);
   hRatio2__1->SetBinError(16,0.01788312);
   hRatio2__1->SetBinError(17,0.02080884);
   hRatio2__1->SetMinimum(0.85);
   hRatio2__1->SetMaximum(1.15);
   hRatio2__1->SetStats(0);
   hRatio2__1->SetLineWidth(2);
   hRatio2__1->SetMarkerStyle(20);
   hRatio2__1->GetXaxis()->SetTitle("max(#it{p(l^{+}}), #it{p}(#it{l^{#minus}})) #times #alpha(#it{l^{+}}, #it{l^{#minus}}) bin number");
   hRatio2__1->GetXaxis()->SetBinLabel(1,"0");
   hRatio2__1->GetXaxis()->SetBinLabel(2,"1");
   hRatio2__1->GetXaxis()->SetBinLabel(3,"2");
   hRatio2__1->GetXaxis()->SetBinLabel(4,"3");
   hRatio2__1->GetXaxis()->SetBinLabel(5,"4");
   hRatio2__1->GetXaxis()->SetBinLabel(6,"5");
   hRatio2__1->GetXaxis()->SetBinLabel(7,"6");
   hRatio2__1->GetXaxis()->SetBinLabel(8,"7");
   hRatio2__1->GetXaxis()->SetBinLabel(9,"8");
   hRatio2__1->GetXaxis()->SetBinLabel(10,"9");
   hRatio2__1->GetXaxis()->SetBinLabel(11,"10");
   hRatio2__1->GetXaxis()->SetBinLabel(12,"11");
   hRatio2__1->GetXaxis()->SetBinLabel(13,"12");
   hRatio2__1->GetXaxis()->SetBinLabel(14,"13");
   hRatio2__1->GetXaxis()->SetBinLabel(15,"14");
   hRatio2__1->GetXaxis()->SetBinLabel(16,"15");
   hRatio2__1->GetXaxis()->SetBinLabel(17,"16");
   hRatio2__1->GetXaxis()->SetRange(2,17);
   hRatio2__1->GetXaxis()->SetNdivisions(505);
   hRatio2__1->GetXaxis()->SetLabelFont(132);
   hRatio2__1->GetXaxis()->SetLabelOffset(0.01);
   hRatio2__1->GetXaxis()->SetLabelSize(0.06);
   hRatio2__1->GetXaxis()->SetTitleSize(0.072);
   hRatio2__1->GetXaxis()->SetTitleOffset(0.95);
   hRatio2__1->GetXaxis()->SetTitleFont(132);
   hRatio2__1->GetYaxis()->SetTitle("#it{r_{J/#psi}} / #LT #it{r_{J/#psi}} #GT");
   hRatio2__1->GetYaxis()->SetDecimals();
   hRatio2__1->GetYaxis()->SetNdivisions(505);
   hRatio2__1->GetYaxis()->SetLabelFont(132);
   hRatio2__1->GetYaxis()->SetLabelOffset(0.01);
   hRatio2__1->GetYaxis()->SetLabelSize(0.06);
   hRatio2__1->GetYaxis()->SetTitleSize(0.072);
   hRatio2__1->GetYaxis()->SetTitleOffset(0.95);
   hRatio2__1->GetYaxis()->SetTitleFont(132);
   hRatio2__1->GetZaxis()->SetLabelFont(132);
   hRatio2__1->GetZaxis()->SetLabelSize(0.06);
   hRatio2__1->GetZaxis()->SetTitleSize(0.072);
   hRatio2__1->GetZaxis()->SetTitleOffset(1.2);
   hRatio2__1->GetZaxis()->SetTitleFont(132);
   hRatio2__1->Draw("E1");
   TLine *line = new TLine(1,1,17,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS7b.C <==
void FigS7b()
{
//=========Macro generated from canvas: cv/cv
//=========  (Tue Mar 19 15:52:56 2019) by ROOT version 6.14/04
   TCanvas *cv = new TCanvas("cv", "cv",0,45,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->Range(3.2934,-0.06213469,5.7414,0.3190597);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetLeftMargin(0.2);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.163);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   
   TH2F *smoothHisto__1 = new TH2F("smoothHisto__1","PMaxVSThetaE",100,3,5.7,100,0,0.3);
   smoothHisto__1->SetBinContent(192,0.03229177);
   smoothHisto__1->SetBinContent(193,0.06458355);
   smoothHisto__1->SetBinContent(194,0.03229177);
   smoothHisto__1->SetBinContent(196,0.02920623);
   smoothHisto__1->SetBinContent(197,0.05841246);
   smoothHisto__1->SetBinContent(198,0.02920623);
   smoothHisto__1->SetBinContent(199,0.02516285);
   smoothHisto__1->SetBinContent(200,0.07539958);
   smoothHisto__1->SetBinContent(201,0.1182726);
   smoothHisto__1->SetBinContent(202,0.1276789);
   smoothHisto__1->SetBinContent(290,0.03174361);
   smoothHisto__1->SetBinContent(291,0.07976295);
   smoothHisto__1->SetBinContent(292,0.1521138);
   smoothHisto__1->SetBinContent(293,0.3015415);
   smoothHisto__1->SetBinContent(294,0.4433576);
   smoothHisto__1->SetBinContent(295,0.7344303);
   smoothHisto__1->SetBinContent(296,0.8381193);
   smoothHisto__1->SetBinContent(297,0.5812333);
   smoothHisto__1->SetBinContent(298,0.3771445);
   smoothHisto__1->SetBinContent(299,0.4350213);
   smoothHisto__1->SetBinContent(300,0.3310383);
   smoothHisto__1->SetBinContent(301,0.2732393);
   smoothHisto__1->SetBinContent(302,0.3274309);
   smoothHisto__1->SetBinContent(303,0.3343303);
   smoothHisto__1->SetBinContent(304,0.3319311);
   smoothHisto__1->SetBinContent(387,0.01813305);
   smoothHisto__1->SetBinContent(388,0.05725566);
   smoothHisto__1->SetBinContent(389,0.147571);
   smoothHisto__1->SetBinContent(390,0.2799675);
   smoothHisto__1->SetBinContent(391,0.5208713);
   smoothHisto__1->SetBinContent(392,0.992259);
   smoothHisto__1->SetBinContent(393,1.691757);
   smoothHisto__1->SetBinContent(394,2.038169);
   smoothHisto__1->SetBinContent(395,2.222809);
   smoothHisto__1->SetBinContent(396,2.622642);
   smoothHisto__1->SetBinContent(397,3.050641);
   smoothHisto__1->SetBinContent(398,2.887177);
   smoothHisto__1->SetBinContent(399,2.249501);
   smoothHisto__1->SetBinContent(400,1.774424);
   smoothHisto__1->SetBinContent(401,1.520196);
   smoothHisto__1->SetBinContent(402,1.152122);
   smoothHisto__1->SetBinContent(403,0.9134957);
   smoothHisto__1->SetBinContent(404,0.9467663);
   smoothHisto__1->SetBinContent(405,0.9166669);
   smoothHisto__1->SetBinContent(406,0.8679652);
   smoothHisto__1->SetBinContent(485,0.01880494);
   smoothHisto__1->SetBinContent(486,0.03760989);
   smoothHisto__1->SetBinContent(487,0.09097505);
   smoothHisto__1->SetBinContent(488,0.3202396);
   smoothHisto__1->SetBinContent(489,0.6607651);
   smoothHisto__1->SetBinContent(490,1.163067);
   smoothHisto__1->SetBinContent(491,1.929321);
   smoothHisto__1->SetBinContent(492,3.215374);
   smoothHisto__1->SetBinContent(493,4.53322);
   smoothHisto__1->SetBinContent(494,5.888818);
   smoothHisto__1->SetBinContent(495,6.81027);
   smoothHisto__1->SetBinContent(496,7.234757);
   smoothHisto__1->SetBinContent(497,7.400545);
   smoothHisto__1->SetBinContent(498,7.711302);
   smoothHisto__1->SetBinContent(499,7.91995);
   smoothHisto__1->SetBinContent(500,7.533492);
   smoothHisto__1->SetBinContent(501,6.172827);
   smoothHisto__1->SetBinContent(502,4.667001);
   smoothHisto__1->SetBinContent(503,3.73402);
   smoothHisto__1->SetBinContent(504,2.63525);
   smoothHisto__1->SetBinContent(505,2.08838);
   smoothHisto__1->SetBinContent(506,1.77825);
   smoothHisto__1->SetBinContent(507,1.558494);
   smoothHisto__1->SetBinContent(508,1.301729);
   smoothHisto__1->SetBinContent(585,0.02488205);
   smoothHisto__1->SetBinContent(586,0.1178798);
   smoothHisto__1->SetBinContent(587,0.347136);
   smoothHisto__1->SetBinContent(588,0.8317087);
   smoothHisto__1->SetBinContent(589,1.609998);
   smoothHisto__1->SetBinContent(590,3.229774);
   smoothHisto__1->SetBinContent(591,5.763412);
   smoothHisto__1->SetBinContent(592,8.569536);
   smoothHisto__1->SetBinContent(593,10.9415);
   smoothHisto__1->SetBinContent(594,13.40345);
   smoothHisto__1->SetBinContent(595,15.48018);
   smoothHisto__1->SetBinContent(596,17.397);
   smoothHisto__1->SetBinContent(597,18.98634);
   smoothHisto__1->SetBinContent(598,18.72954);
   smoothHisto__1->SetBinContent(599,16.53153);
   smoothHisto__1->SetBinContent(600,14.97594);
   smoothHisto__1->SetBinContent(601,13.93402);
   smoothHisto__1->SetBinContent(602,12.25602);
   smoothHisto__1->SetBinContent(603,10.08018);
   smoothHisto__1->SetBinContent(604,7.677856);
   smoothHisto__1->SetBinContent(605,5.834219);
   smoothHisto__1->SetBinContent(606,3.944565);
   smoothHisto__1->SetBinContent(607,2.920075);
   smoothHisto__1->SetBinContent(608,2.31162);
   smoothHisto__1->SetBinContent(609,2.026662);
   smoothHisto__1->SetBinContent(610,1.532423);
   smoothHisto__1->SetBinContent(683,0.01770161);
   smoothHisto__1->SetBinContent(684,0.03540323);
   smoothHisto__1->SetBinContent(685,0.01770161);
   smoothHisto__1->SetBinContent(686,0.08038519);
   smoothHisto__1->SetBinContent(687,0.3928195);
   smoothHisto__1->SetBinContent(688,1.260822);
   smoothHisto__1->SetBinContent(689,2.970705);
   smoothHisto__1->SetBinContent(690,6.533585);
   smoothHisto__1->SetBinContent(691,11.27732);
   smoothHisto__1->SetBinContent(692,17.28852);
   smoothHisto__1->SetBinContent(693,22.99092);
   smoothHisto__1->SetBinContent(694,28.05242);
   smoothHisto__1->SetBinContent(695,31.88639);
   smoothHisto__1->SetBinContent(696,34.8949);
   smoothHisto__1->SetBinContent(697,36.01243);
   smoothHisto__1->SetBinContent(698,35.1461);
   smoothHisto__1->SetBinContent(699,33.46328);
   smoothHisto__1->SetBinContent(700,29.63879);
   smoothHisto__1->SetBinContent(701,24.619);
   smoothHisto__1->SetBinContent(702,19.99142);
   smoothHisto__1->SetBinContent(703,17.03558);
   smoothHisto__1->SetBinContent(704,14.85539);
   smoothHisto__1->SetBinContent(705,11.97602);
   smoothHisto__1->SetBinContent(706,9.039008);
   smoothHisto__1->SetBinContent(707,6.336154);
   smoothHisto__1->SetBinContent(708,4.164403);
   smoothHisto__1->SetBinContent(709,2.760854);
   smoothHisto__1->SetBinContent(710,2.051041);
   smoothHisto__1->SetBinContent(711,1.585045);
   smoothHisto__1->SetBinContent(712,1.269407);
   smoothHisto__1->SetBinContent(784,0.01770161);
   smoothHisto__1->SetBinContent(785,0.07715759);
   smoothHisto__1->SetBinContent(786,0.3744672);
   smoothHisto__1->SetBinContent(787,0.8481156);
   smoothHisto__1->SetBinContent(788,1.858826);
   smoothHisto__1->SetBinContent(789,4.004322);
   smoothHisto__1->SetBinContent(790,8.629827);
   smoothHisto__1->SetBinContent(791,17.27443);
   smoothHisto__1->SetBinContent(792,28.92464);
   smoothHisto__1->SetBinContent(793,39.62518);
   smoothHisto__1->SetBinContent(794,49.01094);
   smoothHisto__1->SetBinContent(795,58.10923);
   smoothHisto__1->SetBinContent(796,63.81429);
   smoothHisto__1->SetBinContent(797,64.25644);
   smoothHisto__1->SetBinContent(798,61.88077);
   smoothHisto__1->SetBinContent(799,56.88179);
   smoothHisto__1->SetBinContent(800,51.34129);
   smoothHisto__1->SetBinContent(801,45.69823);
   smoothHisto__1->SetBinContent(802,38.41779);
   smoothHisto__1->SetBinContent(803,28.97474);
   smoothHisto__1->SetBinContent(804,21.66364);
   smoothHisto__1->SetBinContent(805,17.48092);
   smoothHisto__1->SetBinContent(806,14.47606);
   smoothHisto__1->SetBinContent(807,11.33594);
   smoothHisto__1->SetBinContent(808,8.3864);
   smoothHisto__1->SetBinContent(809,5.581998);
   smoothHisto__1->SetBinContent(810,3.724062);
   smoothHisto__1->SetBinContent(811,2.370423);
   smoothHisto__1->SetBinContent(812,1.719616);
   smoothHisto__1->SetBinContent(813,1.108877);
   smoothHisto__1->SetBinContent(814,0.8813115);
   smoothHisto__1->SetBinContent(884,0.02510537);
   smoothHisto__1->SetBinContent(885,0.06618023);
   smoothHisto__1->SetBinContent(886,0.2025393);
   smoothHisto__1->SetBinContent(887,0.8352411);
   smoothHisto__1->SetBinContent(888,2.363438);
   smoothHisto__1->SetBinContent(889,5.120959);
   smoothHisto__1->SetBinContent(890,9.693233);
   smoothHisto__1->SetBinContent(891,19.50721);
   smoothHisto__1->SetBinContent(892,34.98821);
   smoothHisto__1->SetBinContent(893,54.42442);
   smoothHisto__1->SetBinContent(894,74.29205);
   smoothHisto__1->SetBinContent(895,91.01039);
   smoothHisto__1->SetBinContent(896,101.1058);
   smoothHisto__1->SetBinContent(897,104.0929);
   smoothHisto__1->SetBinContent(898,100.7291);
   smoothHisto__1->SetBinContent(899,92.76337);
   smoothHisto__1->SetBinContent(900,83.72393);
   smoothHisto__1->SetBinContent(901,70.74667);
   smoothHisto__1->SetBinContent(902,59.51707);
   smoothHisto__1->SetBinContent(903,48.07058);
   smoothHisto__1->SetBinContent(904,39.2829);
   smoothHisto__1->SetBinContent(905,28.92461);
   smoothHisto__1->SetBinContent(906,20.93942);
   smoothHisto__1->SetBinContent(907,16.43146);
   smoothHisto__1->SetBinContent(908,13.04034);
   smoothHisto__1->SetBinContent(909,9.78719);
   smoothHisto__1->SetBinContent(910,7.058224);
   smoothHisto__1->SetBinContent(911,4.44021);
   smoothHisto__1->SetBinContent(912,3.337369);
   smoothHisto__1->SetBinContent(913,2.0747);
   smoothHisto__1->SetBinContent(914,1.441948);
   smoothHisto__1->SetBinContent(915,0.8752342);
   smoothHisto__1->SetBinContent(916,0.844537);
   smoothHisto__1->SetBinContent(979,0.01955485);
   smoothHisto__1->SetBinContent(980,0.0391097);
   smoothHisto__1->SetBinContent(981,0.01955485);
   smoothHisto__1->SetBinContent(984,0.02395051);
   smoothHisto__1->SetBinContent(985,0.1057907);
   smoothHisto__1->SetBinContent(986,0.2787919);
   smoothHisto__1->SetBinContent(987,0.7358671);
   smoothHisto__1->SetBinContent(988,1.742448);
   smoothHisto__1->SetBinContent(989,4.391732);
   smoothHisto__1->SetBinContent(990,10.48834);
   smoothHisto__1->SetBinContent(991,21.69576);
   smoothHisto__1->SetBinContent(992,38.21176);
   smoothHisto__1->SetBinContent(993,62.41195);
   smoothHisto__1->SetBinContent(994,89.96337);
   smoothHisto__1->SetBinContent(995,118.1263);
   smoothHisto__1->SetBinContent(996,141.3508);
   smoothHisto__1->SetBinContent(997,150.9533);
   smoothHisto__1->SetBinContent(998,149.3127);
   smoothHisto__1->SetBinContent(999,139.2029);
   smoothHisto__1->SetBinContent(1000,126.3548);
   smoothHisto__1->SetBinContent(1001,107.1364);
   smoothHisto__1->SetBinContent(1002,90.97989);
   smoothHisto__1->SetBinContent(1003,73.16504);
   smoothHisto__1->SetBinContent(1004,59.41278);
   smoothHisto__1->SetBinContent(1005,47.09532);
   smoothHisto__1->SetBinContent(1006,36.80235);
   smoothHisto__1->SetBinContent(1007,26.48879);
   smoothHisto__1->SetBinContent(1008,18.27409);
   smoothHisto__1->SetBinContent(1009,14.32026);
   smoothHisto__1->SetBinContent(1010,10.58086);
   smoothHisto__1->SetBinContent(1011,7.564877);
   smoothHisto__1->SetBinContent(1012,5.530304);
   smoothHisto__1->SetBinContent(1013,3.479949);
   smoothHisto__1->SetBinContent(1014,3.044718);
   smoothHisto__1->SetBinContent(1015,1.990298);
   smoothHisto__1->SetBinContent(1016,1.648508);
   smoothHisto__1->SetBinContent(1017,1.033862);
   smoothHisto__1->SetBinContent(1018,0.9156931);
   smoothHisto__1->SetBinContent(1080,0.01955485);
   smoothHisto__1->SetBinContent(1081,0.0391097);
   smoothHisto__1->SetBinContent(1082,0.07821939);
   smoothHisto__1->SetBinContent(1083,0.0391097);
   smoothHisto__1->SetBinContent(1084,0.03466114);
   smoothHisto__1->SetBinContent(1085,0.07361754);
   smoothHisto__1->SetBinContent(1086,0.1529905);
   smoothHisto__1->SetBinContent(1087,0.5353177);
   smoothHisto__1->SetBinContent(1088,1.397812);
   smoothHisto__1->SetBinContent(1089,3.445096);
   smoothHisto__1->SetBinContent(1090,8.059747);
   smoothHisto__1->SetBinContent(1091,18.29162);
   smoothHisto__1->SetBinContent(1092,37.29184);
   smoothHisto__1->SetBinContent(1093,66.85895);
   smoothHisto__1->SetBinContent(1094,99.51438);
   smoothHisto__1->SetBinContent(1095,135.1704);
   smoothHisto__1->SetBinContent(1096,167.3283);
   smoothHisto__1->SetBinContent(1097,189.1011);
   smoothHisto__1->SetBinContent(1098,197.1029);
   smoothHisto__1->SetBinContent(1099,192.7705);
   smoothHisto__1->SetBinContent(1100,180.1916);
   smoothHisto__1->SetBinContent(1101,157.513);
   smoothHisto__1->SetBinContent(1102,134.8054);
   smoothHisto__1->SetBinContent(1103,111.0151);
   smoothHisto__1->SetBinContent(1104,90.27895);
   smoothHisto__1->SetBinContent(1105,70.31879);
   smoothHisto__1->SetBinContent(1106,53.12695);
   smoothHisto__1->SetBinContent(1107,40.69956);
   smoothHisto__1->SetBinContent(1108,31.49247);
   smoothHisto__1->SetBinContent(1109,23.96833);
   smoothHisto__1->SetBinContent(1110,16.76525);
   smoothHisto__1->SetBinContent(1111,13.13416);
   smoothHisto__1->SetBinContent(1112,9.003538);
   smoothHisto__1->SetBinContent(1113,6.620205);
   smoothHisto__1->SetBinContent(1114,4.69243);
   smoothHisto__1->SetBinContent(1115,3.25998);
   smoothHisto__1->SetBinContent(1116,2.821368);
   smoothHisto__1->SetBinContent(1117,1.676603);
   smoothHisto__1->SetBinContent(1118,1.188347);
   smoothHisto__1->SetBinContent(1119,0.732829);
   smoothHisto__1->SetBinContent(1120,0.7358316);
   smoothHisto__1->SetBinContent(1182,0.0391097);
   smoothHisto__1->SetBinContent(1183,0.1070447);
   smoothHisto__1->SetBinContent(1184,0.2140895);
   smoothHisto__1->SetBinContent(1185,0.122151);
   smoothHisto__1->SetBinContent(1186,0.08877673);
   smoothHisto__1->SetBinContent(1187,0.2991886);
   smoothHisto__1->SetBinContent(1188,0.9265549);
   smoothHisto__1->SetBinContent(1189,2.546836);
   smoothHisto__1->SetBinContent(1190,6.353252);
   smoothHisto__1->SetBinContent(1191,13.979);
   smoothHisto__1->SetBinContent(1192,29.47979);
   smoothHisto__1->SetBinContent(1193,59.76434);
   smoothHisto__1->SetBinContent(1194,102.3182);
   smoothHisto__1->SetBinContent(1195,150.3011);
   smoothHisto__1->SetBinContent(1196,191.815);
   smoothHisto__1->SetBinContent(1197,224.5219);
   smoothHisto__1->SetBinContent(1198,241.4145);
   smoothHisto__1->SetBinContent(1199,244.1455);
   smoothHisto__1->SetBinContent(1200,234.2661);
   smoothHisto__1->SetBinContent(1201,212.2712);
   smoothHisto__1->SetBinContent(1202,185.8766);
   smoothHisto__1->SetBinContent(1203,156.901);
   smoothHisto__1->SetBinContent(1204,128.319);
   smoothHisto__1->SetBinContent(1205,101.9196);
   smoothHisto__1->SetBinContent(1206,79.06198);
   smoothHisto__1->SetBinContent(1207,60.3513);
   smoothHisto__1->SetBinContent(1208,44.69102);
   smoothHisto__1->SetBinContent(1209,34.03248);
   smoothHisto__1->SetBinContent(1210,26.71379);
   smoothHisto__1->SetBinContent(1211,20.60982);
   smoothHisto__1->SetBinContent(1212,15.31001);
   smoothHisto__1->SetBinContent(1213,11.8127);
   smoothHisto__1->SetBinContent(1214,7.803706);
   smoothHisto__1->SetBinContent(1215,5.627682);
   smoothHisto__1->SetBinContent(1216,3.676707);
   smoothHisto__1->SetBinContent(1217,2.799971);
   smoothHisto__1->SetBinContent(1218,2.119962);
   smoothHisto__1->SetBinContent(1219,1.526969);
   smoothHisto__1->SetBinContent(1220,1.268948);
   smoothHisto__1->SetBinContent(1221,0.7472571);
   smoothHisto__1->SetBinContent(1222,0.5260957);
   smoothHisto__1->SetBinContent(1284,0.0483802);
   smoothHisto__1->SetBinContent(1285,0.09676039);
   smoothHisto__1->SetBinContent(1286,0.1935208);
   smoothHisto__1->SetBinContent(1287,0.126973);
   smoothHisto__1->SetBinContent(1288,0.4073873);
   smoothHisto__1->SetBinContent(1289,1.215044);
   smoothHisto__1->SetBinContent(1290,3.622358);
   smoothHisto__1->SetBinContent(1291,8.805789);
   smoothHisto__1->SetBinContent(1292,19.99929);
   smoothHisto__1->SetBinContent(1293,42.27914);
   smoothHisto__1->SetBinContent(1294,84.51433);
   smoothHisto__1->SetBinContent(1295,142.385);
   smoothHisto__1->SetBinContent(1296,205.6425);
   smoothHisto__1->SetBinContent(1297,258.14);
   smoothHisto__1->SetBinContent(1298,291.2482);
   smoothHisto__1->SetBinContent(1299,297.9756);
   smoothHisto__1->SetBinContent(1300,291.1167);
   smoothHisto__1->SetBinContent(1301,270.7194);
   smoothHisto__1->SetBinContent(1302,246.3346);
   smoothHisto__1->SetBinContent(1303,215.0219);
   smoothHisto__1->SetBinContent(1304,184.4941);
   smoothHisto__1->SetBinContent(1305,150.9508);
   smoothHisto__1->SetBinContent(1306,119.0548);
   smoothHisto__1->SetBinContent(1307,94.02179);
   smoothHisto__1->SetBinContent(1308,71.51233);
   smoothHisto__1->SetBinContent(1309,54.54677);
   smoothHisto__1->SetBinContent(1310,39.92785);
   smoothHisto__1->SetBinContent(1311,29.13004);
   smoothHisto__1->SetBinContent(1312,22.14485);
   smoothHisto__1->SetBinContent(1313,16.54739);
   smoothHisto__1->SetBinContent(1314,12.59564);
   smoothHisto__1->SetBinContent(1315,9.545569);
   smoothHisto__1->SetBinContent(1316,6.52433);
   smoothHisto__1->SetBinContent(1317,4.452122);
   smoothHisto__1->SetBinContent(1318,2.970188);
   smoothHisto__1->SetBinContent(1319,2.315735);
   smoothHisto__1->SetBinContent(1320,1.908714);
   smoothHisto__1->SetBinContent(1321,1.306433);
   smoothHisto__1->SetBinContent(1322,0.8754151);
   smoothHisto__1->SetBinContent(1323,0.4389194);
   smoothHisto__1->SetBinContent(1324,0.2677473);
   smoothHisto__1->SetBinContent(1386,0.07304607);
   smoothHisto__1->SetBinContent(1387,0.165647);
   smoothHisto__1->SetBinContent(1388,0.3066422);
   smoothHisto__1->SetBinContent(1389,0.4867889);
   smoothHisto__1->SetBinContent(1390,1.694282);
   smoothHisto__1->SetBinContent(1391,4.948089);
   smoothHisto__1->SetBinContent(1392,12.58847);
   smoothHisto__1->SetBinContent(1393,27.54775);
   smoothHisto__1->SetBinContent(1394,58.26004);
   smoothHisto__1->SetBinContent(1395,109.0892);
   smoothHisto__1->SetBinContent(1396,183.1021);
   smoothHisto__1->SetBinContent(1397,260.6552);
   smoothHisto__1->SetBinContent(1398,326.1691);
   smoothHisto__1->SetBinContent(1399,354.3675);
   smoothHisto__1->SetBinContent(1400,356.7194);
   smoothHisto__1->SetBinContent(1401,332.9502);
   smoothHisto__1->SetBinContent(1402,306.6566);
   smoothHisto__1->SetBinContent(1403,275.5311);
   smoothHisto__1->SetBinContent(1404,247.5467);
   smoothHisto__1->SetBinContent(1405,208.9968);
   smoothHisto__1->SetBinContent(1406,174.4355);
   smoothHisto__1->SetBinContent(1407,139.0985);
   smoothHisto__1->SetBinContent(1408,106.5929);
   smoothHisto__1->SetBinContent(1409,82.29558);
   smoothHisto__1->SetBinContent(1410,61.99194);
   smoothHisto__1->SetBinContent(1411,48.23839);
   smoothHisto__1->SetBinContent(1412,34.89005);
   smoothHisto__1->SetBinContent(1413,24.60259);
   smoothHisto__1->SetBinContent(1414,18.18784);
   smoothHisto__1->SetBinContent(1415,13.49193);
   smoothHisto__1->SetBinContent(1416,10.71797);
   smoothHisto__1->SetBinContent(1417,8.046293);
   smoothHisto__1->SetBinContent(1418,5.864017);
   smoothHisto__1->SetBinContent(1419,3.943782);
   smoothHisto__1->SetBinContent(1420,2.746895);
   smoothHisto__1->SetBinContent(1421,2.00844);
   smoothHisto__1->SetBinContent(1422,1.528503);
   smoothHisto__1->SetBinContent(1423,1.13688);
   smoothHisto__1->SetBinContent(1424,0.8700446);
   smoothHisto__1->SetBinContent(1425,0.4246697);
   smoothHisto__1->SetBinContent(1426,0.1582503);
   smoothHisto__1->SetBinContent(1485,0.0263363);
   smoothHisto__1->SetBinContent(1486,0.06925805);
   smoothHisto__1->SetBinContent(1487,0.0939499);
   smoothHisto__1->SetBinContent(1488,0.1593466);
   smoothHisto__1->SetBinContent(1489,0.4867232);
   smoothHisto__1->SetBinContent(1490,1.123854);
   smoothHisto__1->SetBinContent(1491,2.337856);
   smoothHisto__1->SetBinContent(1492,6.071058);
   smoothHisto__1->SetBinContent(1493,15.59359);
   smoothHisto__1->SetBinContent(1494,35.07417);
   smoothHisto__1->SetBinContent(1495,71.40351);
   smoothHisto__1->SetBinContent(1496,134.1811);
   smoothHisto__1->SetBinContent(1497,216.2892);
   smoothHisto__1->SetBinContent(1498,309.425);
   smoothHisto__1->SetBinContent(1499,379.4147);
   smoothHisto__1->SetBinContent(1500,415.3567);
   smoothHisto__1->SetBinContent(1501,412.8033);
   smoothHisto__1->SetBinContent(1502,387.4513);
   smoothHisto__1->SetBinContent(1503,346.31);
   smoothHisto__1->SetBinContent(1504,306.962);
   smoothHisto__1->SetBinContent(1505,268.6413);
   smoothHisto__1->SetBinContent(1506,234.9526);
   smoothHisto__1->SetBinContent(1507,196.3304);
   smoothHisto__1->SetBinContent(1508,161.5229);
   smoothHisto__1->SetBinContent(1509,126.5804);
   smoothHisto__1->SetBinContent(1510,96.27586);
   smoothHisto__1->SetBinContent(1511,72.99618);
   smoothHisto__1->SetBinContent(1512,54.78639);
   smoothHisto__1->SetBinContent(1513,41.53736);
   smoothHisto__1->SetBinContent(1514,30.91908);
   smoothHisto__1->SetBinContent(1515,21.26925);
   smoothHisto__1->SetBinContent(1516,15.12574);
   smoothHisto__1->SetBinContent(1517,10.94035);
   smoothHisto__1->SetBinContent(1518,8.491577);
   smoothHisto__1->SetBinContent(1519,6.000563);
   smoothHisto__1->SetBinContent(1520,4.395138);
   smoothHisto__1->SetBinContent(1521,2.775901);
   smoothHisto__1->SetBinContent(1522,2.069649);
   smoothHisto__1->SetBinContent(1523,1.494564);
   smoothHisto__1->SetBinContent(1524,1.094974);
   smoothHisto__1->SetBinContent(1525,0.6976917);
   smoothHisto__1->SetBinContent(1526,0.3843895);
   smoothHisto__1->SetBinContent(1527,0.1692892);
   smoothHisto__1->SetBinContent(1528,0.06690736);
   smoothHisto__1->SetBinContent(1586,0.04717942);
   smoothHisto__1->SetBinContent(1587,0.1109443);
   smoothHisto__1->SetBinContent(1588,0.1784066);
   smoothHisto__1->SetBinContent(1589,0.2611149);
   smoothHisto__1->SetBinContent(1590,0.6061368);
   smoothHisto__1->SetBinContent(1591,1.556533);
   smoothHisto__1->SetBinContent(1592,4.053759);
   smoothHisto__1->SetBinContent(1593,8.809225);
   smoothHisto__1->SetBinContent(1594,18.8173);
   smoothHisto__1->SetBinContent(1595,41.04186);
   smoothHisto__1->SetBinContent(1596,84.4614);
   smoothHisto__1->SetBinContent(1597,157.3227);
   smoothHisto__1->SetBinContent(1598,254.4963);
   smoothHisto__1->SetBinContent(1599,350.5493);
   smoothHisto__1->SetBinContent(1600,430.0871);
   smoothHisto__1->SetBinContent(1601,468.7165);
   smoothHisto__1->SetBinContent(1602,468.7656);
   smoothHisto__1->SetBinContent(1603,438.076);
   smoothHisto__1->SetBinContent(1604,393.3454);
   smoothHisto__1->SetBinContent(1605,344.7034);
   smoothHisto__1->SetBinContent(1606,298.1401);
   smoothHisto__1->SetBinContent(1607,258.9441);
   smoothHisto__1->SetBinContent(1608,218.1977);
   smoothHisto__1->SetBinContent(1609,179.0542);
   smoothHisto__1->SetBinContent(1610,145.1197);
   smoothHisto__1->SetBinContent(1611,113.3876);
   smoothHisto__1->SetBinContent(1612,86.25706);
   smoothHisto__1->SetBinContent(1613,63.73986);
   smoothHisto__1->SetBinContent(1614,47.92898);
   smoothHisto__1->SetBinContent(1615,36.20457);
   smoothHisto__1->SetBinContent(1616,26.00782);
   smoothHisto__1->SetBinContent(1617,17.58099);
   smoothHisto__1->SetBinContent(1618,12.95344);
   smoothHisto__1->SetBinContent(1619,9.529773);
   smoothHisto__1->SetBinContent(1620,7.34542);
   smoothHisto__1->SetBinContent(1621,4.913768);
   smoothHisto__1->SetBinContent(1622,3.387218);
   smoothHisto__1->SetBinContent(1623,2.032187);
   smoothHisto__1->SetBinContent(1624,1.720567);
   smoothHisto__1->SetBinContent(1625,1.124346);
   smoothHisto__1->SetBinContent(1626,0.8266951);
   smoothHisto__1->SetBinContent(1627,0.5003104);
   smoothHisto__1->SetBinContent(1628,0.311588);
   smoothHisto__1->SetBinContent(1629,0.0883937);
   smoothHisto__1->SetBinContent(1685,0.01689151);
   smoothHisto__1->SetBinContent(1686,0.03378302);
   smoothHisto__1->SetBinContent(1687,0.03773464);
   smoothHisto__1->SetBinContent(1688,0.09435885);
   smoothHisto__1->SetBinContent(1689,0.2218886);
   smoothHisto__1->SetBinContent(1690,0.4092568);
   smoothHisto__1->SetBinContent(1691,0.6702056);
   smoothHisto__1->SetBinContent(1692,1.781531);
   smoothHisto__1->SetBinContent(1693,4.574083);
   smoothHisto__1->SetBinContent(1694,10.90189);
   smoothHisto__1->SetBinContent(1695,22.5895);
   smoothHisto__1->SetBinContent(1696,44.99089);
   smoothHisto__1->SetBinContent(1697,92.83594);
   smoothHisto__1->SetBinContent(1698,173.549);
   smoothHisto__1->SetBinContent(1699,281.0617);
   smoothHisto__1->SetBinContent(1700,392.9497);
   smoothHisto__1->SetBinContent(1701,472.3918);
   smoothHisto__1->SetBinContent(1702,512.6282);
   smoothHisto__1->SetBinContent(1703,508.6912);
   smoothHisto__1->SetBinContent(1704,476.2689);
   smoothHisto__1->SetBinContent(1705,431.5718);
   smoothHisto__1->SetBinContent(1706,382.1122);
   smoothHisto__1->SetBinContent(1707,332.0052);
   smoothHisto__1->SetBinContent(1708,282.7571);
   smoothHisto__1->SetBinContent(1709,240.0969);
   smoothHisto__1->SetBinContent(1710,198.6593);
   smoothHisto__1->SetBinContent(1711,163.749);
   smoothHisto__1->SetBinContent(1712,130.8814);
   smoothHisto__1->SetBinContent(1713,102.5108);
   smoothHisto__1->SetBinContent(1714,77.21998);
   smoothHisto__1->SetBinContent(1715,58.22481);
   smoothHisto__1->SetBinContent(1716,43.20401);
   smoothHisto__1->SetBinContent(1717,32.86004);
   smoothHisto__1->SetBinContent(1718,23.76456);
   smoothHisto__1->SetBinContent(1719,16.29713);
   smoothHisto__1->SetBinContent(1720,11.40959);
   smoothHisto__1->SetBinContent(1721,8.14244);
   smoothHisto__1->SetBinContent(1722,5.708132);
   smoothHisto__1->SetBinContent(1723,3.582392);
   smoothHisto__1->SetBinContent(1724,2.42815);
   smoothHisto__1->SetBinContent(1725,1.497009);
   smoothHisto__1->SetBinContent(1726,1.32404);
   smoothHisto__1->SetBinContent(1727,0.8861598);
   smoothHisto__1->SetBinContent(1728,0.6136853);
   smoothHisto__1->SetBinContent(1729,0.3980831);
   smoothHisto__1->SetBinContent(1730,0.2138729);
   smoothHisto__1->SetBinContent(1731,0.08836091);
   smoothHisto__1->SetBinContent(1732,0.02747473);
   smoothHisto__1->SetBinContent(1786,0.01689151);
   smoothHisto__1->SetBinContent(1787,0.03378302);
   smoothHisto__1->SetBinContent(1788,0.06756604);
   smoothHisto__1->SetBinContent(1789,0.09686095);
   smoothHisto__1->SetBinContent(1790,0.1693837);
   smoothHisto__1->SetBinContent(1791,0.3627376);
   smoothHisto__1->SetBinContent(1792,0.6586034);
   smoothHisto__1->SetBinContent(1793,1.062619);
   smoothHisto__1->SetBinContent(1794,3.351981);
   smoothHisto__1->SetBinContent(1795,9.655766);
   smoothHisto__1->SetBinContent(1796,23.47901);
   smoothHisto__1->SetBinContent(1797,48.71535);
   smoothHisto__1->SetBinContent(1798,97.28629);
   smoothHisto__1->SetBinContent(1799,181.3657);
   smoothHisto__1->SetBinContent(1800,297.737);
   smoothHisto__1->SetBinContent(1801,419.8121);
   smoothHisto__1->SetBinContent(1802,517.7766);
   smoothHisto__1->SetBinContent(1803,555.9448);
   smoothHisto__1->SetBinContent(1804,550.5975);
   smoothHisto__1->SetBinContent(1805,516.0902);
   smoothHisto__1->SetBinContent(1806,467.607);
   smoothHisto__1->SetBinContent(1807,418.6135);
   smoothHisto__1->SetBinContent(1808,366.0134);
   smoothHisto__1->SetBinContent(1809,314.6818);
   smoothHisto__1->SetBinContent(1810,264.4551);
   smoothHisto__1->SetBinContent(1811,221.8575);
   smoothHisto__1->SetBinContent(1812,180.4565);
   smoothHisto__1->SetBinContent(1813,148.8858);
   smoothHisto__1->SetBinContent(1814,119.8211);
   smoothHisto__1->SetBinContent(1815,94.18527);
   smoothHisto__1->SetBinContent(1816,70.79916);
   smoothHisto__1->SetBinContent(1817,52.85621);
   smoothHisto__1->SetBinContent(1818,38.83689);
   smoothHisto__1->SetBinContent(1819,29.51532);
   smoothHisto__1->SetBinContent(1820,20.58711);
   smoothHisto__1->SetBinContent(1821,14.18988);
   smoothHisto__1->SetBinContent(1822,10.16691);
   smoothHisto__1->SetBinContent(1823,7.195941);
   smoothHisto__1->SetBinContent(1824,4.815876);
   smoothHisto__1->SetBinContent(1825,3.010721);
   smoothHisto__1->SetBinContent(1826,2.060969);
   smoothHisto__1->SetBinContent(1827,1.261092);
   smoothHisto__1->SetBinContent(1828,1.227319);
   smoothHisto__1->SetBinContent(1829,0.8207192);
   smoothHisto__1->SetBinContent(1830,0.6279774);
   smoothHisto__1->SetBinContent(1831,0.5498472);
   smoothHisto__1->SetBinContent(1832,0.3817211);
   smoothHisto__1->SetBinContent(1833,0.2574466);
   smoothHisto__1->SetBinContent(1834,0.1071831);
   smoothHisto__1->SetBinContent(1888,0.03378302);
   smoothHisto__1->SetBinContent(1889,0.06756604);
   smoothHisto__1->SetBinContent(1890,0.1565238);
   smoothHisto__1->SetBinContent(1891,0.1311925);
   smoothHisto__1->SetBinContent(1892,0.2420998);
   smoothHisto__1->SetBinContent(1893,0.4307032);
   smoothHisto__1->SetBinContent(1894,1.184346);
   smoothHisto__1->SetBinContent(1895,2.896861);
   smoothHisto__1->SetBinContent(1896,7.776709);
   smoothHisto__1->SetBinContent(1897,19.29266);
   smoothHisto__1->SetBinContent(1898,44.10542);
   smoothHisto__1->SetBinContent(1899,93.67965);
   smoothHisto__1->SetBinContent(1900,181.852);
   smoothHisto__1->SetBinContent(1901,308.1703);
   smoothHisto__1->SetBinContent(1902,442.2325);
   smoothHisto__1->SetBinContent(1903,548.4437);
   smoothHisto__1->SetBinContent(1904,603.8129);
   smoothHisto__1->SetBinContent(1905,600.6428);
   smoothHisto__1->SetBinContent(1906,559.2095);
   smoothHisto__1->SetBinContent(1907,509.5436);
   smoothHisto__1->SetBinContent(1908,450.1346);
   smoothHisto__1->SetBinContent(1909,398.604);
   smoothHisto__1->SetBinContent(1910,342.0303);
   smoothHisto__1->SetBinContent(1911,293.238);
   smoothHisto__1->SetBinContent(1912,244.4846);
   smoothHisto__1->SetBinContent(1913,201.7926);
   smoothHisto__1->SetBinContent(1914,163.8495);
   smoothHisto__1->SetBinContent(1915,134.0671);
   smoothHisto__1->SetBinContent(1916,106.8486);
   smoothHisto__1->SetBinContent(1917,82.7356);
   smoothHisto__1->SetBinContent(1918,62.16762);
   smoothHisto__1->SetBinContent(1919,46.58059);
   smoothHisto__1->SetBinContent(1920,35.21666);
   smoothHisto__1->SetBinContent(1921,25.5047);
   smoothHisto__1->SetBinContent(1922,18.05969);
   smoothHisto__1->SetBinContent(1923,12.42688);
   smoothHisto__1->SetBinContent(1924,8.739433);
   smoothHisto__1->SetBinContent(1925,5.664375);
   smoothHisto__1->SetBinContent(1926,3.789133);
   smoothHisto__1->SetBinContent(1927,2.146815);
   smoothHisto__1->SetBinContent(1928,1.552345);
   smoothHisto__1->SetBinContent(1929,1.080736);
   smoothHisto__1->SetBinContent(1930,1.270661);
   smoothHisto__1->SetBinContent(1931,0.7655771);
   smoothHisto__1->SetBinContent(1932,0.5547603);
   smoothHisto__1->SetBinContent(1933,0.3590245);
   smoothHisto__1->SetBinContent(1934,0.3104762);
   smoothHisto__1->SetBinContent(1935,0.2678209);
   smoothHisto__1->SetBinContent(1936,0.1319421);
   smoothHisto__1->SetBinContent(1990,0.01689151);
   smoothHisto__1->SetBinContent(1991,0.03378302);
   smoothHisto__1->SetBinContent(1992,0.1103494);
   smoothHisto__1->SetBinContent(1993,0.1406322);
   smoothHisto__1->SetBinContent(1994,0.4734507);
   smoothHisto__1->SetBinContent(1995,1.100327);
   smoothHisto__1->SetBinContent(1996,2.871458);
   smoothHisto__1->SetBinContent(1997,7.193489);
   smoothHisto__1->SetBinContent(1998,16.69837);
   smoothHisto__1->SetBinContent(1999,37.72926);
   smoothHisto__1->SetBinContent(2000,83.21829);
   smoothHisto__1->SetBinContent(2001,170.1947);
   smoothHisto__1->SetBinContent(2002,297.5257);
   smoothHisto__1->SetBinContent(2003,447.9031);
   smoothHisto__1->SetBinContent(2004,563.1783);
   smoothHisto__1->SetBinContent(2005,631.5486);
   smoothHisto__1->SetBinContent(2006,639.4496);
   smoothHisto__1->SetBinContent(2007,607.6628);
   smoothHisto__1->SetBinContent(2008,550.7008);
   smoothHisto__1->SetBinContent(2009,492.1804);
   smoothHisto__1->SetBinContent(2010,430.4296);
   smoothHisto__1->SetBinContent(2011,377.7694);
   smoothHisto__1->SetBinContent(2012,326.5526);
   smoothHisto__1->SetBinContent(2013,280.6506);
   smoothHisto__1->SetBinContent(2014,231.2011);
   smoothHisto__1->SetBinContent(2015,185.7567);
   smoothHisto__1->SetBinContent(2016,146.6784);
   smoothHisto__1->SetBinContent(2017,118.344);
   smoothHisto__1->SetBinContent(2018,92.46416);
   smoothHisto__1->SetBinContent(2019,72.5048);
   smoothHisto__1->SetBinContent(2020,54.58361);
   smoothHisto__1->SetBinContent(2021,41.49112);
   smoothHisto__1->SetBinContent(2022,31.76034);
   smoothHisto__1->SetBinContent(2023,22.62784);
   smoothHisto__1->SetBinContent(2024,15.78793);
   smoothHisto__1->SetBinContent(2025,10.37243);
   smoothHisto__1->SetBinContent(2026,7.456944);
   smoothHisto__1->SetBinContent(2027,4.788942);
   smoothHisto__1->SetBinContent(2028,3.390408);
   smoothHisto__1->SetBinContent(2029,2.246842);
   smoothHisto__1->SetBinContent(2030,1.798352);
   smoothHisto__1->SetBinContent(2031,1.260367);
   smoothHisto__1->SetBinContent(2032,1.277547);
   smoothHisto__1->SetBinContent(2033,0.7299021);
   smoothHisto__1->SetBinContent(2034,0.5040572);
   smoothHisto__1->SetBinContent(2035,0.3255309);
   smoothHisto__1->SetBinContent(2036,0.3562428);
   smoothHisto__1->SetBinContent(2037,0.4022301);
   smoothHisto__1->SetBinContent(2038,0.2322423);
   smoothHisto__1->SetBinContent(2093,0.01689151);
   smoothHisto__1->SetBinContent(2094,0.07645721);
   smoothHisto__1->SetBinContent(2095,0.2279189);
   smoothHisto__1->SetBinContent(2096,0.8775587);
   smoothHisto__1->SetBinContent(2097,2.204577);
   smoothHisto__1->SetBinContent(2098,6.154399);
   smoothHisto__1->SetBinContent(2099,15.12671);
   smoothHisto__1->SetBinContent(2100,33.9218);
   smoothHisto__1->SetBinContent(2101,72.34669);
   smoothHisto__1->SetBinContent(2102,152.0278);
   smoothHisto__1->SetBinContent(2103,280.3168);
   smoothHisto__1->SetBinContent(2104,431.7925);
   smoothHisto__1->SetBinContent(2105,571.0743);
   smoothHisto__1->SetBinContent(2106,647.5341);
   smoothHisto__1->SetBinContent(2107,665.6041);
   smoothHisto__1->SetBinContent(2108,640.2473);
   smoothHisto__1->SetBinContent(2109,590.2484);
   smoothHisto__1->SetBinContent(2110,529.4738);
   smoothHisto__1->SetBinContent(2111,464.4922);
   smoothHisto__1->SetBinContent(2112,407.3171);
   smoothHisto__1->SetBinContent(2113,355.6446);
   smoothHisto__1->SetBinContent(2114,306.7018);
   smoothHisto__1->SetBinContent(2115,262.1101);
   smoothHisto__1->SetBinContent(2116,214.6738);
   smoothHisto__1->SetBinContent(2117,171.2276);
   smoothHisto__1->SetBinContent(2118,133.0041);
   smoothHisto__1->SetBinContent(2119,105.0987);
   smoothHisto__1->SetBinContent(2120,80.87232);
   smoothHisto__1->SetBinContent(2121,63.95837);
   smoothHisto__1->SetBinContent(2122,48.72766);
   smoothHisto__1->SetBinContent(2123,37.58535);
   smoothHisto__1->SetBinContent(2124,29.01995);
   smoothHisto__1->SetBinContent(2125,20.24723);
   smoothHisto__1->SetBinContent(2126,13.60357);
   smoothHisto__1->SetBinContent(2127,9.306567);
   smoothHisto__1->SetBinContent(2128,6.408701);
   smoothHisto__1->SetBinContent(2129,4.623352);
   smoothHisto__1->SetBinContent(2130,3.51454);
   smoothHisto__1->SetBinContent(2131,2.480259);
   smoothHisto__1->SetBinContent(2132,2.041692);
   smoothHisto__1->SetBinContent(2133,1.540817);
   smoothHisto__1->SetBinContent(2134,1.335334);
   smoothHisto__1->SetBinContent(2135,0.8348702);
   smoothHisto__1->SetBinContent(2136,0.566182);
   smoothHisto__1->SetBinContent(2137,0.3229944);
   smoothHisto__1->SetBinContent(2138,0.3424786);
   smoothHisto__1->SetBinContent(2139,0.3189584);
   smoothHisto__1->SetBinContent(2140,0.2063849);
   smoothHisto__1->SetBinContent(2194,0.02643443);
   smoothHisto__1->SetBinContent(2195,0.05286886);
   smoothHisto__1->SetBinContent(2196,0.1736058);
   smoothHisto__1->SetBinContent(2197,0.7050963);
   smoothHisto__1->SetBinContent(2198,2.005424);
   smoothHisto__1->SetBinContent(2199,5.156918);
   smoothHisto__1->SetBinContent(2200,13.03573);
   smoothHisto__1->SetBinContent(2201,28.9555);
   smoothHisto__1->SetBinContent(2202,61.94761);
   smoothHisto__1->SetBinContent(2203,133.1531);
   smoothHisto__1->SetBinContent(2204,260.4872);
   smoothHisto__1->SetBinContent(2205,420.4774);
   smoothHisto__1->SetBinContent(2206,565.105);
   smoothHisto__1->SetBinContent(2207,662.7673);
   smoothHisto__1->SetBinContent(2208,691.3312);
   smoothHisto__1->SetBinContent(2209,672.4175);
   smoothHisto__1->SetBinContent(2210,631.3379);
   smoothHisto__1->SetBinContent(2211,574.074);
   smoothHisto__1->SetBinContent(2212,511.6937);
   smoothHisto__1->SetBinContent(2213,443.1382);
   smoothHisto__1->SetBinContent(2214,383.7919);
   smoothHisto__1->SetBinContent(2215,332.21);
   smoothHisto__1->SetBinContent(2216,286.9726);
   smoothHisto__1->SetBinContent(2217,245.8949);
   smoothHisto__1->SetBinContent(2218,199.2907);
   smoothHisto__1->SetBinContent(2219,157.0935);
   smoothHisto__1->SetBinContent(2220,121.235);
   smoothHisto__1->SetBinContent(2221,93.35467);
   smoothHisto__1->SetBinContent(2222,71.77991);
   smoothHisto__1->SetBinContent(2223,55.32586);
   smoothHisto__1->SetBinContent(2224,42.95805);
   smoothHisto__1->SetBinContent(2225,32.23168);
   smoothHisto__1->SetBinContent(2226,25.251);
   smoothHisto__1->SetBinContent(2227,18.07309);
   smoothHisto__1->SetBinContent(2228,12.2153);
   smoothHisto__1->SetBinContent(2229,8.601031);
   smoothHisto__1->SetBinContent(2230,5.965281);
   smoothHisto__1->SetBinContent(2231,4.43334);
   smoothHisto__1->SetBinContent(2232,3.103715);
   smoothHisto__1->SetBinContent(2233,2.177046);
   smoothHisto__1->SetBinContent(2234,1.778423);
   smoothHisto__1->SetBinContent(2235,1.368931);
   smoothHisto__1->SetBinContent(2236,1.049791);
   smoothHisto__1->SetBinContent(2237,0.7708676);
   smoothHisto__1->SetBinContent(2238,0.6878608);
   smoothHisto__1->SetBinContent(2239,0.4557469);
   smoothHisto__1->SetBinContent(2240,0.4331559);
   smoothHisto__1->SetBinContent(2241,0.2876802);
   smoothHisto__1->SetBinContent(2242,0.186146);
   smoothHisto__1->SetBinContent(2295,0.02643443);
   smoothHisto__1->SetBinContent(2296,0.05286886);
   smoothHisto__1->SetBinContent(2297,0.1285415);
   smoothHisto__1->SetBinContent(2298,0.4934698);
   smoothHisto__1->SetBinContent(2299,1.607148);
   smoothHisto__1->SetBinContent(2300,4.368294);
   smoothHisto__1->SetBinContent(2301,10.15466);
   smoothHisto__1->SetBinContent(2302,23.51889);
   smoothHisto__1->SetBinContent(2303,51.60035);
   smoothHisto__1->SetBinContent(2304,113.6595);
   smoothHisto__1->SetBinContent(2305,229.5497);
   smoothHisto__1->SetBinContent(2306,397.0598);
   smoothHisto__1->SetBinContent(2307,564.1778);
   smoothHisto__1->SetBinContent(2308,670.3058);
   smoothHisto__1->SetBinContent(2309,714.9803);
   smoothHisto__1->SetBinContent(2310,698.6347);
   smoothHisto__1->SetBinContent(2311,659.8638);
   smoothHisto__1->SetBinContent(2312,611.5447);
   smoothHisto__1->SetBinContent(2313,550.8857);
   smoothHisto__1->SetBinContent(2314,484.2227);
   smoothHisto__1->SetBinContent(2315,418.7652);
   smoothHisto__1->SetBinContent(2316,362.5144);
   smoothHisto__1->SetBinContent(2317,313.8661);
   smoothHisto__1->SetBinContent(2318,265.4446);
   smoothHisto__1->SetBinContent(2319,223.8927);
   smoothHisto__1->SetBinContent(2320,181.0809);
   smoothHisto__1->SetBinContent(2321,144.9225);
   smoothHisto__1->SetBinContent(2322,113.0953);
   smoothHisto__1->SetBinContent(2323,86.45712);
   smoothHisto__1->SetBinContent(2324,67.07338);
   smoothHisto__1->SetBinContent(2325,51.6239);
   smoothHisto__1->SetBinContent(2326,39.05895);
   smoothHisto__1->SetBinContent(2327,28.85907);
   smoothHisto__1->SetBinContent(2328,21.92686);
   smoothHisto__1->SetBinContent(2329,15.32327);
   smoothHisto__1->SetBinContent(2330,10.64669);
   smoothHisto__1->SetBinContent(2331,7.62147);
   smoothHisto__1->SetBinContent(2332,5.094724);
   smoothHisto__1->SetBinContent(2333,3.755697);
   smoothHisto__1->SetBinContent(2334,2.304928);
   smoothHisto__1->SetBinContent(2335,1.613375);
   smoothHisto__1->SetBinContent(2336,1.238916);
   smoothHisto__1->SetBinContent(2337,1.126581);
   smoothHisto__1->SetBinContent(2338,0.7722588);
   smoothHisto__1->SetBinContent(2339,0.6121899);
   smoothHisto__1->SetBinContent(2340,0.5551564);
   smoothHisto__1->SetBinContent(2341,0.4370736);
   smoothHisto__1->SetBinContent(2342,0.3408411);
   smoothHisto__1->SetBinContent(2343,0.2576206);
   smoothHisto__1->SetBinContent(2344,0.1354881);
   smoothHisto__1->SetBinContent(2397,0.05286886);
   smoothHisto__1->SetBinContent(2398,0.127438);
   smoothHisto__1->SetBinContent(2399,0.3784665);
   smoothHisto__1->SetBinContent(2400,1.178731);
   smoothHisto__1->SetBinContent(2401,3.363336);
   smoothHisto__1->SetBinContent(2402,7.966396);
   smoothHisto__1->SetBinContent(2403,19.00837);
   smoothHisto__1->SetBinContent(2404,42.65901);
   smoothHisto__1->SetBinContent(2405,91.04945);
   smoothHisto__1->SetBinContent(2406,190.6858);
   smoothHisto__1->SetBinContent(2407,348.777);
   smoothHisto__1->SetBinContent(2408,539.4104);
   smoothHisto__1->SetBinContent(2409,677.3268);
   smoothHisto__1->SetBinContent(2410,731.9883);
   smoothHisto__1->SetBinContent(2411,731.6298);
   smoothHisto__1->SetBinContent(2412,690.1214);
   smoothHisto__1->SetBinContent(2413,642.5715);
   smoothHisto__1->SetBinContent(2414,587.6644);
   smoothHisto__1->SetBinContent(2415,522.0672);
   smoothHisto__1->SetBinContent(2416,456.7836);
   smoothHisto__1->SetBinContent(2417,394.6611);
   smoothHisto__1->SetBinContent(2418,338.0091);
   smoothHisto__1->SetBinContent(2419,289.4463);
   smoothHisto__1->SetBinContent(2420,243.1967);
   smoothHisto__1->SetBinContent(2421,205.0687);
   smoothHisto__1->SetBinContent(2422,164.8737);
   smoothHisto__1->SetBinContent(2423,133.4213);
   smoothHisto__1->SetBinContent(2424,106.4278);
   smoothHisto__1->SetBinContent(2425,83.33324);
   smoothHisto__1->SetBinContent(2426,63.35598);
   smoothHisto__1->SetBinContent(2427,47.79364);
   smoothHisto__1->SetBinContent(2428,34.46039);
   smoothHisto__1->SetBinContent(2429,25.01041);
   smoothHisto__1->SetBinContent(2430,18.59598);
   smoothHisto__1->SetBinContent(2431,13.22796);
   smoothHisto__1->SetBinContent(2432,9.306508);
   smoothHisto__1->SetBinContent(2433,6.523226);
   smoothHisto__1->SetBinContent(2434,4.427021);
   smoothHisto__1->SetBinContent(2435,3.271061);
   smoothHisto__1->SetBinContent(2436,1.766286);
   smoothHisto__1->SetBinContent(2437,1.324787);
   smoothHisto__1->SetBinContent(2438,1.000907);
   smoothHisto__1->SetBinContent(2439,1.076577);
   smoothHisto__1->SetBinContent(2440,0.6477818);
   smoothHisto__1->SetBinContent(2441,0.5467324);
   smoothHisto__1->SetBinContent(2442,0.4188915);
   smoothHisto__1->SetBinContent(2443,0.3909424);
   smoothHisto__1->SetBinContent(2444,0.2187583);
   smoothHisto__1->SetBinContent(2445,0.1651344);
   smoothHisto__1->SetBinContent(2446,0.05345714);
   smoothHisto__1->SetBinContent(2499,0.04813474);
   smoothHisto__1->SetBinContent(2500,0.1277654);
   smoothHisto__1->SetBinContent(2501,0.878507);
   smoothHisto__1->SetBinContent(2502,2.263038);
   smoothHisto__1->SetBinContent(2503,6.417207);
   smoothHisto__1->SetBinContent(2504,14.30991);
   smoothHisto__1->SetBinContent(2505,33.01349);
   smoothHisto__1->SetBinContent(2506,70.95743);
   smoothHisto__1->SetBinContent(2507,155.4597);
   smoothHisto__1->SetBinContent(2508,297.4397);
   smoothHisto__1->SetBinContent(2509,481.3674);
   smoothHisto__1->SetBinContent(2510,647.9202);
   smoothHisto__1->SetBinContent(2511,736.6559);
   smoothHisto__1->SetBinContent(2512,749.8235);
   smoothHisto__1->SetBinContent(2513,719.9823);
   smoothHisto__1->SetBinContent(2514,672.2946);
   smoothHisto__1->SetBinContent(2515,616.7634);
   smoothHisto__1->SetBinContent(2516,559.7585);
   smoothHisto__1->SetBinContent(2517,489.8541);
   smoothHisto__1->SetBinContent(2518,423.609);
   smoothHisto__1->SetBinContent(2519,360.6138);
   smoothHisto__1->SetBinContent(2520,309.0145);
   smoothHisto__1->SetBinContent(2521,262.7366);
   smoothHisto__1->SetBinContent(2522,221.8292);
   smoothHisto__1->SetBinContent(2523,185.5153);
   smoothHisto__1->SetBinContent(2524,150.9126);
   smoothHisto__1->SetBinContent(2525,124.3607);
   smoothHisto__1->SetBinContent(2526,99.69593);
   smoothHisto__1->SetBinContent(2527,79.57026);
   smoothHisto__1->SetBinContent(2528,60.16799);
   smoothHisto__1->SetBinContent(2529,44.83129);
   smoothHisto__1->SetBinContent(2530,31.50769);
   smoothHisto__1->SetBinContent(2531,22.99491);
   smoothHisto__1->SetBinContent(2532,16.71774);
   smoothHisto__1->SetBinContent(2533,11.78825);
   smoothHisto__1->SetBinContent(2534,8.395193);
   smoothHisto__1->SetBinContent(2535,5.516493);
   smoothHisto__1->SetBinContent(2536,3.663218);
   smoothHisto__1->SetBinContent(2537,2.333474);
   smoothHisto__1->SetBinContent(2538,1.317015);
   smoothHisto__1->SetBinContent(2539,0.976655);
   smoothHisto__1->SetBinContent(2540,0.8842902);
   smoothHisto__1->SetBinContent(2541,0.9192459);
   smoothHisto__1->SetBinContent(2542,0.5763398);
   smoothHisto__1->SetBinContent(2543,0.3495029);
   smoothHisto__1->SetBinContent(2544,0.2121257);
   smoothHisto__1->SetBinContent(2545,0.1836737);
   smoothHisto__1->SetBinContent(2546,0.08735781);
   smoothHisto__1->SetBinContent(2547,0.07152732);
   smoothHisto__1->SetBinContent(2548,0.02672857);
   smoothHisto__1->SetBinContent(2598,0.02205742);
   smoothHisto__1->SetBinContent(2599,0.04411483);
   smoothHisto__1->SetBinContent(2600,0.02205742);
   smoothHisto__1->SetBinContent(2601,0.1039172);
   smoothHisto__1->SetBinContent(2602,0.4208871);
   smoothHisto__1->SetBinContent(2603,1.884451);
   smoothHisto__1->SetBinContent(2604,4.568355);
   smoothHisto__1->SetBinContent(2605,11.32785);
   smoothHisto__1->SetBinContent(2606,23.78716);
   smoothHisto__1->SetBinContent(2607,52.61959);
   smoothHisto__1->SetBinContent(2608,117.8994);
   smoothHisto__1->SetBinContent(2609,242.8029);
   smoothHisto__1->SetBinContent(2610,418.0912);
   smoothHisto__1->SetBinContent(2611,603.2906);
   smoothHisto__1->SetBinContent(2612,729.9457);
   smoothHisto__1->SetBinContent(2613,771.007);
   smoothHisto__1->SetBinContent(2614,751.4252);
   smoothHisto__1->SetBinContent(2615,708.6808);
   smoothHisto__1->SetBinContent(2616,656.5247);
   smoothHisto__1->SetBinContent(2617,595.6158);
   smoothHisto__1->SetBinContent(2618,531.8011);
   smoothHisto__1->SetBinContent(2619,459.0724);
   smoothHisto__1->SetBinContent(2620,396.8589);
   smoothHisto__1->SetBinContent(2621,336.3047);
   smoothHisto__1->SetBinContent(2622,285.6288);
   smoothHisto__1->SetBinContent(2623,239.5705);
   smoothHisto__1->SetBinContent(2624,203.2744);
   smoothHisto__1->SetBinContent(2625,168.3884);
   smoothHisto__1->SetBinContent(2626,136.6486);
   smoothHisto__1->SetBinContent(2627,111.4373);
   smoothHisto__1->SetBinContent(2628,88.82767);
   smoothHisto__1->SetBinContent(2629,72.17974);
   smoothHisto__1->SetBinContent(2630,54.04092);
   smoothHisto__1->SetBinContent(2631,40.675);
   smoothHisto__1->SetBinContent(2632,28.67839);
   smoothHisto__1->SetBinContent(2633,20.72166);
   smoothHisto__1->SetBinContent(2634,14.93885);
   smoothHisto__1->SetBinContent(2635,10.46595);
   smoothHisto__1->SetBinContent(2636,8.013501);
   smoothHisto__1->SetBinContent(2637,5.284325);
   smoothHisto__1->SetBinContent(2638,3.504637);
   smoothHisto__1->SetBinContent(2639,1.928154);
   smoothHisto__1->SetBinContent(2640,1.189318);
   smoothHisto__1->SetBinContent(2641,0.6681574);
   smoothHisto__1->SetBinContent(2642,0.5824927);
   smoothHisto__1->SetBinContent(2643,0.51629);
   smoothHisto__1->SetBinContent(2644,0.3631684);
   smoothHisto__1->SetBinContent(2645,0.1747113);
   smoothHisto__1->SetBinContent(2646,0.09598839);
   smoothHisto__1->SetBinContent(2647,0.1074929);
   smoothHisto__1->SetBinContent(2648,0.05374644);
   smoothHisto__1->SetBinContent(2649,0.01420647);
   smoothHisto__1->SetBinContent(2699,0.02205742);
   smoothHisto__1->SetBinContent(2700,0.04411483);
   smoothHisto__1->SetBinContent(2701,0.08822966);
   smoothHisto__1->SetBinContent(2702,0.07313557);
   smoothHisto__1->SetBinContent(2703,0.2203757);
   smoothHisto__1->SetBinContent(2704,0.8734272);
   smoothHisto__1->SetBinContent(2705,3.113144);
   smoothHisto__1->SetBinContent(2706,8.210181);
   smoothHisto__1->SetBinContent(2707,18.82547);
   smoothHisto__1->SetBinContent(2708,38.91398);
   smoothHisto__1->SetBinContent(2709,84.71831);
   smoothHisto__1->SetBinContent(2710,187.627);
   smoothHisto__1->SetBinContent(2711,353.3807);
   smoothHisto__1->SetBinContent(2712,548.4592);
   smoothHisto__1->SetBinContent(2713,695.8398);
   smoothHisto__1->SetBinContent(2714,768.2803);
   smoothHisto__1->SetBinContent(2715,767.8754);
   smoothHisto__1->SetBinContent(2716,733.2903);
   smoothHisto__1->SetBinContent(2717,685.9282);
   smoothHisto__1->SetBinContent(2718,628.7307);
   smoothHisto__1->SetBinContent(2719,568.4261);
   smoothHisto__1->SetBinContent(2720,500.416);
   smoothHisto__1->SetBinContent(2721,431.6844);
   smoothHisto__1->SetBinContent(2722,371.8752);
   smoothHisto__1->SetBinContent(2723,315.8148);
   smoothHisto__1->SetBinContent(2724,268.5479);
   smoothHisto__1->SetBinContent(2725,224.1546);
   smoothHisto__1->SetBinContent(2726,187.1431);
   smoothHisto__1->SetBinContent(2727,151.6447);
   smoothHisto__1->SetBinContent(2728,122.3634);
   smoothHisto__1->SetBinContent(2729,97.98531);
   smoothHisto__1->SetBinContent(2730,79.02631);
   smoothHisto__1->SetBinContent(2731,64.02374);
   smoothHisto__1->SetBinContent(2732,48.84507);
   smoothHisto__1->SetBinContent(2733,36.11059);
   smoothHisto__1->SetBinContent(2734,25.65356);
   smoothHisto__1->SetBinContent(2735,18.4489);
   smoothHisto__1->SetBinContent(2736,13.35606);
   smoothHisto__1->SetBinContent(2737,9.380504);
   smoothHisto__1->SetBinContent(2738,7.064683);
   smoothHisto__1->SetBinContent(2739,4.498513);
   smoothHisto__1->SetBinContent(2740,3.088023);
   smoothHisto__1->SetBinContent(2741,1.716425);
   smoothHisto__1->SetBinContent(2742,1.136765);
   smoothHisto__1->SetBinContent(2743,0.5852124);
   smoothHisto__1->SetBinContent(2744,0.5072766);
   smoothHisto__1->SetBinContent(2745,0.3723658);
   smoothHisto__1->SetBinContent(2746,0.2994433);
   smoothHisto__1->SetBinContent(2747,0.1557512);
   smoothHisto__1->SetBinContent(2748,0.1145509);
   smoothHisto__1->SetBinContent(2749,0.1199793);
   smoothHisto__1->SetBinContent(2750,0.05209039);
   smoothHisto__1->SetBinContent(2751,0.02841294);
   smoothHisto__1->SetBinContent(2801,0.04411483);
   smoothHisto__1->SetBinContent(2802,0.08822966);
   smoothHisto__1->SetBinContent(2803,0.1764593);
   smoothHisto__1->SetBinContent(2804,0.174631);
   smoothHisto__1->SetBinContent(2805,0.4323373);
   smoothHisto__1->SetBinContent(2806,1.767523);
   smoothHisto__1->SetBinContent(2807,5.222534);
   smoothHisto__1->SetBinContent(2808,13.48746);
   smoothHisto__1->SetBinContent(2809,28.60769);
   smoothHisto__1->SetBinContent(2810,60.80758);
   smoothHisto__1->SetBinContent(2811,137.5024);
   smoothHisto__1->SetBinContent(2812,282.9211);
   smoothHisto__1->SetBinContent(2813,479.4557);
   smoothHisto__1->SetBinContent(2814,660.4824);
   smoothHisto__1->SetBinContent(2815,760.4936);
   smoothHisto__1->SetBinContent(2816,787.6569);
   smoothHisto__1->SetBinContent(2817,758.8395);
   smoothHisto__1->SetBinContent(2818,711.957);
   smoothHisto__1->SetBinContent(2819,655.7288);
   smoothHisto__1->SetBinContent(2820,595.2818);
   smoothHisto__1->SetBinContent(2821,533.2451);
   smoothHisto__1->SetBinContent(2822,464.4373);
   smoothHisto__1->SetBinContent(2823,400.43);
   smoothHisto__1->SetBinContent(2824,348.2853);
   smoothHisto__1->SetBinContent(2825,298.8593);
   smoothHisto__1->SetBinContent(2826,250.8384);
   smoothHisto__1->SetBinContent(2827,208.1731);
   smoothHisto__1->SetBinContent(2828,172.0585);
   smoothHisto__1->SetBinContent(2829,137.9528);
   smoothHisto__1->SetBinContent(2830,111.2899);
   smoothHisto__1->SetBinContent(2831,87.026);
   smoothHisto__1->SetBinContent(2832,70.49951);
   smoothHisto__1->SetBinContent(2833,55.82986);
   smoothHisto__1->SetBinContent(2834,43.43066);
   smoothHisto__1->SetBinContent(2835,32.36917);
   smoothHisto__1->SetBinContent(2836,23.71139);
   smoothHisto__1->SetBinContent(2837,16.86069);
   smoothHisto__1->SetBinContent(2838,11.98113);
   smoothHisto__1->SetBinContent(2839,8.551375);
   smoothHisto__1->SetBinContent(2840,6.700862);
   smoothHisto__1->SetBinContent(2841,4.431024);
   smoothHisto__1->SetBinContent(2842,2.919515);
   smoothHisto__1->SetBinContent(2843,1.471763);
   smoothHisto__1->SetBinContent(2844,0.875715);
   smoothHisto__1->SetBinContent(2845,0.4636956);
   smoothHisto__1->SetBinContent(2846,0.4974314);
   smoothHisto__1->SetBinContent(2847,0.3487664);
   smoothHisto__1->SetBinContent(2848,0.367588);
   smoothHisto__1->SetBinContent(2849,0.1816504);
   smoothHisto__1->SetBinContent(2850,0.1509663);
   smoothHisto__1->SetBinContent(2851,0.08368748);
   smoothHisto__1->SetBinContent(2852,0.04184374);
   smoothHisto__1->SetBinContent(2853,0.01420647);
   smoothHisto__1->SetBinContent(2903,0.02205742);
   smoothHisto__1->SetBinContent(2904,0.04411483);
   smoothHisto__1->SetBinContent(2905,0.1165895);
   smoothHisto__1->SetBinContent(2906,0.2164869);
   smoothHisto__1->SetBinContent(2907,1.004542);
   smoothHisto__1->SetBinContent(2908,3.275185);
   smoothHisto__1->SetBinContent(2909,9.360658);
   smoothHisto__1->SetBinContent(2910,23.26557);
   smoothHisto__1->SetBinContent(2911,47.21032);
   smoothHisto__1->SetBinContent(2912,100.4896);
   smoothHisto__1->SetBinContent(2913,212.4154);
   smoothHisto__1->SetBinContent(2914,396.8092);
   smoothHisto__1->SetBinContent(2915,599.2141);
   smoothHisto__1->SetBinContent(2916,741.1567);
   smoothHisto__1->SetBinContent(2917,791.3625);
   smoothHisto__1->SetBinContent(2918,780.7709);
   smoothHisto__1->SetBinContent(2919,738.2169);
   smoothHisto__1->SetBinContent(2920,688.1779);
   smoothHisto__1->SetBinContent(2921,627.8643);
   smoothHisto__1->SetBinContent(2922,565.2518);
   smoothHisto__1->SetBinContent(2923,501.8764);
   smoothHisto__1->SetBinContent(2924,435.6627);
   smoothHisto__1->SetBinContent(2925,374.9224);
   smoothHisto__1->SetBinContent(2926,325.0071);
   smoothHisto__1->SetBinContent(2927,280.399);
   smoothHisto__1->SetBinContent(2928,233.8638);
   smoothHisto__1->SetBinContent(2929,193.1257);
   smoothHisto__1->SetBinContent(2930,156.1798);
   smoothHisto__1->SetBinContent(2931,124.7327);
   smoothHisto__1->SetBinContent(2932,101.1509);
   smoothHisto__1->SetBinContent(2933,80.59138);
   smoothHisto__1->SetBinContent(2934,66.57682);
   smoothHisto__1->SetBinContent(2935,52.51316);
   smoothHisto__1->SetBinContent(2936,39.74643);
   smoothHisto__1->SetBinContent(2937,29.44432);
   smoothHisto__1->SetBinContent(2938,21.20608);
   smoothHisto__1->SetBinContent(2939,15.49131);
   smoothHisto__1->SetBinContent(2940,10.69644);
   smoothHisto__1->SetBinContent(2941,7.334909);
   smoothHisto__1->SetBinContent(2942,5.143857);
   smoothHisto__1->SetBinContent(2943,3.270167);
   smoothHisto__1->SetBinContent(2944,2.242811);
   smoothHisto__1->SetBinContent(2945,1.397283);
   smoothHisto__1->SetBinContent(2946,0.847633);
   smoothHisto__1->SetBinContent(2947,0.4583765);
   smoothHisto__1->SetBinContent(2948,0.3401325);
   smoothHisto__1->SetBinContent(2949,0.2431406);
   smoothHisto__1->SetBinContent(2950,0.2607866);
   smoothHisto__1->SetBinContent(2951,0.1515685);
   smoothHisto__1->SetBinContent(2952,0.1702744);
   smoothHisto__1->SetBinContent(2953,0.08923939);
   smoothHisto__1->SetBinContent(2954,0.04461969);
   smoothHisto__1->SetBinContent(3006,0.02205742);
   smoothHisto__1->SetBinContent(3007,0.1933205);
   smoothHisto__1->SetBinContent(3008,0.6723413);
   smoothHisto__1->SetBinContent(3009,2.178103);
   smoothHisto__1->SetBinContent(3010,6.357424);
   smoothHisto__1->SetBinContent(3011,15.6717);
   smoothHisto__1->SetBinContent(3012,35.60677);
   smoothHisto__1->SetBinContent(3013,72.45545);
   smoothHisto__1->SetBinContent(3014,158.9566);
   smoothHisto__1->SetBinContent(3015,308.9544);
   smoothHisto__1->SetBinContent(3016,518.1331);
   smoothHisto__1->SetBinContent(3017,690.9001);
   smoothHisto__1->SetBinContent(3018,785.2229);
   smoothHisto__1->SetBinContent(3019,800.2957);
   smoothHisto__1->SetBinContent(3020,772.6024);
   smoothHisto__1->SetBinContent(3021,722.7038);
   smoothHisto__1->SetBinContent(3022,664.5311);
   smoothHisto__1->SetBinContent(3023,600.0521);
   smoothHisto__1->SetBinContent(3024,539.879);
   smoothHisto__1->SetBinContent(3025,474.3096);
   smoothHisto__1->SetBinContent(3026,410.5361);
   smoothHisto__1->SetBinContent(3027,353.1878);
   smoothHisto__1->SetBinContent(3028,305.9548);
   smoothHisto__1->SetBinContent(3029,263.5064);
   smoothHisto__1->SetBinContent(3030,218.7037);
   smoothHisto__1->SetBinContent(3031,177.9224);
   smoothHisto__1->SetBinContent(3032,141.6591);
   smoothHisto__1->SetBinContent(3033,112.5746);
   smoothHisto__1->SetBinContent(3034,92.92646);
   smoothHisto__1->SetBinContent(3035,75.84025);
   smoothHisto__1->SetBinContent(3036,60.9799);
   smoothHisto__1->SetBinContent(3037,46.80496);
   smoothHisto__1->SetBinContent(3038,34.12038);
   smoothHisto__1->SetBinContent(3039,25.35576);
   smoothHisto__1->SetBinContent(3040,18.71037);
   smoothHisto__1->SetBinContent(3041,14.10551);
   smoothHisto__1->SetBinContent(3042,9.541218);
   smoothHisto__1->SetBinContent(3043,6.329763);
   smoothHisto__1->SetBinContent(3044,4.177714);
   smoothHisto__1->SetBinContent(3045,2.807632);
   smoothHisto__1->SetBinContent(3046,1.901976);
   smoothHisto__1->SetBinContent(3047,1.237197);
   smoothHisto__1->SetBinContent(3048,0.6764429);
   smoothHisto__1->SetBinContent(3049,0.3960324);
   smoothHisto__1->SetBinContent(3050,0.2697119);
   smoothHisto__1->SetBinContent(3051,0.1761445);
   smoothHisto__1->SetBinContent(3052,0.2029017);
   smoothHisto__1->SetBinContent(3053,0.1157553);
   smoothHisto__1->SetBinContent(3054,0.0898416);
   smoothHisto__1->SetBinContent(3055,0.0315971);
   smoothHisto__1->SetBinContent(3056,0.01579855);
   smoothHisto__1->SetBinContent(3108,0.02668389);
   smoothHisto__1->SetBinContent(3109,0.2864005);
   smoothHisto__1->SetBinContent(3110,1.486419);
   smoothHisto__1->SetBinContent(3111,3.993611);
   smoothHisto__1->SetBinContent(3112,10.82637);
   smoothHisto__1->SetBinContent(3113,23.99367);
   smoothHisto__1->SetBinContent(3114,53.25819);
   smoothHisto__1->SetBinContent(3115,110.6235);
   smoothHisto__1->SetBinContent(3116,233.2725);
   smoothHisto__1->SetBinContent(3117,413.7563);
   smoothHisto__1->SetBinContent(3118,622.4367);
   smoothHisto__1->SetBinContent(3119,748.855);
   smoothHisto__1->SetBinContent(3120,794.4459);
   smoothHisto__1->SetBinContent(3121,783.8065);
   smoothHisto__1->SetBinContent(3122,747.137);
   smoothHisto__1->SetBinContent(3123,694.7208);
   smoothHisto__1->SetBinContent(3124,639.6724);
   smoothHisto__1->SetBinContent(3125,573.95);
   smoothHisto__1->SetBinContent(3126,509.3844);
   smoothHisto__1->SetBinContent(3127,442.4743);
   smoothHisto__1->SetBinContent(3128,382.8914);
   smoothHisto__1->SetBinContent(3129,331.334);
   smoothHisto__1->SetBinContent(3130,284.6586);
   smoothHisto__1->SetBinContent(3131,244.2772);
   smoothHisto__1->SetBinContent(3132,204.5259);
   smoothHisto__1->SetBinContent(3133,166.2879);
   smoothHisto__1->SetBinContent(3134,129.9497);
   smoothHisto__1->SetBinContent(3135,102.5516);
   smoothHisto__1->SetBinContent(3136,83.22002);
   smoothHisto__1->SetBinContent(3137,69.01462);
   smoothHisto__1->SetBinContent(3138,53.99185);
   smoothHisto__1->SetBinContent(3139,41.46222);
   smoothHisto__1->SetBinContent(3140,29.71745);
   smoothHisto__1->SetBinContent(3141,22.20107);
   smoothHisto__1->SetBinContent(3142,16.15872);
   smoothHisto__1->SetBinContent(3143,11.67953);
   smoothHisto__1->SetBinContent(3144,7.851373);
   smoothHisto__1->SetBinContent(3145,4.972855);
   smoothHisto__1->SetBinContent(3146,3.720637);
   smoothHisto__1->SetBinContent(3147,2.77209);
   smoothHisto__1->SetBinContent(3148,1.96232);
   smoothHisto__1->SetBinContent(3149,1.377442);
   smoothHisto__1->SetBinContent(3150,0.7594261);
   smoothHisto__1->SetBinContent(3151,0.4332978);
   smoothHisto__1->SetBinContent(3152,0.2968538);
   smoothHisto__1->SetBinContent(3153,0.2292265);
   smoothHisto__1->SetBinContent(3154,0.2985874);
   smoothHisto__1->SetBinContent(3155,0.1463055);
   smoothHisto__1->SetBinContent(3156,0.0848919);
   smoothHisto__1->SetBinContent(3157,0.01579855);
   smoothHisto__1->SetBinContent(3209,0.02291342);
   smoothHisto__1->SetBinContent(3210,0.1271563);
   smoothHisto__1->SetBinContent(3211,0.469726);
   smoothHisto__1->SetBinContent(3212,2.053083);
   smoothHisto__1->SetBinContent(3213,5.860678);
   smoothHisto__1->SetBinContent(3214,15.5894);
   smoothHisto__1->SetBinContent(3215,34.284);
   smoothHisto__1->SetBinContent(3216,76.58921);
   smoothHisto__1->SetBinContent(3217,164.2759);
   smoothHisto__1->SetBinContent(3218,324.518);
   smoothHisto__1->SetBinContent(3219,525.5253);
   smoothHisto__1->SetBinContent(3220,701.0136);
   smoothHisto__1->SetBinContent(3221,777.141);
   smoothHisto__1->SetBinContent(3222,781.0702);
   smoothHisto__1->SetBinContent(3223,756.4993);
   smoothHisto__1->SetBinContent(3224,714.3208);
   smoothHisto__1->SetBinContent(3225,658.5375);
   smoothHisto__1->SetBinContent(3226,597.7069);
   smoothHisto__1->SetBinContent(3227,534.5677);
   smoothHisto__1->SetBinContent(3228,472.5655);
   smoothHisto__1->SetBinContent(3229,413.4005);
   smoothHisto__1->SetBinContent(3230,358.6384);
   smoothHisto__1->SetBinContent(3231,314.181);
   smoothHisto__1->SetBinContent(3232,268.2831);
   smoothHisto__1->SetBinContent(3233,231.4535);
   smoothHisto__1->SetBinContent(3234,193.7062);
   smoothHisto__1->SetBinContent(3235,158.7624);
   smoothHisto__1->SetBinContent(3236,121.1747);
   smoothHisto__1->SetBinContent(3237,96.2515);
   smoothHisto__1->SetBinContent(3238,76.83317);
   smoothHisto__1->SetBinContent(3239,63.84738);
   smoothHisto__1->SetBinContent(3240,47.42012);
   smoothHisto__1->SetBinContent(3241,36.26345);
   smoothHisto__1->SetBinContent(3242,25.86392);
   smoothHisto__1->SetBinContent(3243,19.87045);
   smoothHisto__1->SetBinContent(3244,14.4871);
   smoothHisto__1->SetBinContent(3245,10.06602);
   smoothHisto__1->SetBinContent(3246,6.665917);
   smoothHisto__1->SetBinContent(3247,4.117162);
   smoothHisto__1->SetBinContent(3248,3.192956);
   smoothHisto__1->SetBinContent(3249,2.460959);
   smoothHisto__1->SetBinContent(3250,1.557825);
   smoothHisto__1->SetBinContent(3251,1.043172);
   smoothHisto__1->SetBinContent(3252,0.5032998);
   smoothHisto__1->SetBinContent(3253,0.4004084);
   smoothHisto__1->SetBinContent(3254,0.2533372);
   smoothHisto__1->SetBinContent(3255,0.1858485);
   smoothHisto__1->SetBinContent(3256,0.2210458);
   smoothHisto__1->SetBinContent(3257,0.1011296);
   smoothHisto__1->SetBinContent(3258,0.05056479);
   smoothHisto__1->SetBinContent(3310,0.05883801);
   smoothHisto__1->SetBinContent(3311,0.1438256);
   smoothHisto__1->SetBinContent(3312,0.2624846);
   smoothHisto__1->SetBinContent(3313,0.978116);
   smoothHisto__1->SetBinContent(3314,3.42612);
   smoothHisto__1->SetBinContent(3315,9.634713);
   smoothHisto__1->SetBinContent(3316,22.63538);
   smoothHisto__1->SetBinContent(3317,49.44024);
   smoothHisto__1->SetBinContent(3318,114.4242);
   smoothHisto__1->SetBinContent(3319,238.8761);
   smoothHisto__1->SetBinContent(3320,431.1459);
   smoothHisto__1->SetBinContent(3321,627.951);
   smoothHisto__1->SetBinContent(3322,755.6461);
   smoothHisto__1->SetBinContent(3323,791.3498);
   smoothHisto__1->SetBinContent(3324,760.4772);
   smoothHisto__1->SetBinContent(3325,723.6432);
   smoothHisto__1->SetBinContent(3326,667.436);
   smoothHisto__1->SetBinContent(3327,613.5922);
   smoothHisto__1->SetBinContent(3328,559.3114);
   smoothHisto__1->SetBinContent(3329,502.1088);
   smoothHisto__1->SetBinContent(3330,437.4129);
   smoothHisto__1->SetBinContent(3331,381.6165);
   smoothHisto__1->SetBinContent(3332,334.4761);
   smoothHisto__1->SetBinContent(3333,293.0434);
   smoothHisto__1->SetBinContent(3334,248.8331);
   smoothHisto__1->SetBinContent(3335,210.2071);
   smoothHisto__1->SetBinContent(3336,173.4371);
   smoothHisto__1->SetBinContent(3337,141.8934);
   smoothHisto__1->SetBinContent(3338,110.0789);
   smoothHisto__1->SetBinContent(3339,88.81199);
   smoothHisto__1->SetBinContent(3340,70.54517);
   smoothHisto__1->SetBinContent(3341,57.24826);
   smoothHisto__1->SetBinContent(3342,42.53671);
   smoothHisto__1->SetBinContent(3343,32.82243);
   smoothHisto__1->SetBinContent(3344,24.02003);
   smoothHisto__1->SetBinContent(3345,18.5206);
   smoothHisto__1->SetBinContent(3346,13.4678);
   smoothHisto__1->SetBinContent(3347,9.427081);
   smoothHisto__1->SetBinContent(3348,6.472716);
   smoothHisto__1->SetBinContent(3349,4.605644);
   smoothHisto__1->SetBinContent(3350,3.928661);
   smoothHisto__1->SetBinContent(3351,2.904993);
   smoothHisto__1->SetBinContent(3352,1.561854);
   smoothHisto__1->SetBinContent(3353,0.8232023);
   smoothHisto__1->SetBinContent(3354,0.302369);
   smoothHisto__1->SetBinContent(3355,0.2709777);
   smoothHisto__1->SetBinContent(3356,0.2081029);
   smoothHisto__1->SetBinContent(3357,0.202451);
   smoothHisto__1->SetBinContent(3358,0.2446339);
   smoothHisto__1->SetBinContent(3359,0.1223169);
   smoothHisto__1->SetBinContent(3360,0.04783477);
   smoothHisto__1->SetBinContent(3411,0.03592459);
   smoothHisto__1->SetBinContent(3412,0.1438256);
   smoothHisto__1->SetBinContent(3413,0.3073729);
   smoothHisto__1->SetBinContent(3414,0.7692308);
   smoothHisto__1->SetBinContent(3415,1.991553);
   smoothHisto__1->SetBinContent(3416,5.810898);
   smoothHisto__1->SetBinContent(3417,15.0011);
   smoothHisto__1->SetBinContent(3418,33.81842);
   smoothHisto__1->SetBinContent(3419,72.95643);
   smoothHisto__1->SetBinContent(3420,166.6958);
   smoothHisto__1->SetBinContent(3421,322.9855);
   smoothHisto__1->SetBinContent(3422,533.5987);
   smoothHisto__1->SetBinContent(3423,697.5947);
   smoothHisto__1->SetBinContent(3424,779.8628);
   smoothHisto__1->SetBinContent(3425,785.3364);
   smoothHisto__1->SetBinContent(3426,740.1017);
   smoothHisto__1->SetBinContent(3427,697.1447);
   smoothHisto__1->SetBinContent(3428,635.7456);
   smoothHisto__1->SetBinContent(3429,578.5591);
   smoothHisto__1->SetBinContent(3430,519.6011);
   smoothHisto__1->SetBinContent(3431,463.0215);
   smoothHisto__1->SetBinContent(3432,403.1596);
   smoothHisto__1->SetBinContent(3433,352.4259);
   smoothHisto__1->SetBinContent(3434,311.9688);
   smoothHisto__1->SetBinContent(3435,272.3623);
   smoothHisto__1->SetBinContent(3436,232.8626);
   smoothHisto__1->SetBinContent(3437,193.0216);
   smoothHisto__1->SetBinContent(3438,159.297);
   smoothHisto__1->SetBinContent(3439,127.8069);
   smoothHisto__1->SetBinContent(3440,101.0234);
   smoothHisto__1->SetBinContent(3441,82.20111);
   smoothHisto__1->SetBinContent(3442,67.08293);
   smoothHisto__1->SetBinContent(3443,53.58371);
   smoothHisto__1->SetBinContent(3444,39.66992);
   smoothHisto__1->SetBinContent(3445,29.67315);
   smoothHisto__1->SetBinContent(3446,21.68911);
   smoothHisto__1->SetBinContent(3447,16.91867);
   smoothHisto__1->SetBinContent(3448,12.54209);
   smoothHisto__1->SetBinContent(3449,9.109703);
   smoothHisto__1->SetBinContent(3450,6.444277);
   smoothHisto__1->SetBinContent(3451,4.670392);
   smoothHisto__1->SetBinContent(3452,3.545999);
   smoothHisto__1->SetBinContent(3453,2.173001);
   smoothHisto__1->SetBinContent(3454,0.982576);
   smoothHisto__1->SetBinContent(3455,0.3676274);
   smoothHisto__1->SetBinContent(3456,0.2273089);
   smoothHisto__1->SetBinContent(3457,0.2908492);
   smoothHisto__1->SetBinContent(3458,0.2133777);
   smoothHisto__1->SetBinContent(3459,0.123384);
   smoothHisto__1->SetBinContent(3460,0.1153952);
   smoothHisto__1->SetBinContent(3461,0.04783477);
   smoothHisto__1->SetBinContent(3462,0.02391739);
   smoothHisto__1->SetBinContent(3513,0.09447397);
   smoothHisto__1->SetBinContent(3514,0.2838822);
   smoothHisto__1->SetBinContent(3515,0.6523716);
   smoothHisto__1->SetBinContent(3516,1.445082);
   smoothHisto__1->SetBinContent(3517,3.677309);
   smoothHisto__1->SetBinContent(3518,10.11564);
   smoothHisto__1->SetBinContent(3519,22.58285);
   smoothHisto__1->SetBinContent(3520,48.0179);
   smoothHisto__1->SetBinContent(3521,104.1121);
   smoothHisto__1->SetBinContent(3522,227.5575);
   smoothHisto__1->SetBinContent(3523,413.0506);
   smoothHisto__1->SetBinContent(3524,618.3611);
   smoothHisto__1->SetBinContent(3525,739.1517);
   smoothHisto__1->SetBinContent(3526,784.7166);
   smoothHisto__1->SetBinContent(3527,769.6726);
   smoothHisto__1->SetBinContent(3528,724.9832);
   smoothHisto__1->SetBinContent(3529,674.5616);
   smoothHisto__1->SetBinContent(3530,609.0213);
   smoothHisto__1->SetBinContent(3531,551.3495);
   smoothHisto__1->SetBinContent(3532,498.4535);
   smoothHisto__1->SetBinContent(3533,442.9073);
   smoothHisto__1->SetBinContent(3534,383.1902);
   smoothHisto__1->SetBinContent(3535,333.4829);
   smoothHisto__1->SetBinContent(3536,295.0789);
   smoothHisto__1->SetBinContent(3537,257.2368);
   smoothHisto__1->SetBinContent(3538,219.1073);
   smoothHisto__1->SetBinContent(3539,180.4075);
   smoothHisto__1->SetBinContent(3540,147.5243);
   smoothHisto__1->SetBinContent(3541,117.9606);
   smoothHisto__1->SetBinContent(3542,94.12257);
   smoothHisto__1->SetBinContent(3543,77.04059);
   smoothHisto__1->SetBinContent(3544,62.32306);
   smoothHisto__1->SetBinContent(3545,49.50822);
   smoothHisto__1->SetBinContent(3546,37.28807);
   smoothHisto__1->SetBinContent(3547,28.31573);
   smoothHisto__1->SetBinContent(3548,20.4953);
   smoothHisto__1->SetBinContent(3549,15.73553);
   smoothHisto__1->SetBinContent(3550,11.49347);
   smoothHisto__1->SetBinContent(3551,8.522286);
   smoothHisto__1->SetBinContent(3552,5.926927);
   smoothHisto__1->SetBinContent(3553,4.274777);
   smoothHisto__1->SetBinContent(3554,3.028202);
   smoothHisto__1->SetBinContent(3555,1.713251);
   smoothHisto__1->SetBinContent(3556,0.6941786);
   smoothHisto__1->SetBinContent(3557,0.2355007);
   smoothHisto__1->SetBinContent(3558,0.2098218);
   smoothHisto__1->SetBinContent(3559,0.2395524);
   smoothHisto__1->SetBinContent(3560,0.2381298);
   smoothHisto__1->SetBinContent(3561,0.1356579);
   smoothHisto__1->SetBinContent(3562,0.08728598);
   smoothHisto__1->SetBinContent(3563,0.02391739);
   smoothHisto__1->SetBinContent(3614,0.02262478);
   smoothHisto__1->SetBinContent(3615,0.08117414);
   smoothHisto__1->SetBinContent(3616,0.2805068);
   smoothHisto__1->SetBinContent(3617,0.7269892);
   smoothHisto__1->SetBinContent(3618,1.953313);
   smoothHisto__1->SetBinContent(3619,5.185555);
   smoothHisto__1->SetBinContent(3620,13.33718);
   smoothHisto__1->SetBinContent(3621,30.48706);
   smoothHisto__1->SetBinContent(3622,67.51645);
   smoothHisto__1->SetBinContent(3623,149.9122);
   smoothHisto__1->SetBinContent(3624,301.8712);
   smoothHisto__1->SetBinContent(3625,505.7511);
   smoothHisto__1->SetBinContent(3626,680.5839);
   smoothHisto__1->SetBinContent(3627,760.7211);
   smoothHisto__1->SetBinContent(3628,770.3412);
   smoothHisto__1->SetBinContent(3629,741.343);
   smoothHisto__1->SetBinContent(3630,696.5612);
   smoothHisto__1->SetBinContent(3631,645.9883);
   smoothHisto__1->SetBinContent(3632,586.3623);
   smoothHisto__1->SetBinContent(3633,527.4624);
   smoothHisto__1->SetBinContent(3634,472.798);
   smoothHisto__1->SetBinContent(3635,416.4699);
   smoothHisto__1->SetBinContent(3636,357.4265);
   smoothHisto__1->SetBinContent(3637,311.2035);
   smoothHisto__1->SetBinContent(3638,270.7114);
   smoothHisto__1->SetBinContent(3639,236.7016);
   smoothHisto__1->SetBinContent(3640,200.3193);
   smoothHisto__1->SetBinContent(3641,167.8361);
   smoothHisto__1->SetBinContent(3642,135.8108);
   smoothHisto__1->SetBinContent(3643,110.9361);
   smoothHisto__1->SetBinContent(3644,87.87777);
   smoothHisto__1->SetBinContent(3645,73.17118);
   smoothHisto__1->SetBinContent(3646,58.46118);
   smoothHisto__1->SetBinContent(3647,46.09301);
   smoothHisto__1->SetBinContent(3648,34.76199);
   smoothHisto__1->SetBinContent(3649,25.34966);
   smoothHisto__1->SetBinContent(3650,18.76562);
   smoothHisto__1->SetBinContent(3651,13.79828);
   smoothHisto__1->SetBinContent(3652,10.30265);
   smoothHisto__1->SetBinContent(3653,7.467974);
   smoothHisto__1->SetBinContent(3654,5.139085);
   smoothHisto__1->SetBinContent(3655,3.483769);
   smoothHisto__1->SetBinContent(3656,2.335728);
   smoothHisto__1->SetBinContent(3657,1.383879);
   smoothHisto__1->SetBinContent(3658,0.6742423);
   smoothHisto__1->SetBinContent(3659,0.3773436);
   smoothHisto__1->SetBinContent(3660,0.3326233);
   smoothHisto__1->SetBinContent(3661,0.319198);
   smoothHisto__1->SetBinContent(3662,0.2436406);
   smoothHisto__1->SetBinContent(3663,0.09814709);
   smoothHisto__1->SetBinContent(3664,0.0197256);
   smoothHisto__1->SetBinContent(3716,0.04524955);
   smoothHisto__1->SetBinContent(3717,0.0904991);
   smoothHisto__1->SetBinContent(3718,0.4047624);
   smoothHisto__1->SetBinContent(3719,0.9781328);
   smoothHisto__1->SetBinContent(3720,2.631987);
   smoothHisto__1->SetBinContent(3721,7.113841);
   smoothHisto__1->SetBinContent(3722,18.51552);
   smoothHisto__1->SetBinContent(3723,42.63205);
   smoothHisto__1->SetBinContent(3724,96.12497);
   smoothHisto__1->SetBinContent(3725,206.9236);
   smoothHisto__1->SetBinContent(3726,384.8315);
   smoothHisto__1->SetBinContent(3727,589.3408);
   smoothHisto__1->SetBinContent(3728,723.4301);
   smoothHisto__1->SetBinContent(3729,767.1614);
   smoothHisto__1->SetBinContent(3730,751.6754);
   smoothHisto__1->SetBinContent(3731,718.868);
   smoothHisto__1->SetBinContent(3732,677.2949);
   smoothHisto__1->SetBinContent(3733,631.0374);
   smoothHisto__1->SetBinContent(3734,569.4849);
   smoothHisto__1->SetBinContent(3735,511.4666);
   smoothHisto__1->SetBinContent(3736,454.8034);
   smoothHisto__1->SetBinContent(3737,401.0644);
   smoothHisto__1->SetBinContent(3738,341.5861);
   smoothHisto__1->SetBinContent(3739,296.1672);
   smoothHisto__1->SetBinContent(3740,254.7151);
   smoothHisto__1->SetBinContent(3741,223.0848);
   smoothHisto__1->SetBinContent(3742,185.5125);
   smoothHisto__1->SetBinContent(3743,155.2044);
   smoothHisto__1->SetBinContent(3744,125.7194);
   smoothHisto__1->SetBinContent(3745,102.6374);
   smoothHisto__1->SetBinContent(3746,79.52153);
   smoothHisto__1->SetBinContent(3747,65.86737);
   smoothHisto__1->SetBinContent(3748,52.7086);
   smoothHisto__1->SetBinContent(3749,41.35958);
   smoothHisto__1->SetBinContent(3750,31.92069);
   smoothHisto__1->SetBinContent(3751,22.57784);
   smoothHisto__1->SetBinContent(3752,17.33576);
   smoothHisto__1->SetBinContent(3753,12.14731);
   smoothHisto__1->SetBinContent(3754,9.559084);
   smoothHisto__1->SetBinContent(3755,6.661478);
   smoothHisto__1->SetBinContent(3756,4.35182);
   smoothHisto__1->SetBinContent(3757,2.682517);
   smoothHisto__1->SetBinContent(3758,1.693957);
   smoothHisto__1->SetBinContent(3759,1.156396);
   smoothHisto__1->SetBinContent(3760,0.7226421);
   smoothHisto__1->SetBinContent(3761,0.4727383);
   smoothHisto__1->SetBinContent(3762,0.3299623);
   smoothHisto__1->SetBinContent(3763,0.2416612);
   smoothHisto__1->SetBinContent(3764,0.2216223);
   smoothHisto__1->SetBinContent(3765,0.09274992);
   smoothHisto__1->SetBinContent(3766,0.02911758);
   smoothHisto__1->SetBinContent(3818,0.02262478);
   smoothHisto__1->SetBinContent(3819,0.08284227);
   smoothHisto__1->SetBinContent(3820,0.3638118);
   smoothHisto__1->SetBinContent(3821,1.243076);
   smoothHisto__1->SetBinContent(3822,3.927093);
   smoothHisto__1->SetBinContent(3823,10.60028);
   smoothHisto__1->SetBinContent(3824,25.78625);
   smoothHisto__1->SetBinContent(3825,59.83978);
   smoothHisto__1->SetBinContent(3826,138.6123);
   smoothHisto__1->SetBinContent(3827,281.048);
   smoothHisto__1->SetBinContent(3828,479.6729);
   smoothHisto__1->SetBinContent(3829,654.8247);
   smoothHisto__1->SetBinContent(3830,744.8596);
   smoothHisto__1->SetBinContent(3831,754.4249);
   smoothHisto__1->SetBinContent(3832,727.1825);
   smoothHisto__1->SetBinContent(3833,687.7899);
   smoothHisto__1->SetBinContent(3834,646.7402);
   smoothHisto__1->SetBinContent(3835,599.6115);
   smoothHisto__1->SetBinContent(3836,540.3162);
   smoothHisto__1->SetBinContent(3837,484.9207);
   smoothHisto__1->SetBinContent(3838,427.9616);
   smoothHisto__1->SetBinContent(3839,381.4547);
   smoothHisto__1->SetBinContent(3840,324.9379);
   smoothHisto__1->SetBinContent(3841,279.0179);
   smoothHisto__1->SetBinContent(3842,238.9123);
   smoothHisto__1->SetBinContent(3843,204.7015);
   smoothHisto__1->SetBinContent(3844,171.1989);
   smoothHisto__1->SetBinContent(3845,141.1228);
   smoothHisto__1->SetBinContent(3846,112.6351);
   smoothHisto__1->SetBinContent(3847,91.51429);
   smoothHisto__1->SetBinContent(3848,71.90994);
   smoothHisto__1->SetBinContent(3849,59.42151);
   smoothHisto__1->SetBinContent(3850,48.02689);
   smoothHisto__1->SetBinContent(3851,38.76993);
   smoothHisto__1->SetBinContent(3852,28.58848);
   smoothHisto__1->SetBinContent(3853,19.51572);
   smoothHisto__1->SetBinContent(3854,14.0024);
   smoothHisto__1->SetBinContent(3855,9.730383);
   smoothHisto__1->SetBinContent(3856,7.349384);
   smoothHisto__1->SetBinContent(3857,5.41516);
   smoothHisto__1->SetBinContent(3858,3.646666);
   smoothHisto__1->SetBinContent(3859,2.108497);
   smoothHisto__1->SetBinContent(3860,1.247251);
   smoothHisto__1->SetBinContent(3861,0.7923228);
   smoothHisto__1->SetBinContent(3862,0.4699341);
   smoothHisto__1->SetBinContent(3863,0.3512499);
   smoothHisto__1->SetBinContent(3864,0.3786423);
   smoothHisto__1->SetBinContent(3865,0.32211);
   smoothHisto__1->SetBinContent(3866,0.3110532);
   smoothHisto__1->SetBinContent(3867,0.1164703);
   smoothHisto__1->SetBinContent(3868,0.05823517);
   smoothHisto__1->SetBinContent(3921,0.1691759);
   smoothHisto__1->SetBinContent(3922,0.6314433);
   smoothHisto__1->SetBinContent(3923,2.148476);
   smoothHisto__1->SetBinContent(3924,5.956964);
   smoothHisto__1->SetBinContent(3925,15.07152);
   smoothHisto__1->SetBinContent(3926,36.59906);
   smoothHisto__1->SetBinContent(3927,83.32364);
   smoothHisto__1->SetBinContent(3928,188.5226);
   smoothHisto__1->SetBinContent(3929,352.8779);
   smoothHisto__1->SetBinContent(3930,552.1599);
   smoothHisto__1->SetBinContent(3931,683.3061);
   smoothHisto__1->SetBinContent(3932,738.4237);
   smoothHisto__1->SetBinContent(3933,722.1414);
   smoothHisto__1->SetBinContent(3934,696.9363);
   smoothHisto__1->SetBinContent(3935,652.1393);
   smoothHisto__1->SetBinContent(3936,617.8948);
   smoothHisto__1->SetBinContent(3937,566.1771);
   smoothHisto__1->SetBinContent(3938,514.4038);
   smoothHisto__1->SetBinContent(3939,457.3346);
   smoothHisto__1->SetBinContent(3940,406.6923);
   smoothHisto__1->SetBinContent(3941,362.3597);
   smoothHisto__1->SetBinContent(3942,311.6283);
   smoothHisto__1->SetBinContent(3943,267.3279);
   smoothHisto__1->SetBinContent(3944,232.2507);
   smoothHisto__1->SetBinContent(3945,195.8269);
   smoothHisto__1->SetBinContent(3946,161.6001);
   smoothHisto__1->SetBinContent(3947,130.0096);
   smoothHisto__1->SetBinContent(3948,105.8762);
   smoothHisto__1->SetBinContent(3949,85.92081);
   smoothHisto__1->SetBinContent(3950,65.92568);
   smoothHisto__1->SetBinContent(3951,54.26359);
   smoothHisto__1->SetBinContent(3952,43.82102);
   smoothHisto__1->SetBinContent(3953,36.67889);
   smoothHisto__1->SetBinContent(3954,26.91978);
   smoothHisto__1->SetBinContent(3955,19.09622);
   smoothHisto__1->SetBinContent(3956,12.62464);
   smoothHisto__1->SetBinContent(3957,8.894981);
   smoothHisto__1->SetBinContent(3958,6.109099);
   smoothHisto__1->SetBinContent(3959,4.176703);
   smoothHisto__1->SetBinContent(3960,2.782521);
   smoothHisto__1->SetBinContent(3961,1.548482);
   smoothHisto__1->SetBinContent(3962,1.013697);
   smoothHisto__1->SetBinContent(3963,0.6269062);
   smoothHisto__1->SetBinContent(3964,0.3684958);
   smoothHisto__1->SetBinContent(3965,0.3134661);
   smoothHisto__1->SetBinContent(3966,0.2776549);
   smoothHisto__1->SetBinContent(3967,0.2824694);
   smoothHisto__1->SetBinContent(3968,0.2099709);
   smoothHisto__1->SetBinContent(3969,0.07861104);
   smoothHisto__1->SetBinContent(3970,0.02911758);
   smoothHisto__1->SetBinContent(4022,0.02242189);
   smoothHisto__1->SetBinContent(4023,0.3085162);
   smoothHisto__1->SetBinContent(4024,1.224329);
   smoothHisto__1->SetBinContent(4025,3.419029);
   smoothHisto__1->SetBinContent(4026,9.388559);
   smoothHisto__1->SetBinContent(4027,22.33711);
   smoothHisto__1->SetBinContent(4028,50.80854);
   smoothHisto__1->SetBinContent(4029,115.1179);
   smoothHisto__1->SetBinContent(4030,248.0879);
   smoothHisto__1->SetBinContent(4031,435.7785);
   smoothHisto__1->SetBinContent(4032,620.1044);
   smoothHisto__1->SetBinContent(4033,709.6296);
   smoothHisto__1->SetBinContent(4034,729.6546);
   smoothHisto__1->SetBinContent(4035,699.5436);
   smoothHisto__1->SetBinContent(4036,670.6864);
   smoothHisto__1->SetBinContent(4037,626.3159);
   smoothHisto__1->SetBinContent(4038,590.2284);
   smoothHisto__1->SetBinContent(4039,537.5314);
   smoothHisto__1->SetBinContent(4040,489.832);
   smoothHisto__1->SetBinContent(4041,432.2661);
   smoothHisto__1->SetBinContent(4042,382.2231);
   smoothHisto__1->SetBinContent(4043,337.141);
   smoothHisto__1->SetBinContent(4044,291.6333);
   smoothHisto__1->SetBinContent(4045,249.9455);
   smoothHisto__1->SetBinContent(4046,218.6077);
   smoothHisto__1->SetBinContent(4047,182.8659);
   smoothHisto__1->SetBinContent(4048,149.9563);
   smoothHisto__1->SetBinContent(4049,119.7085);
   smoothHisto__1->SetBinContent(4050,95.38857);
   smoothHisto__1->SetBinContent(4051,77.07465);
   smoothHisto__1->SetBinContent(4052,61.69553);
   smoothHisto__1->SetBinContent(4053,50.20197);
   smoothHisto__1->SetBinContent(4054,40.97699);
   smoothHisto__1->SetBinContent(4055,33.57896);
   smoothHisto__1->SetBinContent(4056,24.31572);
   smoothHisto__1->SetBinContent(4057,17.4924);
   smoothHisto__1->SetBinContent(4058,12.06034);
   smoothHisto__1->SetBinContent(4059,8.732034);
   smoothHisto__1->SetBinContent(4060,5.742693);
   smoothHisto__1->SetBinContent(4061,3.73774);
   smoothHisto__1->SetBinContent(4062,2.350862);
   smoothHisto__1->SetBinContent(4063,1.248666);
   smoothHisto__1->SetBinContent(4064,0.7839365);
   smoothHisto__1->SetBinContent(4065,0.4463389);
   smoothHisto__1->SetBinContent(4066,0.2085458);
   smoothHisto__1->SetBinContent(4067,0.2200192);
   smoothHisto__1->SetBinContent(4068,0.2242343);
   smoothHisto__1->SetBinContent(4069,0.3573153);
   smoothHisto__1->SetBinContent(4070,0.2022889);
   smoothHisto__1->SetBinContent(4071,0.1011445);
   smoothHisto__1->SetBinContent(4124,0.1188232);
   smoothHisto__1->SetBinContent(4125,0.539918);
   smoothHisto__1->SetBinContent(4126,1.962796);
   smoothHisto__1->SetBinContent(4127,5.412649);
   smoothHisto__1->SetBinContent(4128,14.07716);
   smoothHisto__1->SetBinContent(4129,31.95715);
   smoothHisto__1->SetBinContent(4130,71.69486);
   smoothHisto__1->SetBinContent(4131,158.1388);
   smoothHisto__1->SetBinContent(4132,312.207);
   smoothHisto__1->SetBinContent(4133,505.1147);
   smoothHisto__1->SetBinContent(4134,650.2392);
   smoothHisto__1->SetBinContent(4135,707.5273);
   smoothHisto__1->SetBinContent(4136,704.6917);
   smoothHisto__1->SetBinContent(4137,676.8641);
   smoothHisto__1->SetBinContent(4138,640.4796);
   smoothHisto__1->SetBinContent(4139,597.1013);
   smoothHisto__1->SetBinContent(4140,554.2276);
   smoothHisto__1->SetBinContent(4141,510.6174);
   smoothHisto__1->SetBinContent(4142,461.483);
   smoothHisto__1->SetBinContent(4143,408.0601);
   smoothHisto__1->SetBinContent(4144,356.5516);
   smoothHisto__1->SetBinContent(4145,311.4754);
   smoothHisto__1->SetBinContent(4146,269.3711);
   smoothHisto__1->SetBinContent(4147,231.5587);
   smoothHisto__1->SetBinContent(4148,202.5326);
   smoothHisto__1->SetBinContent(4149,169.693);
   smoothHisto__1->SetBinContent(4150,136.0462);
   smoothHisto__1->SetBinContent(4151,108.5718);
   smoothHisto__1->SetBinContent(4152,88.91595);
   smoothHisto__1->SetBinContent(4153,72.02446);
   smoothHisto__1->SetBinContent(4154,57.12376);
   smoothHisto__1->SetBinContent(4155,44.99549);
   smoothHisto__1->SetBinContent(4156,36.16406);
   smoothHisto__1->SetBinContent(4157,28.95477);
   smoothHisto__1->SetBinContent(4158,21.99343);
   smoothHisto__1->SetBinContent(4159,16.14692);
   smoothHisto__1->SetBinContent(4160,11.25364);
   smoothHisto__1->SetBinContent(4161,8.796262);
   smoothHisto__1->SetBinContent(4162,5.888728);
   smoothHisto__1->SetBinContent(4163,3.77859);
   smoothHisto__1->SetBinContent(4164,1.884016);
   smoothHisto__1->SetBinContent(4165,1.038476);
   smoothHisto__1->SetBinContent(4166,0.5648283);
   smoothHisto__1->SetBinContent(4167,0.3600789);
   smoothHisto__1->SetBinContent(4168,0.2481864);
   smoothHisto__1->SetBinContent(4169,0.2023996);
   smoothHisto__1->SetBinContent(4170,0.1844688);
   smoothHisto__1->SetBinContent(4171,0.3317045);
   smoothHisto__1->SetBinContent(4172,0.1658522);
   smoothHisto__1->SetBinContent(4173,0.08292612);
   smoothHisto__1->SetBinContent(4226,0.2258299);
   smoothHisto__1->SetBinContent(4227,0.948086);
   smoothHisto__1->SetBinContent(4228,2.905612);
   smoothHisto__1->SetBinContent(4229,7.592615);
   smoothHisto__1->SetBinContent(4230,19.09372);
   smoothHisto__1->SetBinContent(4231,43.67708);
   smoothHisto__1->SetBinContent(4232,98.91246);
   smoothHisto__1->SetBinContent(4233,208.9818);
   smoothHisto__1->SetBinContent(4234,387.5358);
   smoothHisto__1->SetBinContent(4235,571.2812);
   smoothHisto__1->SetBinContent(4236,679.2795);
   smoothHisto__1->SetBinContent(4237,703.0359);
   smoothHisto__1->SetBinContent(4238,683.2595);
   smoothHisto__1->SetBinContent(4239,648.7291);
   smoothHisto__1->SetBinContent(4240,609.2324);
   smoothHisto__1->SetBinContent(4241,568.0911);
   smoothHisto__1->SetBinContent(4242,528.716);
   smoothHisto__1->SetBinContent(4243,489.7884);
   smoothHisto__1->SetBinContent(4244,442.2358);
   smoothHisto__1->SetBinContent(4245,388.9567);
   smoothHisto__1->SetBinContent(4246,335.5242);
   smoothHisto__1->SetBinContent(4247,290.0098);
   smoothHisto__1->SetBinContent(4248,250.5461);
   smoothHisto__1->SetBinContent(4249,210.4125);
   smoothHisto__1->SetBinContent(4250,181.4044);
   smoothHisto__1->SetBinContent(4251,152.4115);
   smoothHisto__1->SetBinContent(4252,124.5541);
   smoothHisto__1->SetBinContent(4253,100.9885);
   smoothHisto__1->SetBinContent(4254,82.70671);
   smoothHisto__1->SetBinContent(4255,66.65873);
   smoothHisto__1->SetBinContent(4256,53.86357);
   smoothHisto__1->SetBinContent(4257,41.8418);
   smoothHisto__1->SetBinContent(4258,33.52872);
   smoothHisto__1->SetBinContent(4259,26.08519);
   smoothHisto__1->SetBinContent(4260,19.28667);
   smoothHisto__1->SetBinContent(4261,13.99457);
   smoothHisto__1->SetBinContent(4262,10.13967);
   smoothHisto__1->SetBinContent(4263,7.46111);
   smoothHisto__1->SetBinContent(4264,5.012195);
   smoothHisto__1->SetBinContent(4265,3.13213);
   smoothHisto__1->SetBinContent(4266,1.471703);
   smoothHisto__1->SetBinContent(4267,0.6829251);
   smoothHisto__1->SetBinContent(4268,0.3762453);
   smoothHisto__1->SetBinContent(4269,0.2886883);
   smoothHisto__1->SetBinContent(4270,0.3129733);
   smoothHisto__1->SetBinContent(4271,0.1625453);
   smoothHisto__1->SetBinContent(4272,0.1485612);
   smoothHisto__1->SetBinContent(4273,0.1658522);
   smoothHisto__1->SetBinContent(4274,0.08292612);
   smoothHisto__1->SetBinContent(4275,0.03127513);
   smoothHisto__1->SetBinContent(4328,0.3182515);
   smoothHisto__1->SetBinContent(4329,1.273804);
   smoothHisto__1->SetBinContent(4330,4.16803);
   smoothHisto__1->SetBinContent(4331,10.4369);
   smoothHisto__1->SetBinContent(4332,25.35763);
   smoothHisto__1->SetBinContent(4333,57.6532);
   smoothHisto__1->SetBinContent(4334,134.7565);
   smoothHisto__1->SetBinContent(4335,269.2845);
   smoothHisto__1->SetBinContent(4336,462.6751);
   smoothHisto__1->SetBinContent(4337,619.7727);
   smoothHisto__1->SetBinContent(4338,689.4604);
   smoothHisto__1->SetBinContent(4339,684.6523);
   smoothHisto__1->SetBinContent(4340,656.3337);
   smoothHisto__1->SetBinContent(4341,621.843);
   smoothHisto__1->SetBinContent(4342,582.4985);
   smoothHisto__1->SetBinContent(4343,534.4631);
   smoothHisto__1->SetBinContent(4344,498.519);
   smoothHisto__1->SetBinContent(4345,459.6571);
   smoothHisto__1->SetBinContent(4346,418.9352);
   smoothHisto__1->SetBinContent(4347,371.4461);
   smoothHisto__1->SetBinContent(4348,322.7472);
   smoothHisto__1->SetBinContent(4349,279.0891);
   smoothHisto__1->SetBinContent(4350,237.9857);
   smoothHisto__1->SetBinContent(4351,197.021);
   smoothHisto__1->SetBinContent(4352,166.3171);
   smoothHisto__1->SetBinContent(4353,140.5862);
   smoothHisto__1->SetBinContent(4354,115.5358);
   smoothHisto__1->SetBinContent(4355,93.82764);
   smoothHisto__1->SetBinContent(4356,77.49989);
   smoothHisto__1->SetBinContent(4357,61.77747);
   smoothHisto__1->SetBinContent(4358,50.39445);
   smoothHisto__1->SetBinContent(4359,38.21018);
   smoothHisto__1->SetBinContent(4360,29.78578);
   smoothHisto__1->SetBinContent(4361,21.80465);
   smoothHisto__1->SetBinContent(4362,16.51878);
   smoothHisto__1->SetBinContent(4363,11.6054);
   smoothHisto__1->SetBinContent(4364,8.783121);
   smoothHisto__1->SetBinContent(4365,6.616049);
   smoothHisto__1->SetBinContent(4366,5.042978);
   smoothHisto__1->SetBinContent(4367,2.803522);
   smoothHisto__1->SetBinContent(4368,1.399493);
   smoothHisto__1->SetBinContent(4369,0.4946375);
   smoothHisto__1->SetBinContent(4370,0.4543898);
   smoothHisto__1->SetBinContent(4371,0.3876751);
   smoothHisto__1->SetBinContent(4372,0.580479);
   smoothHisto__1->SetBinContent(4373,0.2625403);
   smoothHisto__1->SetBinContent(4374,0.1625453);
   smoothHisto__1->SetBinContent(4375,0.06255025);
   smoothHisto__1->SetBinContent(4376,0.03127513);
   smoothHisto__1->SetBinContent(4429,0.04825924);
   smoothHisto__1->SetBinContent(4430,0.4712434);
   smoothHisto__1->SetBinContent(4431,1.677057);
   smoothHisto__1->SetBinContent(4432,5.363821);
   smoothHisto__1->SetBinContent(4433,12.80998);
   smoothHisto__1->SetBinContent(4434,31.48182);
   smoothHisto__1->SetBinContent(4435,75.12803);
   smoothHisto__1->SetBinContent(4436,174.3185);
   smoothHisto__1->SetBinContent(4437,332.7412);
   smoothHisto__1->SetBinContent(4438,528.1609);
   smoothHisto__1->SetBinContent(4439,655.1019);
   smoothHisto__1->SetBinContent(4440,694.7665);
   smoothHisto__1->SetBinContent(4441,673.7692);
   smoothHisto__1->SetBinContent(4442,638.5273);
   smoothHisto__1->SetBinContent(4443,601.0563);
   smoothHisto__1->SetBinContent(4444,557.0414);
   smoothHisto__1->SetBinContent(4445,506.3705);
   smoothHisto__1->SetBinContent(4446,466.6238);
   smoothHisto__1->SetBinContent(4447,426.3489);
   smoothHisto__1->SetBinContent(4448,391.1363);
   smoothHisto__1->SetBinContent(4449,348.1122);
   smoothHisto__1->SetBinContent(4450,304.4528);
   smoothHisto__1->SetBinContent(4451,262.8109);
   smoothHisto__1->SetBinContent(4452,224.3387);
   smoothHisto__1->SetBinContent(4453,185.4492);
   smoothHisto__1->SetBinContent(4454,155.0556);
   smoothHisto__1->SetBinContent(4455,133.5307);
   smoothHisto__1->SetBinContent(4456,110.6777);
   smoothHisto__1->SetBinContent(4457,89.74896);
   smoothHisto__1->SetBinContent(4458,71.85767);
   smoothHisto__1->SetBinContent(4459,56.3788);
   smoothHisto__1->SetBinContent(4460,45.91653);
   smoothHisto__1->SetBinContent(4461,34.59188);
   smoothHisto__1->SetBinContent(4462,27.10296);
   smoothHisto__1->SetBinContent(4463,19.22519);
   smoothHisto__1->SetBinContent(4464,13.87473);
   smoothHisto__1->SetBinContent(4465,9.95408);
   smoothHisto__1->SetBinContent(4466,7.902061);
   smoothHisto__1->SetBinContent(4467,5.766428);
   smoothHisto__1->SetBinContent(4468,4.170674);
   smoothHisto__1->SetBinContent(4469,2.474224);
   smoothHisto__1->SetBinContent(4470,1.382345);
   smoothHisto__1->SetBinContent(4471,0.5670768);
   smoothHisto__1->SetBinContent(4472,0.4621812);
   smoothHisto__1->SetBinContent(4473,0.3038571);
   smoothHisto__1->SetBinContent(4474,0.3315106);
   smoothHisto__1->SetBinContent(4475,0.1312702);
   smoothHisto__1->SetBinContent(4476,0.06563509);
   smoothHisto__1->SetBinContent(4530,0.023948);
   smoothHisto__1->SetBinContent(4531,0.09651848);
   smoothHisto__1->SetBinContent(4532,0.6449258);
   smoothHisto__1->SetBinContent(4533,2.459648);
   smoothHisto__1->SetBinContent(4534,6.868835);
   smoothHisto__1->SetBinContent(4535,17.33005);
   smoothHisto__1->SetBinContent(4536,40.61041);
   smoothHisto__1->SetBinContent(4537,100.6656);
   smoothHisto__1->SetBinContent(4538,219.9826);
   smoothHisto__1->SetBinContent(4539,399.4131);
   smoothHisto__1->SetBinContent(4540,577.6842);
   smoothHisto__1->SetBinContent(4541,673.8043);
   smoothHisto__1->SetBinContent(4542,688.3368);
   smoothHisto__1->SetBinContent(4543,658.5117);
   smoothHisto__1->SetBinContent(4544,619.049);
   smoothHisto__1->SetBinContent(4545,581.8306);
   smoothHisto__1->SetBinContent(4546,537.4662);
   smoothHisto__1->SetBinContent(4547,484.8753);
   smoothHisto__1->SetBinContent(4548,439.6523);
   smoothHisto__1->SetBinContent(4549,398.1255);
   smoothHisto__1->SetBinContent(4550,365.8374);
   smoothHisto__1->SetBinContent(4551,327.4736);
   smoothHisto__1->SetBinContent(4552,287.8294);
   smoothHisto__1->SetBinContent(4553,245.566);
   smoothHisto__1->SetBinContent(4554,211.1163);
   smoothHisto__1->SetBinContent(4555,173.4566);
   smoothHisto__1->SetBinContent(4556,147.3785);
   smoothHisto__1->SetBinContent(4557,124.3444);
   smoothHisto__1->SetBinContent(4558,103.8626);
   smoothHisto__1->SetBinContent(4559,84.38893);
   smoothHisto__1->SetBinContent(4560,66.5843);
   smoothHisto__1->SetBinContent(4561,51.47177);
   smoothHisto__1->SetBinContent(4562,41.13975);
   smoothHisto__1->SetBinContent(4563,31.46754);
   smoothHisto__1->SetBinContent(4564,23.53094);
   smoothHisto__1->SetBinContent(4565,16.52423);
   smoothHisto__1->SetBinContent(4566,11.82723);
   smoothHisto__1->SetBinContent(4567,8.67956);
   smoothHisto__1->SetBinContent(4568,6.998517);
   smoothHisto__1->SetBinContent(4569,5.007955);
   smoothHisto__1->SetBinContent(4570,3.242054);
   smoothHisto__1->SetBinContent(4571,1.883455);
   smoothHisto__1->SetBinContent(4572,1.136464);
   smoothHisto__1->SetBinContent(4573,0.664429);
   smoothHisto__1->SetBinContent(4574,0.4142247);
   smoothHisto__1->SetBinContent(4575,0.2538243);
   smoothHisto__1->SetBinContent(4576,0.1994317);
   smoothHisto__1->SetBinContent(4577,0.08227704);
   smoothHisto__1->SetBinContent(4631,0.02682565);
   smoothHisto__1->SetBinContent(4632,0.1235499);
   smoothHisto__1->SetBinContent(4633,0.3048971);
   smoothHisto__1->SetBinContent(4634,0.9671583);
   smoothHisto__1->SetBinContent(4635,3.793856);
   smoothHisto__1->SetBinContent(4636,9.817776);
   smoothHisto__1->SetBinContent(4637,24.20455);
   smoothHisto__1->SetBinContent(4638,54.04831);
   smoothHisto__1->SetBinContent(4639,132.8924);
   smoothHisto__1->SetBinContent(4640,269.183);
   smoothHisto__1->SetBinContent(4641,458.5063);
   smoothHisto__1->SetBinContent(4642,609.2386);
   smoothHisto__1->SetBinContent(4643,678.2652);
   smoothHisto__1->SetBinContent(4644,671.0357);
   smoothHisto__1->SetBinContent(4645,635.7842);
   smoothHisto__1->SetBinContent(4646,594.6727);
   smoothHisto__1->SetBinContent(4647,556.5621);
   smoothHisto__1->SetBinContent(4648,511.1501);
   smoothHisto__1->SetBinContent(4649,457.6661);
   smoothHisto__1->SetBinContent(4650,412.6345);
   smoothHisto__1->SetBinContent(4651,373.4987);
   smoothHisto__1->SetBinContent(4652,341.8818);
   smoothHisto__1->SetBinContent(4653,307.652);
   smoothHisto__1->SetBinContent(4654,270.5613);
   smoothHisto__1->SetBinContent(4655,229.9547);
   smoothHisto__1->SetBinContent(4656,198.6639);
   smoothHisto__1->SetBinContent(4657,164.2533);
   smoothHisto__1->SetBinContent(4658,141.9907);
   smoothHisto__1->SetBinContent(4659,116.5141);
   smoothHisto__1->SetBinContent(4660,96.47372);
   smoothHisto__1->SetBinContent(4661,76.57207);
   smoothHisto__1->SetBinContent(4662,60.99971);
   smoothHisto__1->SetBinContent(4663,48.10525);
   smoothHisto__1->SetBinContent(4664,37.7977);
   smoothHisto__1->SetBinContent(4665,27.76753);
   smoothHisto__1->SetBinContent(4666,20.65791);
   smoothHisto__1->SetBinContent(4667,14.30849);
   smoothHisto__1->SetBinContent(4668,9.974151);
   smoothHisto__1->SetBinContent(4669,7.267316);
   smoothHisto__1->SetBinContent(4670,5.920934);
   smoothHisto__1->SetBinContent(4671,3.956027);
   smoothHisto__1->SetBinContent(4672,2.27666);
   smoothHisto__1->SetBinContent(4673,1.221559);
   smoothHisto__1->SetBinContent(4674,0.91394);
   smoothHisto__1->SetBinContent(4675,0.5687659);
   smoothHisto__1->SetBinContent(4676,0.4053867);
   smoothHisto__1->SetBinContent(4677,0.2395764);
   smoothHisto__1->SetBinContent(4678,0.1034844);
   smoothHisto__1->SetBinContent(4679,0.03328392);
   smoothHisto__1->SetBinContent(4732,0.02682565);
   smoothHisto__1->SetBinContent(4733,0.07565387);
   smoothHisto__1->SetBinContent(4734,0.2000079);
   smoothHisto__1->SetBinContent(4735,0.5629244);
   smoothHisto__1->SetBinContent(4736,1.935132);
   smoothHisto__1->SetBinContent(4737,6.143032);
   smoothHisto__1->SetBinContent(4738,14.82409);
   smoothHisto__1->SetBinContent(4739,33.98203);
   smoothHisto__1->SetBinContent(4740,73.76871);
   smoothHisto__1->SetBinContent(4741,166.4407);
   smoothHisto__1->SetBinContent(4742,315.9103);
   smoothHisto__1->SetBinContent(4743,495.0975);
   smoothHisto__1->SetBinContent(4744,615.6893);
   smoothHisto__1->SetBinContent(4745,661.5112);
   smoothHisto__1->SetBinContent(4746,646.0324);
   smoothHisto__1->SetBinContent(4747,610.9915);
   smoothHisto__1->SetBinContent(4748,572.7257);
   smoothHisto__1->SetBinContent(4749,533.8099);
   smoothHisto__1->SetBinContent(4750,491.0186);
   smoothHisto__1->SetBinContent(4751,441.6337);
   smoothHisto__1->SetBinContent(4752,394.8671);
   smoothHisto__1->SetBinContent(4753,358.586);
   smoothHisto__1->SetBinContent(4754,324.582);
   smoothHisto__1->SetBinContent(4755,293.6833);
   smoothHisto__1->SetBinContent(4756,255.4131);
   smoothHisto__1->SetBinContent(4757,216.7605);
   smoothHisto__1->SetBinContent(4758,185.4356);
   smoothHisto__1->SetBinContent(4759,153.8528);
   smoothHisto__1->SetBinContent(4760,132.6691);
   smoothHisto__1->SetBinContent(4761,105.6531);
   smoothHisto__1->SetBinContent(4762,86.56125);
   smoothHisto__1->SetBinContent(4763,69.40207);
   smoothHisto__1->SetBinContent(4764,55.27999);
   smoothHisto__1->SetBinContent(4765,43.44942);
   smoothHisto__1->SetBinContent(4766,34.04547);
   smoothHisto__1->SetBinContent(4767,25.75033);
   smoothHisto__1->SetBinContent(4768,19.5142);
   smoothHisto__1->SetBinContent(4769,13.30041);
   smoothHisto__1->SetBinContent(4770,9.021994);
   smoothHisto__1->SetBinContent(4771,6.144107);
   smoothHisto__1->SetBinContent(4772,4.969992);
   smoothHisto__1->SetBinContent(4773,3.261736);
   smoothHisto__1->SetBinContent(4774,1.70389);
   smoothHisto__1->SetBinContent(4775,0.9487264);
   smoothHisto__1->SetBinContent(4776,0.688022);
   smoothHisto__1->SetBinContent(4777,0.4058647);
   smoothHisto__1->SetBinContent(4778,0.2303884);
   smoothHisto__1->SetBinContent(4779,0.1215193);
   smoothHisto__1->SetBinContent(4780,0.05174219);
   smoothHisto__1->SetBinContent(4781,0.01664196);
   smoothHisto__1->SetBinContent(4834,0.05365131);
   smoothHisto__1->SetBinContent(4835,0.1513077);
   smoothHisto__1->SetBinContent(4836,0.4005263);
   smoothHisto__1->SetBinContent(4837,1.057318);
   smoothHisto__1->SetBinContent(4838,3.333586);
   smoothHisto__1->SetBinContent(4839,9.252332);
   smoothHisto__1->SetBinContent(4840,21.41584);
   smoothHisto__1->SetBinContent(4841,46.32416);
   smoothHisto__1->SetBinContent(4842,101.0856);
   smoothHisto__1->SetBinContent(4843,208.7875);
   smoothHisto__1->SetBinContent(4844,367.5237);
   smoothHisto__1->SetBinContent(4845,521.8745);
   smoothHisto__1->SetBinContent(4846,611.2325);
   smoothHisto__1->SetBinContent(4847,637.3314);
   smoothHisto__1->SetBinContent(4848,617.6069);
   smoothHisto__1->SetBinContent(4849,585.6423);
   smoothHisto__1->SetBinContent(4850,550.4551);
   smoothHisto__1->SetBinContent(4851,512.9434);
   smoothHisto__1->SetBinContent(4852,467.2563);
   smoothHisto__1->SetBinContent(4853,417.8481);
   smoothHisto__1->SetBinContent(4854,373.3542);
   smoothHisto__1->SetBinContent(4855,338.3457);
   smoothHisto__1->SetBinContent(4856,301.341);
   smoothHisto__1->SetBinContent(4857,269.3624);
   smoothHisto__1->SetBinContent(4858,233.7155);
   smoothHisto__1->SetBinContent(4859,200.7806);
   smoothHisto__1->SetBinContent(4860,171.7276);
   smoothHisto__1->SetBinContent(4861,144.9425);
   smoothHisto__1->SetBinContent(4862,126.9184);
   smoothHisto__1->SetBinContent(4863,100.6673);
   smoothHisto__1->SetBinContent(4864,79.38885);
   smoothHisto__1->SetBinContent(4865,61.39636);
   smoothHisto__1->SetBinContent(4866,48.64314);
   smoothHisto__1->SetBinContent(4867,39.44887);
   smoothHisto__1->SetBinContent(4868,30.16717);
   smoothHisto__1->SetBinContent(4869,23.00975);
   smoothHisto__1->SetBinContent(4870,17.50931);
   smoothHisto__1->SetBinContent(4871,12.97595);
   smoothHisto__1->SetBinContent(4872,8.65842);
   smoothHisto__1->SetBinContent(4873,5.827259);
   smoothHisto__1->SetBinContent(4874,3.952645);
   smoothHisto__1->SetBinContent(4875,2.567813);
   smoothHisto__1->SetBinContent(4876,1.519942);
   smoothHisto__1->SetBinContent(4877,1.109252);
   smoothHisto__1->SetBinContent(4878,0.8247965);
   smoothHisto__1->SetBinContent(4879,0.4967738);
   smoothHisto__1->SetBinContent(4880,0.2478791);
   smoothHisto__1->SetBinContent(4881,0.1292666);
   smoothHisto__1->SetBinContent(4882,0.03736923);
   smoothHisto__1->SetBinContent(4936,0.05796747);
   smoothHisto__1->SetBinContent(4937,0.1639351);
   smoothHisto__1->SetBinContent(4938,0.3954633);
   smoothHisto__1->SetBinContent(4939,1.35921);
   smoothHisto__1->SetBinContent(4940,3.96572);
   smoothHisto__1->SetBinContent(4941,11.41767);
   smoothHisto__1->SetBinContent(4942,26.08798);
   smoothHisto__1->SetBinContent(4943,59.66262);
   smoothHisto__1->SetBinContent(4944,132.7712);
   smoothHisto__1->SetBinContent(4945,259.5227);
   smoothHisto__1->SetBinContent(4946,422.9149);
   smoothHisto__1->SetBinContent(4947,549.6949);
   smoothHisto__1->SetBinContent(4948,607.9067);
   smoothHisto__1->SetBinContent(4949,618.6935);
   smoothHisto__1->SetBinContent(4950,594.0955);
   smoothHisto__1->SetBinContent(4951,561.0861);
   smoothHisto__1->SetBinContent(4952,523.1653);
   smoothHisto__1->SetBinContent(4953,484.214);
   smoothHisto__1->SetBinContent(4954,443.116);
   smoothHisto__1->SetBinContent(4955,400.4141);
   smoothHisto__1->SetBinContent(4956,359.4464);
   smoothHisto__1->SetBinContent(4957,322.2491);
   smoothHisto__1->SetBinContent(4958,285.6929);
   smoothHisto__1->SetBinContent(4959,252.1694);
   smoothHisto__1->SetBinContent(4960,220.1724);
   smoothHisto__1->SetBinContent(4961,188.747);
   smoothHisto__1->SetBinContent(4962,161.6636);
   smoothHisto__1->SetBinContent(4963,136.9103);
   smoothHisto__1->SetBinContent(4964,117.6063);
   smoothHisto__1->SetBinContent(4965,92.72286);
   smoothHisto__1->SetBinContent(4966,72.39996);
   smoothHisto__1->SetBinContent(4967,56.92442);
   smoothHisto__1->SetBinContent(4968,45.52599);
   smoothHisto__1->SetBinContent(4969,37.12228);
   smoothHisto__1->SetBinContent(4970,28.45729);
   smoothHisto__1->SetBinContent(4971,22.16923);
   smoothHisto__1->SetBinContent(4972,17.01377);
   smoothHisto__1->SetBinContent(4973,12.42784);
   smoothHisto__1->SetBinContent(4974,8.032484);
   smoothHisto__1->SetBinContent(4975,5.396433);
   smoothHisto__1->SetBinContent(4976,3.557891);
   smoothHisto__1->SetBinContent(4977,2.454796);
   smoothHisto__1->SetBinContent(4978,1.454069);
   smoothHisto__1->SetBinContent(4979,1.038301);
   smoothHisto__1->SetBinContent(4980,0.7478588);
   smoothHisto__1->SetBinContent(4981,0.4062357);
   smoothHisto__1->SetBinContent(4982,0.212422);
   smoothHisto__1->SetBinContent(4983,0.1173557);
   smoothHisto__1->SetBinContent(4984,0.04145454);
   smoothHisto__1->SetBinContent(4985,0.02072727);
   smoothHisto__1->SetBinContent(5037,0.03114181);
   smoothHisto__1->SetBinContent(5038,0.06228362);
   smoothHisto__1->SetBinContent(5039,0.2584634);
   smoothHisto__1->SetBinContent(5040,0.5878124);
   smoothHisto__1->SetBinContent(5041,2.044544);
   smoothHisto__1->SetBinContent(5042,5.295266);
   smoothHisto__1->SetBinContent(5043,14.07497);
   smoothHisto__1->SetBinContent(5044,32.70874);
   smoothHisto__1->SetBinContent(5045,76.13663);
   smoothHisto__1->SetBinContent(5046,164.7914);
   smoothHisto__1->SetBinContent(5047,307.3237);
   smoothHisto__1->SetBinContent(5048,467.2419);
   smoothHisto__1->SetBinContent(5049,565.4805);
   smoothHisto__1->SetBinContent(5050,598.1552);
   smoothHisto__1->SetBinContent(5051,592.8275);
   smoothHisto__1->SetBinContent(5052,566.1658);
   smoothHisto__1->SetBinContent(5053,534.39);
   smoothHisto__1->SetBinContent(5054,498.9373);
   smoothHisto__1->SetBinContent(5055,464.8427);
   smoothHisto__1->SetBinContent(5056,422.8621);
   smoothHisto__1->SetBinContent(5057,384.9159);
   smoothHisto__1->SetBinContent(5058,346.0897);
   smoothHisto__1->SetBinContent(5059,308.7654);
   smoothHisto__1->SetBinContent(5060,272.7174);
   smoothHisto__1->SetBinContent(5061,237.7183);
   smoothHisto__1->SetBinContent(5062,207.0731);
   smoothHisto__1->SetBinContent(5063,176.5556);
   smoothHisto__1->SetBinContent(5064,148.3268);
   smoothHisto__1->SetBinContent(5065,125.796);
   smoothHisto__1->SetBinContent(5066,107.8859);
   smoothHisto__1->SetBinContent(5067,88.63584);
   smoothHisto__1->SetBinContent(5068,69.96726);
   smoothHisto__1->SetBinContent(5069,54.59214);
   smoothHisto__1->SetBinContent(5070,42.78096);
   smoothHisto__1->SetBinContent(5071,34.45384);
   smoothHisto__1->SetBinContent(5072,26.21449);
   smoothHisto__1->SetBinContent(5073,19.88967);
   smoothHisto__1->SetBinContent(5074,15.04794);
   smoothHisto__1->SetBinContent(5075,10.6008);
   smoothHisto__1->SetBinContent(5076,7.237122);
   smoothHisto__1->SetBinContent(5077,4.716082);
   smoothHisto__1->SetBinContent(5078,2.932795);
   smoothHisto__1->SetBinContent(5079,1.790414);
   smoothHisto__1->SetBinContent(5080,1.209498);
   smoothHisto__1->SetBinContent(5081,0.9161263);
   smoothHisto__1->SetBinContent(5082,0.5621556);
   smoothHisto__1->SetBinContent(5083,0.30208);
   smoothHisto__1->SetBinContent(5084,0.2008224);
   smoothHisto__1->SetBinContent(5085,0.1986416);
   smoothHisto__1->SetBinContent(5086,0.09932078);
   smoothHisto__1->SetBinContent(5087,0.04145454);
   smoothHisto__1->SetBinContent(5139,0.06228362);
   smoothHisto__1->SetBinContent(5140,0.1496398);
   smoothHisto__1->SetBinContent(5141,0.4495786);
   smoothHisto__1->SetBinContent(5142,1.003013);
   smoothHisto__1->SetBinContent(5143,2.502305);
   smoothHisto__1->SetBinContent(5144,6.754828);
   smoothHisto__1->SetBinContent(5145,16.84916);
   smoothHisto__1->SetBinContent(5146,40.42096);
   smoothHisto__1->SetBinContent(5147,95.24053);
   smoothHisto__1->SetBinContent(5148,202.508);
   smoothHisto__1->SetBinContent(5149,357.1882);
   smoothHisto__1->SetBinContent(5150,504.7771);
   smoothHisto__1->SetBinContent(5151,577.9581);
   smoothHisto__1->SetBinContent(5152,593.9231);
   smoothHisto__1->SetBinContent(5153,575.6426);
   smoothHisto__1->SetBinContent(5154,548.9487);
   smoothHisto__1->SetBinContent(5155,514.6895);
   smoothHisto__1->SetBinContent(5156,476.883);
   smoothHisto__1->SetBinContent(5157,441.4362);
   smoothHisto__1->SetBinContent(5158,403.2593);
   smoothHisto__1->SetBinContent(5159,370.2199);
   smoothHisto__1->SetBinContent(5160,334.5884);
   smoothHisto__1->SetBinContent(5161,296.1539);
   smoothHisto__1->SetBinContent(5162,261.3553);
   smoothHisto__1->SetBinContent(5163,226.5263);
   smoothHisto__1->SetBinContent(5164,195.8837);
   smoothHisto__1->SetBinContent(5165,164.8702);
   smoothHisto__1->SetBinContent(5166,137.5758);
   smoothHisto__1->SetBinContent(5167,116.0505);
   smoothHisto__1->SetBinContent(5168,97.80132);
   smoothHisto__1->SetBinContent(5169,81.47639);
   smoothHisto__1->SetBinContent(5170,65.77202);
   smoothHisto__1->SetBinContent(5171,52.22745);
   smoothHisto__1->SetBinContent(5172,40.77969);
   smoothHisto__1->SetBinContent(5173,31.8653);
   smoothHisto__1->SetBinContent(5174,23.5956);
   smoothHisto__1->SetBinContent(5175,17.65476);
   smoothHisto__1->SetBinContent(5176,12.74663);
   smoothHisto__1->SetBinContent(5177,8.604992);
   smoothHisto__1->SetBinContent(5178,5.813808);
   smoothHisto__1->SetBinContent(5179,3.918089);
   smoothHisto__1->SetBinContent(5180,2.713436);
   smoothHisto__1->SetBinContent(5181,1.672398);
   smoothHisto__1->SetBinContent(5182,1.15235);
   smoothHisto__1->SetBinContent(5183,0.7976568);
   smoothHisto__1->SetBinContent(5184,0.4333037);
   smoothHisto__1->SetBinContent(5185,0.2282737);
   smoothHisto__1->SetBinContent(5186,0.1727482);
   smoothHisto__1->SetBinContent(5187,0.1485559);
   smoothHisto__1->SetBinContent(5188,0.07427795);
   smoothHisto__1->SetBinContent(5189,0.02072727);
   smoothHisto__1->SetBinContent(5241,0.03114181);
   smoothHisto__1->SetBinContent(5242,0.1482109);
   smoothHisto__1->SetBinContent(5243,0.5414035);
   smoothHisto__1->SetBinContent(5244,1.641662);
   smoothHisto__1->SetBinContent(5245,3.731825);
   smoothHisto__1->SetBinContent(5246,9.761132);
   smoothHisto__1->SetBinContent(5247,22.39795);
   smoothHisto__1->SetBinContent(5248,52.50328);
   smoothHisto__1->SetBinContent(5249,120.467);
   smoothHisto__1->SetBinContent(5250,243.1087);
   smoothHisto__1->SetBinContent(5251,400.9118);
   smoothHisto__1->SetBinContent(5252,526.1897);
   smoothHisto__1->SetBinContent(5253,575.7491);
   smoothHisto__1->SetBinContent(5254,577.5386);
   smoothHisto__1->SetBinContent(5255,553.3146);
   smoothHisto__1->SetBinContent(5256,525.4427);
   smoothHisto__1->SetBinContent(5257,492.5368);
   smoothHisto__1->SetBinContent(5258,456.5315);
   smoothHisto__1->SetBinContent(5259,419.4768);
   smoothHisto__1->SetBinContent(5260,382.5858);
   smoothHisto__1->SetBinContent(5261,347.117);
   smoothHisto__1->SetBinContent(5262,314.5867);
   smoothHisto__1->SetBinContent(5263,278.2184);
   smoothHisto__1->SetBinContent(5264,249.9551);
   smoothHisto__1->SetBinContent(5265,218.488);
   smoothHisto__1->SetBinContent(5266,190.7946);
   smoothHisto__1->SetBinContent(5267,158.0427);
   smoothHisto__1->SetBinContent(5268,130.0053);
   smoothHisto__1->SetBinContent(5269,106.7254);
   smoothHisto__1->SetBinContent(5270,89.43186);
   smoothHisto__1->SetBinContent(5271,75.76899);
   smoothHisto__1->SetBinContent(5272,62.85785);
   smoothHisto__1->SetBinContent(5273,50.30904);
   smoothHisto__1->SetBinContent(5274,38.42603);
   smoothHisto__1->SetBinContent(5275,28.62536);
   smoothHisto__1->SetBinContent(5276,21.25534);
   smoothHisto__1->SetBinContent(5277,16.17927);
   smoothHisto__1->SetBinContent(5278,11.12069);
   smoothHisto__1->SetBinContent(5279,7.132142);
   smoothHisto__1->SetBinContent(5280,4.778015);
   smoothHisto__1->SetBinContent(5281,3.218406);
   smoothHisto__1->SetBinContent(5282,2.033983);
   smoothHisto__1->SetBinContent(5283,1.15926);
   smoothHisto__1->SetBinContent(5284,0.8717832);
   smoothHisto__1->SetBinContent(5285,0.6448584);
   smoothHisto__1->SetBinContent(5286,0.3360997);
   smoothHisto__1->SetBinContent(5287,0.1336391);
   smoothHisto__1->SetBinContent(5288,0.08637409);
   smoothHisto__1->SetBinContent(5289,0.07427795);
   smoothHisto__1->SetBinContent(5290,0.03713898);
   smoothHisto__1->SetBinContent(5344,0.2092514);
   smoothHisto__1->SetBinContent(5345,0.7306986);
   smoothHisto__1->SetBinContent(5346,2.29886);
   smoothHisto__1->SetBinContent(5347,5.45815);
   smoothHisto__1->SetBinContent(5348,12.55501);
   smoothHisto__1->SetBinContent(5349,28.40602);
   smoothHisto__1->SetBinContent(5350,66.11072);
   smoothHisto__1->SetBinContent(5351,145.4732);
   smoothHisto__1->SetBinContent(5352,280.4693);
   smoothHisto__1->SetBinContent(5353,430.3016);
   smoothHisto__1->SetBinContent(5354,529.3953);
   smoothHisto__1->SetBinContent(5355,560.1722);
   smoothHisto__1->SetBinContent(5356,555.3945);
   smoothHisto__1->SetBinContent(5357,530.3025);
   smoothHisto__1->SetBinContent(5358,497.8695);
   smoothHisto__1->SetBinContent(5359,466.2631);
   smoothHisto__1->SetBinContent(5360,425.8658);
   smoothHisto__1->SetBinContent(5361,393.7546);
   smoothHisto__1->SetBinContent(5362,357.0573);
   smoothHisto__1->SetBinContent(5363,325.8275);
   smoothHisto__1->SetBinContent(5364,292.4662);
   smoothHisto__1->SetBinContent(5365,260.3849);
   smoothHisto__1->SetBinContent(5366,234.5818);
   smoothHisto__1->SetBinContent(5367,208.8633);
   smoothHisto__1->SetBinContent(5368,182.2414);
   smoothHisto__1->SetBinContent(5369,150.1176);
   smoothHisto__1->SetBinContent(5370,125.2908);
   smoothHisto__1->SetBinContent(5371,100.7198);
   smoothHisto__1->SetBinContent(5372,83.35712);
   smoothHisto__1->SetBinContent(5373,68.21626);
   smoothHisto__1->SetBinContent(5374,55.73011);
   smoothHisto__1->SetBinContent(5375,44.22048);
   smoothHisto__1->SetBinContent(5376,33.58445);
   smoothHisto__1->SetBinContent(5377,24.51247);
   smoothHisto__1->SetBinContent(5378,17.76219);
   smoothHisto__1->SetBinContent(5379,13.37658);
   smoothHisto__1->SetBinContent(5380,9.023609);
   smoothHisto__1->SetBinContent(5381,6.169037);
   smoothHisto__1->SetBinContent(5382,4.282582);
   smoothHisto__1->SetBinContent(5383,3.082287);
   smoothHisto__1->SetBinContent(5384,1.944295);
   smoothHisto__1->SetBinContent(5385,0.973891);
   smoothHisto__1->SetBinContent(5386,0.5255997);
   smoothHisto__1->SetBinContent(5387,0.3758178);
   smoothHisto__1->SetBinContent(5388,0.2254486);
   smoothHisto__1->SetBinContent(5389,0.08295053);
   smoothHisto__1->SetBinContent(5390,0.05407241);
   smoothHisto__1->SetBinContent(5391,0.0164117);
   smoothHisto__1->SetBinContent(5446,0.2486671);
   smoothHisto__1->SetBinContent(5447,1.12116);
   smoothHisto__1->SetBinContent(5448,3.027905);
   smoothHisto__1->SetBinContent(5449,7.369266);
   smoothHisto__1->SetBinContent(5450,15.95426);
   smoothHisto__1->SetBinContent(5451,35.01384);
   smoothHisto__1->SetBinContent(5452,82.51104);
   smoothHisto__1->SetBinContent(5453,174.3743);
   smoothHisto__1->SetBinContent(5454,320.7228);
   smoothHisto__1->SetBinContent(5455,454.6876);
   smoothHisto__1->SetBinContent(5456,527.3061);
   smoothHisto__1->SetBinContent(5457,538.9964);
   smoothHisto__1->SetBinContent(5458,530.2217);
   smoothHisto__1->SetBinContent(5459,509.6119);
   smoothHisto__1->SetBinContent(5460,476.2875);
   smoothHisto__1->SetBinContent(5461,443.3645);
   smoothHisto__1->SetBinContent(5462,399.8616);
   smoothHisto__1->SetBinContent(5463,369.964);
   smoothHisto__1->SetBinContent(5464,335.2971);
   smoothHisto__1->SetBinContent(5465,306.0747);
   smoothHisto__1->SetBinContent(5466,271.1427);
   smoothHisto__1->SetBinContent(5467,240.9563);
   smoothHisto__1->SetBinContent(5468,215.1615);
   smoothHisto__1->SetBinContent(5469,194.1516);
   smoothHisto__1->SetBinContent(5470,169.1032);
   smoothHisto__1->SetBinContent(5471,139.8946);
   smoothHisto__1->SetBinContent(5472,115.2783);
   smoothHisto__1->SetBinContent(5473,92.33724);
   smoothHisto__1->SetBinContent(5474,76.91129);
   smoothHisto__1->SetBinContent(5475,62.88664);
   smoothHisto__1->SetBinContent(5476,51.51466);
   smoothHisto__1->SetBinContent(5477,40.74421);
   smoothHisto__1->SetBinContent(5478,29.86806);
   smoothHisto__1->SetBinContent(5479,21.73518);
   smoothHisto__1->SetBinContent(5480,15.15319);
   smoothHisto__1->SetBinContent(5481,12.01803);
   smoothHisto__1->SetBinContent(5482,7.877108);
   smoothHisto__1->SetBinContent(5483,5.51103);
   smoothHisto__1->SetBinContent(5484,3.724136);
   smoothHisto__1->SetBinContent(5485,2.639874);
   smoothHisto__1->SetBinContent(5486,1.578561);
   smoothHisto__1->SetBinContent(5487,0.6923866);
   smoothHisto__1->SetBinContent(5488,0.3852579);
   smoothHisto__1->SetBinContent(5489,0.31515);
   smoothHisto__1->SetBinContent(5490,0.2589544);
   smoothHisto__1->SetBinContent(5491,0.1085211);
   smoothHisto__1->SetBinContent(5492,0.042498);
   smoothHisto__1->SetBinContent(5493,0.01490481);
   smoothHisto__1->SetBinContent(5494,0.02980962);
   smoothHisto__1->SetBinContent(5495,0.01490481);
   smoothHisto__1->SetBinContent(5547,0.04424985);
   smoothHisto__1->SetBinContent(5548,0.282757);
   smoothHisto__1->SetBinContent(5549,1.326979);
   smoothHisto__1->SetBinContent(5550,3.696348);
   smoothHisto__1->SetBinContent(5551,8.897393);
   smoothHisto__1->SetBinContent(5552,19.69199);
   smoothHisto__1->SetBinContent(5553,43.87174);
   smoothHisto__1->SetBinContent(5554,103.3442);
   smoothHisto__1->SetBinContent(5555,206.672);
   smoothHisto__1->SetBinContent(5556,358.2788);
   smoothHisto__1->SetBinContent(5557,472.8868);
   smoothHisto__1->SetBinContent(5558,522.7083);
   smoothHisto__1->SetBinContent(5559,521.0024);
   smoothHisto__1->SetBinContent(5560,510.0319);
   smoothHisto__1->SetBinContent(5561,494.1046);
   smoothHisto__1->SetBinContent(5562,464.1347);
   smoothHisto__1->SetBinContent(5563,427.8982);
   smoothHisto__1->SetBinContent(5564,383.8234);
   smoothHisto__1->SetBinContent(5565,348.4537);
   smoothHisto__1->SetBinContent(5566,316.0145);
   smoothHisto__1->SetBinContent(5567,285.9955);
   smoothHisto__1->SetBinContent(5568,253.9448);
   smoothHisto__1->SetBinContent(5569,224.132);
   smoothHisto__1->SetBinContent(5570,202.0641);
   smoothHisto__1->SetBinContent(5571,180.6162);
   smoothHisto__1->SetBinContent(5572,156.0826);
   smoothHisto__1->SetBinContent(5573,129.2273);
   smoothHisto__1->SetBinContent(5574,106.3114);
   smoothHisto__1->SetBinContent(5575,85.72527);
   smoothHisto__1->SetBinContent(5576,69.61205);
   smoothHisto__1->SetBinContent(5577,58.24665);
   smoothHisto__1->SetBinContent(5578,46.47141);
   smoothHisto__1->SetBinContent(5579,37.23425);
   smoothHisto__1->SetBinContent(5580,27.41246);
   smoothHisto__1->SetBinContent(5581,20.33783);
   smoothHisto__1->SetBinContent(5582,14.40612);
   smoothHisto__1->SetBinContent(5583,10.67999);
   smoothHisto__1->SetBinContent(5584,7.162303);
   smoothHisto__1->SetBinContent(5585,4.941238);
   smoothHisto__1->SetBinContent(5586,3.179808);
   smoothHisto__1->SetBinContent(5587,1.858635);
   smoothHisto__1->SetBinContent(5588,1.107342);
   smoothHisto__1->SetBinContent(5589,0.5223297);
   smoothHisto__1->SetBinContent(5590,0.3460604);
   smoothHisto__1->SetBinContent(5591,0.3172753);
   smoothHisto__1->SetBinContent(5592,0.2148392);
   smoothHisto__1->SetBinContent(5593,0.1074196);
   smoothHisto__1->SetBinContent(5594,0.03615381);
   smoothHisto__1->SetBinContent(5595,0.02980962);
   smoothHisto__1->SetBinContent(5596,0.05961925);
   smoothHisto__1->SetBinContent(5597,0.02980962);
   smoothHisto__1->SetBinContent(5598,0.01490481);
   smoothHisto__1->SetBinContent(5648,0.02081475);
   smoothHisto__1->SetBinContent(5649,0.0884997);
   smoothHisto__1->SetBinContent(5650,0.406905);
   smoothHisto__1->SetBinContent(5651,1.537783);
   smoothHisto__1->SetBinContent(5652,4.299797);
   smoothHisto__1->SetBinContent(5653,10.35692);
   smoothHisto__1->SetBinContent(5654,24.14382);
   smoothHisto__1->SetBinContent(5655,54.51405);
   smoothHisto__1->SetBinContent(5656,125.7459);
   smoothHisto__1->SetBinContent(5657,242.4414);
   smoothHisto__1->SetBinContent(5658,390.1999);
   smoothHisto__1->SetBinContent(5659,483.7682);
   smoothHisto__1->SetBinContent(5660,513.3585);
   smoothHisto__1->SetBinContent(5661,502.617);
   smoothHisto__1->SetBinContent(5662,487.0523);
   smoothHisto__1->SetBinContent(5663,470.8264);
   smoothHisto__1->SetBinContent(5664,443.3893);
   smoothHisto__1->SetBinContent(5665,406.5669);
   smoothHisto__1->SetBinContent(5666,368.1131);
   smoothHisto__1->SetBinContent(5667,333.8159);
   smoothHisto__1->SetBinContent(5668,302.9649);
   smoothHisto__1->SetBinContent(5669,273.7625);
   smoothHisto__1->SetBinContent(5670,244.0934);
   smoothHisto__1->SetBinContent(5671,215.0315);
   smoothHisto__1->SetBinContent(5672,191.3371);
   smoothHisto__1->SetBinContent(5673,168.3394);
   smoothHisto__1->SetBinContent(5674,145.0789);
   smoothHisto__1->SetBinContent(5675,119.9947);
   smoothHisto__1->SetBinContent(5676,98.42273);
   smoothHisto__1->SetBinContent(5677,80.72271);
   smoothHisto__1->SetBinContent(5678,64.97626);
   smoothHisto__1->SetBinContent(5679,54.18561);
   smoothHisto__1->SetBinContent(5680,42.00433);
   smoothHisto__1->SetBinContent(5681,32.58228);
   smoothHisto__1->SetBinContent(5682,24.56465);
   smoothHisto__1->SetBinContent(5683,18.38351);
   smoothHisto__1->SetBinContent(5684,14.30854);
   smoothHisto__1->SetBinContent(5685,10.51194);
   smoothHisto__1->SetBinContent(5686,8.080281);
   smoothHisto__1->SetBinContent(5687,5.372616);
   smoothHisto__1->SetBinContent(5688,3.554439);
   smoothHisto__1->SetBinContent(5689,1.736836);
   smoothHisto__1->SetBinContent(5690,0.8877141);
   smoothHisto__1->SetBinContent(5691,0.4018934);
   smoothHisto__1->SetBinContent(5692,0.3199351);
   smoothHisto__1->SetBinContent(5693,0.3461863);
   smoothHisto__1->SetBinContent(5694,0.1958661);
   smoothHisto__1->SetBinContent(5695,0.08051679);
   smoothHisto__1->SetBinContent(5696,0.02980962);
   smoothHisto__1->SetBinContent(5697,0.05961925);
   smoothHisto__1->SetBinContent(5698,0.1192385);
   smoothHisto__1->SetBinContent(5699,0.05961925);
   smoothHisto__1->SetBinContent(5700,0.02980962);
   smoothHisto__1->SetBinContent(5701,0.01809658);
   smoothHisto__1->SetBinContent(5702,0.03619317);
   smoothHisto__1->SetBinContent(5703,0.01809658);
   smoothHisto__1->SetBinContent(5750,0.0416295);
   smoothHisto__1->SetBinContent(5751,0.1361953);
   smoothHisto__1->SetBinContent(5752,0.6334845);
   smoothHisto__1->SetBinContent(5753,1.789541);
   smoothHisto__1->SetBinContent(5754,5.349461);
   smoothHisto__1->SetBinContent(5755,13.06299);
   smoothHisto__1->SetBinContent(5756,30.2994);
   smoothHisto__1->SetBinContent(5757,70.59634);
   smoothHisto__1->SetBinContent(5758,154.6604);
   smoothHisto__1->SetBinContent(5759,284.6451);
   smoothHisto__1->SetBinContent(5760,420.1179);
   smoothHisto__1->SetBinContent(5761,495.2898);
   smoothHisto__1->SetBinContent(5762,507.3267);
   smoothHisto__1->SetBinContent(5763,489.1315);
   smoothHisto__1->SetBinContent(5764,469.2499);
   smoothHisto__1->SetBinContent(5765,451.4887);
   smoothHisto__1->SetBinContent(5766,427.5898);
   smoothHisto__1->SetBinContent(5767,390.8801);
   smoothHisto__1->SetBinContent(5768,356.0746);
   smoothHisto__1->SetBinContent(5769,322.1969);
   smoothHisto__1->SetBinContent(5770,293.1573);
   smoothHisto__1->SetBinContent(5771,265.2416);
   smoothHisto__1->SetBinContent(5772,233.9201);
   smoothHisto__1->SetBinContent(5773,206.205);
   smoothHisto__1->SetBinContent(5774,180.4166);
   smoothHisto__1->SetBinContent(5775,157.722);
   smoothHisto__1->SetBinContent(5776,133.2871);
   smoothHisto__1->SetBinContent(5777,110.8044);
   smoothHisto__1->SetBinContent(5778,91.95588);
   smoothHisto__1->SetBinContent(5779,75.6262);
   smoothHisto__1->SetBinContent(5780,60.71964);
   smoothHisto__1->SetBinContent(5781,50.26274);
   smoothHisto__1->SetBinContent(5782,38.97172);
   smoothHisto__1->SetBinContent(5783,29.52492);
   smoothHisto__1->SetBinContent(5784,22.06792);
   smoothHisto__1->SetBinContent(5785,16.6416);
   smoothHisto__1->SetBinContent(5786,12.88481);
   smoothHisto__1->SetBinContent(5787,9.523313);
   smoothHisto__1->SetBinContent(5788,7.670276);
   smoothHisto__1->SetBinContent(5789,5.564861);
   smoothHisto__1->SetBinContent(5790,3.818508);
   smoothHisto__1->SetBinContent(5791,2.05395);
   smoothHisto__1->SetBinContent(5792,1.068883);
   smoothHisto__1->SetBinContent(5793,0.5732083);
   smoothHisto__1->SetBinContent(5794,0.3743069);
   smoothHisto__1->SetBinContent(5795,0.3116493);
   smoothHisto__1->SetBinContent(5796,0.1457784);
   smoothHisto__1->SetBinContent(5797,0.07130396);
   smoothHisto__1->SetBinContent(5798,0.03175028);
   smoothHisto__1->SetBinContent(5799,0.02980962);
   smoothHisto__1->SetBinContent(5800,0.05961925);
   smoothHisto__1->SetBinContent(5801,0.02980962);
   smoothHisto__1->SetBinContent(5802,0.0330014);
   smoothHisto__1->SetBinContent(5803,0.03619317);
   smoothHisto__1->SetBinContent(5804,0.07238633);
   smoothHisto__1->SetBinContent(5805,0.03619317);
   smoothHisto__1->SetBinContent(5806,0.01809658);
   smoothHisto__1->SetBinContent(5852,0.02081475);
   smoothHisto__1->SetBinContent(5853,0.2652119);
   smoothHisto__1->SetBinContent(5854,0.9694966);
   smoothHisto__1->SetBinContent(5855,2.571158);
   smoothHisto__1->SetBinContent(5856,6.75802);
   smoothHisto__1->SetBinContent(5857,15.85123);
   smoothHisto__1->SetBinContent(5858,36.52164);
   smoothHisto__1->SetBinContent(5859,85.95223);
   smoothHisto__1->SetBinContent(5860,182.5374);
   smoothHisto__1->SetBinContent(5861,319.9452);
   smoothHisto__1->SetBinContent(5862,435.3693);
   smoothHisto__1->SetBinContent(5863,488.1728);
   smoothHisto__1->SetBinContent(5864,488.7018);
   smoothHisto__1->SetBinContent(5865,473.151);
   smoothHisto__1->SetBinContent(5866,456.8057);
   smoothHisto__1->SetBinContent(5867,433.0655);
   smoothHisto__1->SetBinContent(5868,406.0446);
   smoothHisto__1->SetBinContent(5869,369.4428);
   smoothHisto__1->SetBinContent(5870,340.3037);
   smoothHisto__1->SetBinContent(5871,308.3498);
   smoothHisto__1->SetBinContent(5872,280.5857);
   smoothHisto__1->SetBinContent(5873,253.6015);
   smoothHisto__1->SetBinContent(5874,224.2787);
   smoothHisto__1->SetBinContent(5875,197.5898);
   smoothHisto__1->SetBinContent(5876,169.5867);
   smoothHisto__1->SetBinContent(5877,144.4344);
   smoothHisto__1->SetBinContent(5878,119.9138);
   smoothHisto__1->SetBinContent(5879,98.17127);
   smoothHisto__1->SetBinContent(5880,81.1025);
   smoothHisto__1->SetBinContent(5881,68.0541);
   smoothHisto__1->SetBinContent(5882,56.16645);
   smoothHisto__1->SetBinContent(5883,46.17315);
   smoothHisto__1->SetBinContent(5884,35.08755);
   smoothHisto__1->SetBinContent(5885,27.24829);
   smoothHisto__1->SetBinContent(5886,20.66508);
   smoothHisto__1->SetBinContent(5887,15.67371);
   smoothHisto__1->SetBinContent(5888,11.49683);
   smoothHisto__1->SetBinContent(5889,8.460111);
   smoothHisto__1->SetBinContent(5890,6.603552);
   smoothHisto__1->SetBinContent(5891,5.043551);
   smoothHisto__1->SetBinContent(5892,3.443749);
   smoothHisto__1->SetBinContent(5893,2.101973);
   smoothHisto__1->SetBinContent(5894,1.012897);
   smoothHisto__1->SetBinContent(5895,0.6284937);
   smoothHisto__1->SetBinContent(5896,0.3572711);
   smoothHisto__1->SetBinContent(5897,0.3135);
   smoothHisto__1->SetBinContent(5898,0.1456199);
   smoothHisto__1->SetBinContent(5899,0.1068653);
   smoothHisto__1->SetBinContent(5900,0.03369094);
   smoothHisto__1->SetBinContent(5901,0.03175028);
   smoothHisto__1->SetBinContent(5902,0.02980962);
   smoothHisto__1->SetBinContent(5903,0.01490481);
   smoothHisto__1->SetBinContent(5904,0.03619317);
   smoothHisto__1->SetBinContent(5905,0.07238633);
   smoothHisto__1->SetBinContent(5906,0.1447727);
   smoothHisto__1->SetBinContent(5907,0.07238633);
   smoothHisto__1->SetBinContent(5908,0.03619317);
   smoothHisto__1->SetBinContent(5954,0.07379761);
   smoothHisto__1->SetBinContent(5955,0.3972518);
   smoothHisto__1->SetBinContent(5956,1.358934);
   smoothHisto__1->SetBinContent(5957,3.559399);
   smoothHisto__1->SetBinContent(5958,8.750029);
   smoothHisto__1->SetBinContent(5959,19.75959);
   smoothHisto__1->SetBinContent(5960,45.4339);
   smoothHisto__1->SetBinContent(5961,104.3375);
   smoothHisto__1->SetBinContent(5962,212.2229);
   smoothHisto__1->SetBinContent(5963,352.0706);
   smoothHisto__1->SetBinContent(5964,450.113);
   smoothHisto__1->SetBinContent(5965,485.2908);
   smoothHisto__1->SetBinContent(5966,477.6588);
   smoothHisto__1->SetBinContent(5967,455.976);
   smoothHisto__1->SetBinContent(5968,439.4021);
   smoothHisto__1->SetBinContent(5969,411.8575);
   smoothHisto__1->SetBinContent(5970,383.0286);
   smoothHisto__1->SetBinContent(5971,349.0817);
   smoothHisto__1->SetBinContent(5972,321.0107);
   smoothHisto__1->SetBinContent(5973,294.5272);
   smoothHisto__1->SetBinContent(5974,267.514);
   smoothHisto__1->SetBinContent(5975,238.5909);
   smoothHisto__1->SetBinContent(5976,209.496);
   smoothHisto__1->SetBinContent(5977,182.3268);
   smoothHisto__1->SetBinContent(5978,157.4348);
   smoothHisto__1->SetBinContent(5979,132.8795);
   smoothHisto__1->SetBinContent(5980,110.4095);
   smoothHisto__1->SetBinContent(5981,89.22395);
   smoothHisto__1->SetBinContent(5982,74.16892);
   smoothHisto__1->SetBinContent(5983,63.07375);
   smoothHisto__1->SetBinContent(5984,51.91011);
   smoothHisto__1->SetBinContent(5985,42.17734);
   smoothHisto__1->SetBinContent(5986,32.26366);
   smoothHisto__1->SetBinContent(5987,24.82694);
   smoothHisto__1->SetBinContent(5988,19.85786);
   smoothHisto__1->SetBinContent(5989,14.25694);
   smoothHisto__1->SetBinContent(5990,10.16201);
   smoothHisto__1->SetBinContent(5991,6.779887);
   smoothHisto__1->SetBinContent(5992,5.188618);
   smoothHisto__1->SetBinContent(5993,4.009967);
   smoothHisto__1->SetBinContent(5994,2.760285);
   smoothHisto__1->SetBinContent(5995,1.723537);
   smoothHisto__1->SetBinContent(5996,0.7987471);
   smoothHisto__1->SetBinContent(5997,0.5244686);
   smoothHisto__1->SetBinContent(5998,0.2761777);
   smoothHisto__1->SetBinContent(5999,0.2156409);
   smoothHisto__1->SetBinContent(6000,0.126698);
   smoothHisto__1->SetBinContent(6001,0.1545054);
   smoothHisto__1->SetBinContent(6002,0.06738187);
   smoothHisto__1->SetBinContent(6003,0.03369094);
   smoothHisto__1->SetBinContent(6006,0.01809658);
   smoothHisto__1->SetBinContent(6007,0.03619317);
   smoothHisto__1->SetBinContent(6008,0.07238633);
   smoothHisto__1->SetBinContent(6009,0.03619317);
   smoothHisto__1->SetBinContent(6010,0.01809658);
   smoothHisto__1->SetBinContent(6056,0.1475952);
   smoothHisto__1->SetBinContent(6057,0.5053633);
   smoothHisto__1->SetBinContent(6058,1.489843);
   smoothHisto__1->SetBinContent(6059,4.024085);
   smoothHisto__1->SetBinContent(6060,10.27299);
   smoothHisto__1->SetBinContent(6061,24.27563);
   smoothHisto__1->SetBinContent(6062,55.45213);
   smoothHisto__1->SetBinContent(6063,123.927);
   smoothHisto__1->SetBinContent(6064,240.1929);
   smoothHisto__1->SetBinContent(6065,372.6219);
   smoothHisto__1->SetBinContent(6066,448.7164);
   smoothHisto__1->SetBinContent(6067,467.6297);
   smoothHisto__1->SetBinContent(6068,457.4411);
   smoothHisto__1->SetBinContent(6069,438.8853);
   smoothHisto__1->SetBinContent(6070,424.3016);
   smoothHisto__1->SetBinContent(6071,396.7965);
   smoothHisto__1->SetBinContent(6072,365.8008);
   smoothHisto__1->SetBinContent(6073,337.7174);
   smoothHisto__1->SetBinContent(6074,310.9001);
   smoothHisto__1->SetBinContent(6075,283.7199);
   smoothHisto__1->SetBinContent(6076,253.5637);
   smoothHisto__1->SetBinContent(6077,223.7201);
   smoothHisto__1->SetBinContent(6078,198.033);
   smoothHisto__1->SetBinContent(6079,171.585);
   smoothHisto__1->SetBinContent(6080,149.5222);
   smoothHisto__1->SetBinContent(6081,124.2102);
   smoothHisto__1->SetBinContent(6082,102.6647);
   smoothHisto__1->SetBinContent(6083,80.81518);
   smoothHisto__1->SetBinContent(6084,66.93207);
   smoothHisto__1->SetBinContent(6085,56.40454);
   smoothHisto__1->SetBinContent(6086,47.04713);
   smoothHisto__1->SetBinContent(6087,36.78646);
   smoothHisto__1->SetBinContent(6088,27.60564);
   smoothHisto__1->SetBinContent(6089,21.8075);
   smoothHisto__1->SetBinContent(6090,18.95811);
   smoothHisto__1->SetBinContent(6091,13.82618);
   smoothHisto__1->SetBinContent(6092,10.22053);
   smoothHisto__1->SetBinContent(6093,5.849421);
   smoothHisto__1->SetBinContent(6094,4.066426);
   smoothHisto__1->SetBinContent(6095,2.659486);
   smoothHisto__1->SetBinContent(6096,1.648683);
   smoothHisto__1->SetBinContent(6097,1.139008);
   smoothHisto__1->SetBinContent(6098,0.7160131);
   smoothHisto__1->SetBinContent(6099,0.5800518);
   smoothHisto__1->SetBinContent(6100,0.4001795);
   smoothHisto__1->SetBinContent(6101,0.2253303);
   smoothHisto__1->SetBinContent(6102,0.09309807);
   smoothHisto__1->SetBinContent(6103,0.06738187);
   smoothHisto__1->SetBinContent(6104,0.03369094);
   smoothHisto__1->SetBinContent(6105,0.01684547);
   smoothHisto__1->SetBinContent(6109,0.01809658);
   smoothHisto__1->SetBinContent(6110,0.03619317);
   smoothHisto__1->SetBinContent(6111,0.01809658);
   smoothHisto__1->SetBinContent(6157,0.02203505);
   smoothHisto__1->SetBinContent(6158,0.1178677);
   smoothHisto__1->SetBinContent(6159,0.547183);
   smoothHisto__1->SetBinContent(6160,1.630477);
   smoothHisto__1->SetBinContent(6161,4.945962);
   smoothHisto__1->SetBinContent(6162,12.24771);
   smoothHisto__1->SetBinContent(6163,30.0561);
   smoothHisto__1->SetBinContent(6164,69.00599);
   smoothHisto__1->SetBinContent(6165,146.8991);
   smoothHisto__1->SetBinContent(6166,268.3113);
   smoothHisto__1->SetBinContent(6167,387.4237);
   smoothHisto__1->SetBinContent(6168,447.9769);
   smoothHisto__1->SetBinContent(6169,455.1236);
   smoothHisto__1->SetBinContent(6170,438.2753);
   smoothHisto__1->SetBinContent(6171,418.1229);
   smoothHisto__1->SetBinContent(6172,401.8408);
   smoothHisto__1->SetBinContent(6173,381.4916);
   smoothHisto__1->SetBinContent(6174,350.029);
   smoothHisto__1->SetBinContent(6175,323.4629);
   smoothHisto__1->SetBinContent(6176,295.3294);
   smoothHisto__1->SetBinContent(6177,270.5099);
   smoothHisto__1->SetBinContent(6178,242.2879);
   smoothHisto__1->SetBinContent(6179,212.3584);
   smoothHisto__1->SetBinContent(6180,187.1207);
   smoothHisto__1->SetBinContent(6181,160.2639);
   smoothHisto__1->SetBinContent(6182,139.3649);
   smoothHisto__1->SetBinContent(6183,116.5571);
   smoothHisto__1->SetBinContent(6184,97.45326);
   smoothHisto__1->SetBinContent(6185,77.93533);
   smoothHisto__1->SetBinContent(6186,63.83551);
   smoothHisto__1->SetBinContent(6187,52.12023);
   smoothHisto__1->SetBinContent(6188,41.62572);
   smoothHisto__1->SetBinContent(6189,31.47401);
   smoothHisto__1->SetBinContent(6190,23.43691);
   smoothHisto__1->SetBinContent(6191,19.55323);
   smoothHisto__1->SetBinContent(6192,17.44952);
   smoothHisto__1->SetBinContent(6193,13.0023);
   smoothHisto__1->SetBinContent(6194,9.083278);
   smoothHisto__1->SetBinContent(6195,5.041859);
   smoothHisto__1->SetBinContent(6196,3.37805);
   smoothHisto__1->SetBinContent(6197,1.89182);
   smoothHisto__1->SetBinContent(6198,1.107715);
   smoothHisto__1->SetBinContent(6199,0.667465);
   smoothHisto__1->SetBinContent(6200,0.5756504);
   smoothHisto__1->SetBinContent(6201,0.4302891);
   smoothHisto__1->SetBinContent(6202,0.3401442);
   smoothHisto__1->SetBinContent(6203,0.1264699);
   smoothHisto__1->SetBinContent(6204,0.06465763);
   smoothHisto__1->SetBinContent(6205,0.03369094);
   smoothHisto__1->SetBinContent(6206,0.01684547);
   smoothHisto__1->SetBinContent(6258,0.04338282);
   smoothHisto__1->SetBinContent(6259,0.08676564);
   smoothHisto__1->SetBinContent(6260,0.2795072);
   smoothHisto__1->SetBinContent(6261,0.8281875);
   smoothHisto__1->SetBinContent(6262,2.297827);
   smoothHisto__1->SetBinContent(6263,6.324575);
   smoothHisto__1->SetBinContent(6264,15.79066);
   smoothHisto__1->SetBinContent(6265,37.0811);
   smoothHisto__1->SetBinContent(6266,86.67458);
   smoothHisto__1->SetBinContent(6267,175.0381);
   smoothHisto__1->SetBinContent(6268,300.4057);
   smoothHisto__1->SetBinContent(6269,396.6429);
   smoothHisto__1->SetBinContent(6270,438.9415);
   smoothHisto__1->SetBinContent(6271,432.7371);
   smoothHisto__1->SetBinContent(6272,414.7835);
   smoothHisto__1->SetBinContent(6273,398.4524);
   smoothHisto__1->SetBinContent(6274,382.6768);
   smoothHisto__1->SetBinContent(6275,363.0099);
   smoothHisto__1->SetBinContent(6276,333.9828);
   smoothHisto__1->SetBinContent(6277,307.4016);
   smoothHisto__1->SetBinContent(6278,278.7213);
   smoothHisto__1->SetBinContent(6279,253.4011);
   smoothHisto__1->SetBinContent(6280,224.8479);
   smoothHisto__1->SetBinContent(6281,199.8609);
   smoothHisto__1->SetBinContent(6282,174.6734);
   smoothHisto__1->SetBinContent(6283,151.0354);
   smoothHisto__1->SetBinContent(6284,130.7388);
   smoothHisto__1->SetBinContent(6285,111.1958);
   smoothHisto__1->SetBinContent(6286,92.56303);
   smoothHisto__1->SetBinContent(6287,75.82703);
   smoothHisto__1->SetBinContent(6288,61.67686);
   smoothHisto__1->SetBinContent(6289,49.80603);
   smoothHisto__1->SetBinContent(6290,39.62372);
   smoothHisto__1->SetBinContent(6291,29.7404);
   smoothHisto__1->SetBinContent(6292,21.68961);
   smoothHisto__1->SetBinContent(6293,17.86355);
   smoothHisto__1->SetBinContent(6294,14.94835);
   smoothHisto__1->SetBinContent(6295,11.94566);
   smoothHisto__1->SetBinContent(6296,8.612868);
   smoothHisto__1->SetBinContent(6297,4.978714);
   smoothHisto__1->SetBinContent(6298,3.168088);
   smoothHisto__1->SetBinContent(6299,1.570681);
   smoothHisto__1->SetBinContent(6300,0.9911734);
   smoothHisto__1->SetBinContent(6301,0.651062);
   smoothHisto__1->SetBinContent(6302,0.8294896);
   smoothHisto__1->SetBinContent(6303,0.6053725);
   smoothHisto__1->SetBinContent(6304,0.4810538);
   smoothHisto__1->SetBinContent(6305,0.1495775);
   smoothHisto__1->SetBinContent(6306,0.05595888);
   smoothHisto__1->SetBinContent(6359,0.0452987);
   smoothHisto__1->SetBinContent(6360,0.1346675);
   smoothHisto__1->SetBinContent(6361,0.2481494);
   smoothHisto__1->SetBinContent(6362,0.5590144);
   smoothHisto__1->SetBinContent(6363,1.321686);
   smoothHisto__1->SetBinContent(6364,3.749073);
   smoothHisto__1->SetBinContent(6365,9.002002);
   smoothHisto__1->SetBinContent(6366,20.10812);
   smoothHisto__1->SetBinContent(6367,45.72744);
   smoothHisto__1->SetBinContent(6368,105.4635);
   smoothHisto__1->SetBinContent(6369,204.4542);
   smoothHisto__1->SetBinContent(6370,327.6973);
   smoothHisto__1->SetBinContent(6371,407.459);
   smoothHisto__1->SetBinContent(6372,436.8561);
   smoothHisto__1->SetBinContent(6373,422.1654);
   smoothHisto__1->SetBinContent(6374,398.4464);
   smoothHisto__1->SetBinContent(6375,379.0498);
   smoothHisto__1->SetBinContent(6376,365.2781);
   smoothHisto__1->SetBinContent(6377,348.2094);
   smoothHisto__1->SetBinContent(6378,321.9863);
   smoothHisto__1->SetBinContent(6379,289.7252);
   smoothHisto__1->SetBinContent(6380,261.3765);
   smoothHisto__1->SetBinContent(6381,238.9671);
   smoothHisto__1->SetBinContent(6382,213.2119);
   smoothHisto__1->SetBinContent(6383,192.5662);
   smoothHisto__1->SetBinContent(6384,166.7059);
   smoothHisto__1->SetBinContent(6385,144.1624);
   smoothHisto__1->SetBinContent(6386,122.3297);
   smoothHisto__1->SetBinContent(6387,102.9808);
   smoothHisto__1->SetBinContent(6388,86.20438);
   smoothHisto__1->SetBinContent(6389,71.35979);
   smoothHisto__1->SetBinContent(6390,59.39028);
   smoothHisto__1->SetBinContent(6391,48.74086);
   smoothHisto__1->SetBinContent(6392,39.27464);
   smoothHisto__1->SetBinContent(6393,29.3524);
   smoothHisto__1->SetBinContent(6394,21.70805);
   smoothHisto__1->SetBinContent(6395,17.32138);
   smoothHisto__1->SetBinContent(6396,13.35921);
   smoothHisto__1->SetBinContent(6397,10.3285);
   smoothHisto__1->SetBinContent(6398,7.25706);
   smoothHisto__1->SetBinContent(6399,4.556505);
   smoothHisto__1->SetBinContent(6400,3.159826);
   smoothHisto__1->SetBinContent(6401,1.756601);
   smoothHisto__1->SetBinContent(6402,1.140129);
   smoothHisto__1->SetBinContent(6403,0.8271009);
   smoothHisto__1->SetBinContent(6404,0.7250279);
   smoothHisto__1->SetBinContent(6405,0.5476085);
   smoothHisto__1->SetBinContent(6406,0.3147805);
   smoothHisto__1->SetBinContent(6407,0.1142363);
   smoothHisto__1->SetBinContent(6408,0.02797944);
   smoothHisto__1->SetBinContent(6460,0.02395093);
   smoothHisto__1->SetBinContent(6461,0.0905974);
   smoothHisto__1->SetBinContent(6462,0.2032298);
   smoothHisto__1->SetBinContent(6463,0.3640885);
   smoothHisto__1->SetBinContent(6464,0.5696205);
   smoothHisto__1->SetBinContent(6465,1.619886);
   smoothHisto__1->SetBinContent(6466,4.349548);
   smoothHisto__1->SetBinContent(6467,11.29214);
   smoothHisto__1->SetBinContent(6468,24.66734);
   smoothHisto__1->SetBinContent(6469,57.13559);
   smoothHisto__1->SetBinContent(6470,122.9973);
   smoothHisto__1->SetBinContent(6471,230.9669);
   smoothHisto__1->SetBinContent(6472,343.1581);
   smoothHisto__1->SetBinContent(6473,408.0043);
   smoothHisto__1->SetBinContent(6474,425.8438);
   smoothHisto__1->SetBinContent(6475,411.1531);
   smoothHisto__1->SetBinContent(6476,386.3959);
   smoothHisto__1->SetBinContent(6477,368.6293);
   smoothHisto__1->SetBinContent(6478,350.1348);
   smoothHisto__1->SetBinContent(6479,330.8203);
   smoothHisto__1->SetBinContent(6480,305.3463);
   smoothHisto__1->SetBinContent(6481,275.4749);
   smoothHisto__1->SetBinContent(6482,245.4112);
   smoothHisto__1->SetBinContent(6483,222.6311);
   smoothHisto__1->SetBinContent(6484,198.5965);
   smoothHisto__1->SetBinContent(6485,181.4169);
   smoothHisto__1->SetBinContent(6486,158.5465);
   smoothHisto__1->SetBinContent(6487,137.4285);
   smoothHisto__1->SetBinContent(6488,115.9224);
   smoothHisto__1->SetBinContent(6489,95.59418);
   smoothHisto__1->SetBinContent(6490,78.94804);
   smoothHisto__1->SetBinContent(6491,66.01678);
   smoothHisto__1->SetBinContent(6492,55.63341);
   smoothHisto__1->SetBinContent(6493,45.98175);
   smoothHisto__1->SetBinContent(6494,37.41311);
   smoothHisto__1->SetBinContent(6495,28.15965);
   smoothHisto__1->SetBinContent(6496,21.06103);
   smoothHisto__1->SetBinContent(6497,16.28604);
   smoothHisto__1->SetBinContent(6498,11.78359);
   smoothHisto__1->SetBinContent(6499,9.14028);
   smoothHisto__1->SetBinContent(6500,6.587392);
   smoothHisto__1->SetBinContent(6501,4.539629);
   smoothHisto__1->SetBinContent(6502,2.897748);
   smoothHisto__1->SetBinContent(6503,1.674271);
   smoothHisto__1->SetBinContent(6504,1.05291);
   smoothHisto__1->SetBinContent(6505,0.8591791);
   smoothHisto__1->SetBinContent(6506,0.5947972);
   smoothHisto__1->SetBinContent(6507,0.4761112);
   smoothHisto__1->SetBinContent(6508,0.196835);
   smoothHisto__1->SetBinContent(6509,0.09105319);
   smoothHisto__1->SetBinContent(6562,0.04790186);
   smoothHisto__1->SetBinContent(6563,0.1171515);
   smoothHisto__1->SetBinContent(6564,0.234303);
   smoothHisto__1->SetBinContent(6565,0.2805435);
   smoothHisto__1->SetBinContent(6566,0.3759822);
   smoothHisto__1->SetBinContent(6567,1.777576);
   smoothHisto__1->SetBinContent(6568,5.444261);
   smoothHisto__1->SetBinContent(6569,13.76694);
   smoothHisto__1->SetBinContent(6570,29.64611);
   smoothHisto__1->SetBinContent(6571,68.33826);
   smoothHisto__1->SetBinContent(6572,143.2437);
   smoothHisto__1->SetBinContent(6573,257.1455);
   smoothHisto__1->SetBinContent(6574,358.7013);
   smoothHisto__1->SetBinContent(6575,409.7499);
   smoothHisto__1->SetBinContent(6576,419.3091);
   smoothHisto__1->SetBinContent(6577,402.2651);
   smoothHisto__1->SetBinContent(6578,376.886);
   smoothHisto__1->SetBinContent(6579,354.7979);
   smoothHisto__1->SetBinContent(6580,333.4797);
   smoothHisto__1->SetBinContent(6581,314.2292);
   smoothHisto__1->SetBinContent(6582,287.9037);
   smoothHisto__1->SetBinContent(6583,260.7057);
   smoothHisto__1->SetBinContent(6584,230.7193);
   smoothHisto__1->SetBinContent(6585,208.3418);
   smoothHisto__1->SetBinContent(6586,186.4041);
   smoothHisto__1->SetBinContent(6587,170.157);
   smoothHisto__1->SetBinContent(6588,149.7101);
   smoothHisto__1->SetBinContent(6589,130.5287);
   smoothHisto__1->SetBinContent(6590,108.9615);
   smoothHisto__1->SetBinContent(6591,88.7458);
   smoothHisto__1->SetBinContent(6592,72.11757);
   smoothHisto__1->SetBinContent(6593,60.45113);
   smoothHisto__1->SetBinContent(6594,50.39443);
   smoothHisto__1->SetBinContent(6595,42.19706);
   smoothHisto__1->SetBinContent(6596,34.27584);
   smoothHisto__1->SetBinContent(6597,25.80313);
   smoothHisto__1->SetBinContent(6598,19.41436);
   smoothHisto__1->SetBinContent(6599,14.63595);
   smoothHisto__1->SetBinContent(6600,11.1034);
   smoothHisto__1->SetBinContent(6601,8.64479);
   smoothHisto__1->SetBinContent(6602,6.413456);
   smoothHisto__1->SetBinContent(6603,4.528717);
   smoothHisto__1->SetBinContent(6604,2.914434);
   smoothHisto__1->SetBinContent(6605,1.63185);
   smoothHisto__1->SetBinContent(6606,0.8508979);
   smoothHisto__1->SetBinContent(6607,0.5998732);
   smoothHisto__1->SetBinContent(6608,0.3846396);
   smoothHisto__1->SetBinContent(6609,0.2386639);
   smoothHisto__1->SetBinContent(6610,0.07872345);
   smoothHisto__1->SetBinContent(6611,0.02262334);
   smoothHisto__1->SetBinContent(6664,0.02395093);
   smoothHisto__1->SetBinContent(6665,0.04790186);
   smoothHisto__1->SetBinContent(6666,0.1171515);
   smoothHisto__1->SetBinContent(6667,0.1438903);
   smoothHisto__1->SetBinContent(6668,0.5304027);
   smoothHisto__1->SetBinContent(6669,2.0473);
   smoothHisto__1->SetBinContent(6670,6.083939);
   smoothHisto__1->SetBinContent(6671,15.16702);
   smoothHisto__1->SetBinContent(6672,34.26385);
   smoothHisto__1->SetBinContent(6673,77.12833);
   smoothHisto__1->SetBinContent(6674,158.5509);
   smoothHisto__1->SetBinContent(6675,271.2757);
   smoothHisto__1->SetBinContent(6676,361.8607);
   smoothHisto__1->SetBinContent(6677,399.7886);
   smoothHisto__1->SetBinContent(6678,403.7317);
   smoothHisto__1->SetBinContent(6679,384.7835);
   smoothHisto__1->SetBinContent(6680,363.4974);
   smoothHisto__1->SetBinContent(6681,339.3878);
   smoothHisto__1->SetBinContent(6682,318.8258);
   smoothHisto__1->SetBinContent(6683,294.7424);
   smoothHisto__1->SetBinContent(6684,272.356);
   smoothHisto__1->SetBinContent(6685,247.9964);
   smoothHisto__1->SetBinContent(6686,223.7679);
   smoothHisto__1->SetBinContent(6687,200.8692);
   smoothHisto__1->SetBinContent(6688,179.3607);
   smoothHisto__1->SetBinContent(6689,160.3125);
   smoothHisto__1->SetBinContent(6690,139.2581);
   smoothHisto__1->SetBinContent(6691,122.0571);
   smoothHisto__1->SetBinContent(6692,101.8857);
   smoothHisto__1->SetBinContent(6693,83.34853);
   smoothHisto__1->SetBinContent(6694,67.9776);
   smoothHisto__1->SetBinContent(6695,56.22964);
   smoothHisto__1->SetBinContent(6696,46.49291);
   smoothHisto__1->SetBinContent(6697,37.10987);
   smoothHisto__1->SetBinContent(6698,29.88174);
   smoothHisto__1->SetBinContent(6699,22.36632);
   smoothHisto__1->SetBinContent(6700,17.09986);
   smoothHisto__1->SetBinContent(6701,12.63951);
   smoothHisto__1->SetBinContent(6702,10.16675);
   smoothHisto__1->SetBinContent(6703,8.274158);
   smoothHisto__1->SetBinContent(6704,6.890098);
   smoothHisto__1->SetBinContent(6705,5.084069);
   smoothHisto__1->SetBinContent(6706,3.052149);
   smoothHisto__1->SetBinContent(6707,1.478974);
   smoothHisto__1->SetBinContent(6708,0.8841272);
   smoothHisto__1->SetBinContent(6709,0.573242);
   smoothHisto__1->SetBinContent(6710,0.4305364);
   smoothHisto__1->SetBinContent(6711,0.190989);
   smoothHisto__1->SetBinContent(6712,0.07028145);
   smoothHisto__1->SetBinContent(6767,0.02395093);
   smoothHisto__1->SetBinContent(6768,0.08489285);
   smoothHisto__1->SetBinContent(6769,0.1832155);
   smoothHisto__1->SetBinContent(6770,0.8143236);
   smoothHisto__1->SetBinContent(6771,2.718615);
   smoothHisto__1->SetBinContent(6772,8.327417);
   smoothHisto__1->SetBinContent(6773,18.70361);
   smoothHisto__1->SetBinContent(6774,41.04327);
   smoothHisto__1->SetBinContent(6775,90.68977);
   smoothHisto__1->SetBinContent(6776,179.2532);
   smoothHisto__1->SetBinContent(6777,291.3419);
   smoothHisto__1->SetBinContent(6778,369.1611);
   smoothHisto__1->SetBinContent(6779,395.1658);
   smoothHisto__1->SetBinContent(6780,389.8964);
   smoothHisto__1->SetBinContent(6781,369.9865);
   smoothHisto__1->SetBinContent(6782,351.6175);
   smoothHisto__1->SetBinContent(6783,329.8499);
   smoothHisto__1->SetBinContent(6784,309.7947);
   smoothHisto__1->SetBinContent(6785,283.1614);
   smoothHisto__1->SetBinContent(6786,260.5814);
   smoothHisto__1->SetBinContent(6787,234.3423);
   smoothHisto__1->SetBinContent(6788,213.1486);
   smoothHisto__1->SetBinContent(6789,188.7091);
   smoothHisto__1->SetBinContent(6790,168.5852);
   smoothHisto__1->SetBinContent(6791,147.0893);
   smoothHisto__1->SetBinContent(6792,126.2982);
   smoothHisto__1->SetBinContent(6793,110.9141);
   smoothHisto__1->SetBinContent(6794,94.56032);
   smoothHisto__1->SetBinContent(6795,78.85932);
   smoothHisto__1->SetBinContent(6796,65.35902);
   smoothHisto__1->SetBinContent(6797,52.83545);
   smoothHisto__1->SetBinContent(6798,43.32925);
   smoothHisto__1->SetBinContent(6799,33.32438);
   smoothHisto__1->SetBinContent(6800,26.58981);
   smoothHisto__1->SetBinContent(6801,19.10724);
   smoothHisto__1->SetBinContent(6802,14.44574);
   smoothHisto__1->SetBinContent(6803,9.938076);
   smoothHisto__1->SetBinContent(6804,8.330524);
   smoothHisto__1->SetBinContent(6805,7.316245);
   smoothHisto__1->SetBinContent(6806,5.932972);
   smoothHisto__1->SetBinContent(6807,4.525862);
   smoothHisto__1->SetBinContent(6808,2.831947);
   smoothHisto__1->SetBinContent(6809,1.451762);
   smoothHisto__1->SetBinContent(6810,0.8028249);
   smoothHisto__1->SetBinContent(6811,0.4974045);
   smoothHisto__1->SetBinContent(6812,0.3637384);
   smoothHisto__1->SetBinContent(6813,0.1490318);
   smoothHisto__1->SetBinContent(6814,0.04836714);
   smoothHisto__1->SetBinContent(6869,0.03699099);
   smoothHisto__1->SetBinContent(6870,0.1088067);
   smoothHisto__1->SetBinContent(6871,0.3435615);
   smoothHisto__1->SetBinContent(6872,1.054335);
   smoothHisto__1->SetBinContent(6873,3.41874);
   smoothHisto__1->SetBinContent(6874,9.506671);
   smoothHisto__1->SetBinContent(6875,21.70424);
   smoothHisto__1->SetBinContent(6876,48.38387);
   smoothHisto__1->SetBinContent(6877,104.5455);
   smoothHisto__1->SetBinContent(6878,198.5723);
   smoothHisto__1->SetBinContent(6879,306.071);
   smoothHisto__1->SetBinContent(6880,371.4154);
   smoothHisto__1->SetBinContent(6881,390.1609);
   smoothHisto__1->SetBinContent(6882,378.2461);
   smoothHisto__1->SetBinContent(6883,359.8706);
   smoothHisto__1->SetBinContent(6884,339.6508);
   smoothHisto__1->SetBinContent(6885,321.2795);
   smoothHisto__1->SetBinContent(6886,297.6974);
   smoothHisto__1->SetBinContent(6887,271.8918);
   smoothHisto__1->SetBinContent(6888,246.3147);
   smoothHisto__1->SetBinContent(6889,222.1944);
   smoothHisto__1->SetBinContent(6890,203.6933);
   smoothHisto__1->SetBinContent(6891,180.7802);
   smoothHisto__1->SetBinContent(6892,162.1307);
   smoothHisto__1->SetBinContent(6893,137.8541);
   smoothHisto__1->SetBinContent(6894,117.8033);
   smoothHisto__1->SetBinContent(6895,103.6909);
   smoothHisto__1->SetBinContent(6896,89.29044);
   smoothHisto__1->SetBinContent(6897,75.58153);
   smoothHisto__1->SetBinContent(6898,62.32404);
   smoothHisto__1->SetBinContent(6899,49.7869);
   smoothHisto__1->SetBinContent(6900,39.3402);
   smoothHisto__1->SetBinContent(6901,29.67908);
   smoothHisto__1->SetBinContent(6902,24.05161);
   smoothHisto__1->SetBinContent(6903,17.62537);
   smoothHisto__1->SetBinContent(6904,13.56722);
   smoothHisto__1->SetBinContent(6905,8.431078);
   smoothHisto__1->SetBinContent(6906,6.558115);
   smoothHisto__1->SetBinContent(6907,5.364556);
   smoothHisto__1->SetBinContent(6908,4.377195);
   smoothHisto__1->SetBinContent(6909,3.752159);
   smoothHisto__1->SetBinContent(6910,2.301078);
   smoothHisto__1->SetBinContent(6911,1.329326);
   smoothHisto__1->SetBinContent(6912,0.6607057);
   smoothHisto__1->SetBinContent(6913,0.338898);
   smoothHisto__1->SetBinContent(6914,0.179714);
   smoothHisto__1->SetBinContent(6915,0.06642348);
   smoothHisto__1->SetBinContent(6916,0.01635872);
   smoothHisto__1->SetBinContent(6971,0.07398197);
   smoothHisto__1->SetBinContent(6972,0.2713174);
   smoothHisto__1->SetBinContent(6973,0.698383);
   smoothHisto__1->SetBinContent(6974,1.559936);
   smoothHisto__1->SetBinContent(6975,4.385994);
   smoothHisto__1->SetBinContent(6976,11.15697);
   smoothHisto__1->SetBinContent(6977,25.03873);
   smoothHisto__1->SetBinContent(6978,56.2708);
   smoothHisto__1->SetBinContent(6979,120.3767);
   smoothHisto__1->SetBinContent(6980,218.9725);
   smoothHisto__1->SetBinContent(6981,317.1386);
   smoothHisto__1->SetBinContent(6982,367.7488);
   smoothHisto__1->SetBinContent(6983,377.4861);
   smoothHisto__1->SetBinContent(6984,363.5068);
   smoothHisto__1->SetBinContent(6985,346.5297);
   smoothHisto__1->SetBinContent(6986,326.9289);
   smoothHisto__1->SetBinContent(6987,309.5515);
   smoothHisto__1->SetBinContent(6988,283.3066);
   smoothHisto__1->SetBinContent(6989,258.095);
   smoothHisto__1->SetBinContent(6990,234.2459);
   smoothHisto__1->SetBinContent(6991,212.1768);
   smoothHisto__1->SetBinContent(6992,190.125);
   smoothHisto__1->SetBinContent(6993,169.2071);
   smoothHisto__1->SetBinContent(6994,150.586);
   smoothHisto__1->SetBinContent(6995,128.6737);
   smoothHisto__1->SetBinContent(6996,109.7509);
   smoothHisto__1->SetBinContent(6997,95.97466);
   smoothHisto__1->SetBinContent(6998,82.01066);
   smoothHisto__1->SetBinContent(6999,68.79436);
   smoothHisto__1->SetBinContent(7000,55.74537);
   smoothHisto__1->SetBinContent(7001,45.34391);
   smoothHisto__1->SetBinContent(7002,35.89016);
   smoothHisto__1->SetBinContent(7003,29.46538);
   smoothHisto__1->SetBinContent(7004,23.79586);
   smoothHisto__1->SetBinContent(7005,17.93507);
   smoothHisto__1->SetBinContent(7006,13.31649);
   smoothHisto__1->SetBinContent(7007,8.089329);
   smoothHisto__1->SetBinContent(7008,5.90489);
   smoothHisto__1->SetBinContent(7009,4.455772);
   smoothHisto__1->SetBinContent(7010,3.225783);
   smoothHisto__1->SetBinContent(7011,2.521961);
   smoothHisto__1->SetBinContent(7012,1.658795);
   smoothHisto__1->SetBinContent(7013,1.065389);
   smoothHisto__1->SetBinContent(7014,0.4617906);
   smoothHisto__1->SetBinContent(7015,0.2067331);
   smoothHisto__1->SetBinContent(7016,0.07956088);
   smoothHisto__1->SetBinContent(7017,0.01635872);
   smoothHisto__1->SetBinContent(7071,0.01682856);
   smoothHisto__1->SetBinContent(7072,0.03365711);
   smoothHisto__1->SetBinContent(7073,0.1098584);
   smoothHisto__1->SetBinContent(7074,0.2947435);
   smoothHisto__1->SetBinContent(7075,0.6686872);
   smoothHisto__1->SetBinContent(7076,1.989426);
   smoothHisto__1->SetBinContent(7077,5.068268);
   smoothHisto__1->SetBinContent(7078,12.78794);
   smoothHisto__1->SetBinContent(7079,28.73524);
   smoothHisto__1->SetBinContent(7080,66.41274);
   smoothHisto__1->SetBinContent(7081,136.2543);
   smoothHisto__1->SetBinContent(7082,236.5777);
   smoothHisto__1->SetBinContent(7083,320.0028);
   smoothHisto__1->SetBinContent(7084,357.2097);
   smoothHisto__1->SetBinContent(7085,361.7607);
   smoothHisto__1->SetBinContent(7086,348.5601);
   smoothHisto__1->SetBinContent(7087,335.6176);
   smoothHisto__1->SetBinContent(7088,318.1484);
   smoothHisto__1->SetBinContent(7089,297.3667);
   smoothHisto__1->SetBinContent(7090,272.3652);
   smoothHisto__1->SetBinContent(7091,246.4354);
   smoothHisto__1->SetBinContent(7092,223.99);
   smoothHisto__1->SetBinContent(7093,200.0896);
   smoothHisto__1->SetBinContent(7094,176.4863);
   smoothHisto__1->SetBinContent(7095,158.9191);
   smoothHisto__1->SetBinContent(7096,140.6807);
   smoothHisto__1->SetBinContent(7097,122.4284);
   smoothHisto__1->SetBinContent(7098,103.6956);
   smoothHisto__1->SetBinContent(7099,88.78364);
   smoothHisto__1->SetBinContent(7100,73.29571);
   smoothHisto__1->SetBinContent(7101,60.68784);
   smoothHisto__1->SetBinContent(7102,49.09075);
   smoothHisto__1->SetBinContent(7103,40.9231);
   smoothHisto__1->SetBinContent(7104,31.44461);
   smoothHisto__1->SetBinContent(7105,26.42391);
   smoothHisto__1->SetBinContent(7106,21.39714);
   smoothHisto__1->SetBinContent(7107,17.32459);
   smoothHisto__1->SetBinContent(7108,12.47133);
   smoothHisto__1->SetBinContent(7109,8.226441);
   smoothHisto__1->SetBinContent(7110,5.350692);
   smoothHisto__1->SetBinContent(7111,3.762153);
   smoothHisto__1->SetBinContent(7112,2.412991);
   smoothHisto__1->SetBinContent(7113,1.934422);
   smoothHisto__1->SetBinContent(7114,1.197174);
   smoothHisto__1->SetBinContent(7115,0.8959728);
   smoothHisto__1->SetBinContent(7116,0.4179224);
   smoothHisto__1->SetBinContent(7117,0.1444533);
   smoothHisto__1->SetBinContent(7118,0.01439355);
   smoothHisto__1->SetBinContent(7172,0.01682856);
   smoothHisto__1->SetBinContent(7173,0.03365711);
   smoothHisto__1->SetBinContent(7174,0.09429231);
   smoothHisto__1->SetBinContent(7175,0.1756431);
   smoothHisto__1->SetBinContent(7176,0.4316442);
   smoothHisto__1->SetBinContent(7177,1.050118);
   smoothHisto__1->SetBinContent(7178,2.715121);
   smoothHisto__1->SetBinContent(7179,6.729419);
   smoothHisto__1->SetBinContent(7180,15.32387);
   smoothHisto__1->SetBinContent(7181,33.14578);
   smoothHisto__1->SetBinContent(7182,76.22971);
   smoothHisto__1->SetBinContent(7183,151.4752);
   smoothHisto__1->SetBinContent(7184,252.5012);
   smoothHisto__1->SetBinContent(7185,320.8819);
   smoothHisto__1->SetBinContent(7186,348.2513);
   smoothHisto__1->SetBinContent(7187,347.1602);
   smoothHisto__1->SetBinContent(7188,336.4004);
   smoothHisto__1->SetBinContent(7189,323.515);
   smoothHisto__1->SetBinContent(7190,305.5591);
   smoothHisto__1->SetBinContent(7191,284.1767);
   smoothHisto__1->SetBinContent(7192,260.6769);
   smoothHisto__1->SetBinContent(7193,235.0871);
   smoothHisto__1->SetBinContent(7194,215.8766);
   smoothHisto__1->SetBinContent(7195,190.9994);
   smoothHisto__1->SetBinContent(7196,165.984);
   smoothHisto__1->SetBinContent(7197,148.0076);
   smoothHisto__1->SetBinContent(7198,132.0298);
   smoothHisto__1->SetBinContent(7199,116.1559);
   smoothHisto__1->SetBinContent(7200,97.53629);
   smoothHisto__1->SetBinContent(7201,82.79481);
   smoothHisto__1->SetBinContent(7202,66.59899);
   smoothHisto__1->SetBinContent(7203,54.14573);
   smoothHisto__1->SetBinContent(7204,44.19031);
   smoothHisto__1->SetBinContent(7205,37.00203);
   smoothHisto__1->SetBinContent(7206,29.82239);
   smoothHisto__1->SetBinContent(7207,25.09914);
   smoothHisto__1->SetBinContent(7208,20.33338);
   smoothHisto__1->SetBinContent(7209,15.18228);
   smoothHisto__1->SetBinContent(7210,10.64952);
   smoothHisto__1->SetBinContent(7211,7.031148);
   smoothHisto__1->SetBinContent(7212,4.561718);
   smoothHisto__1->SetBinContent(7213,3.688119);
   smoothHisto__1->SetBinContent(7214,2.290009);
   smoothHisto__1->SetBinContent(7215,1.503243);
   smoothHisto__1->SetBinContent(7216,0.7735584);
   smoothHisto__1->SetBinContent(7217,0.6455947);
   smoothHisto__1->SetBinContent(7218,0.3345483);
   smoothHisto__1->SetBinContent(7219,0.1594234);
   smoothHisto__1->SetBinContent(7220,0.02105416);
   smoothHisto__1->SetBinContent(7274,0.03365711);
   smoothHisto__1->SetBinContent(7275,0.06731423);
   smoothHisto__1->SetBinContent(7276,0.2184929);
   smoothHisto__1->SetBinContent(7277,0.2641039);
   smoothHisto__1->SetBinContent(7278,0.5629629);
   smoothHisto__1->SetBinContent(7279,1.353367);
   smoothHisto__1->SetBinContent(7280,3.3405);
   smoothHisto__1->SetBinContent(7281,8.653219);
   smoothHisto__1->SetBinContent(7282,17.78353);
   smoothHisto__1->SetBinContent(7283,38.91307);
   smoothHisto__1->SetBinContent(7284,87.23161);
   smoothHisto__1->SetBinContent(7285,166.8546);
   smoothHisto__1->SetBinContent(7286,264.1197);
   smoothHisto__1->SetBinContent(7287,317.655);
   smoothHisto__1->SetBinContent(7288,337.4649);
   smoothHisto__1->SetBinContent(7289,332.664);
   smoothHisto__1->SetBinContent(7290,321.9259);
   smoothHisto__1->SetBinContent(7291,312.6602);
   smoothHisto__1->SetBinContent(7292,294.8218);
   smoothHisto__1->SetBinContent(7293,272.3115);
   smoothHisto__1->SetBinContent(7294,245.7621);
   smoothHisto__1->SetBinContent(7295,222.6275);
   smoothHisto__1->SetBinContent(7296,200.8309);
   smoothHisto__1->SetBinContent(7297,177.8549);
   smoothHisto__1->SetBinContent(7298,155.8142);
   smoothHisto__1->SetBinContent(7299,141.6433);
   smoothHisto__1->SetBinContent(7300,126.5583);
   smoothHisto__1->SetBinContent(7301,109.5277);
   smoothHisto__1->SetBinContent(7302,90.23528);
   smoothHisto__1->SetBinContent(7303,74.81677);
   smoothHisto__1->SetBinContent(7304,61.32925);
   smoothHisto__1->SetBinContent(7305,50.91557);
   smoothHisto__1->SetBinContent(7306,43.51981);
   smoothHisto__1->SetBinContent(7307,35.371);
   smoothHisto__1->SetBinContent(7308,27.70696);
   smoothHisto__1->SetBinContent(7309,20.76926);
   smoothHisto__1->SetBinContent(7310,17.44796);
   smoothHisto__1->SetBinContent(7311,12.85443);
   smoothHisto__1->SetBinContent(7312,9.496011);
   smoothHisto__1->SetBinContent(7313,6.172193);
   smoothHisto__1->SetBinContent(7314,4.417621);
   smoothHisto__1->SetBinContent(7315,3.649746);
   smoothHisto__1->SetBinContent(7316,2.465648);
   smoothHisto__1->SetBinContent(7317,1.398453);
   smoothHisto__1->SetBinContent(7318,0.7015876);
   smoothHisto__1->SetBinContent(7319,0.5158377);
   smoothHisto__1->SetBinContent(7320,0.343295);
   smoothHisto__1->SetBinContent(7321,0.1448712);
   smoothHisto__1->SetBinContent(7322,0.04210831);
   smoothHisto__1->SetBinContent(7376,0.01682856);
   smoothHisto__1->SetBinContent(7377,0.03365711);
   smoothHisto__1->SetBinContent(7378,0.1541089);
   smoothHisto__1->SetBinContent(7379,0.2864733);
   smoothHisto__1->SetBinContent(7380,0.6730835);
   smoothHisto__1->SetBinContent(7381,1.487323);
   smoothHisto__1->SetBinContent(7382,3.765204);
   smoothHisto__1->SetBinContent(7383,9.91403);
   smoothHisto__1->SetBinContent(7384,20.84583);
   smoothHisto__1->SetBinContent(7385,46.21136);
   smoothHisto__1->SetBinContent(7386,99.06586);
   smoothHisto__1->SetBinContent(7387,181.8772);
   smoothHisto__1->SetBinContent(7388,270.4385);
   smoothHisto__1->SetBinContent(7389,313.6934);
   smoothHisto__1->SetBinContent(7390,326.8224);
   smoothHisto__1->SetBinContent(7391,320.4082);
   smoothHisto__1->SetBinContent(7392,308.7516);
   smoothHisto__1->SetBinContent(7393,297.7414);
   smoothHisto__1->SetBinContent(7394,277.2126);
   smoothHisto__1->SetBinContent(7395,260.362);
   smoothHisto__1->SetBinContent(7396,235.4381);
   smoothHisto__1->SetBinContent(7397,216.4107);
   smoothHisto__1->SetBinContent(7398,194.722);
   smoothHisto__1->SetBinContent(7399,174.7773);
   smoothHisto__1->SetBinContent(7400,151.8244);
   smoothHisto__1->SetBinContent(7401,133.83);
   smoothHisto__1->SetBinContent(7402,117.3538);
   smoothHisto__1->SetBinContent(7403,100.1349);
   smoothHisto__1->SetBinContent(7404,83.39693);
   smoothHisto__1->SetBinContent(7405,70.70478);
   smoothHisto__1->SetBinContent(7406,59.11646);
   smoothHisto__1->SetBinContent(7407,48.52938);
   smoothHisto__1->SetBinContent(7408,40.49777);
   smoothHisto__1->SetBinContent(7409,31.03876);
   smoothHisto__1->SetBinContent(7410,24.58189);
   smoothHisto__1->SetBinContent(7411,18.55435);
   smoothHisto__1->SetBinContent(7412,15.41427);
   smoothHisto__1->SetBinContent(7413,11.01955);
   smoothHisto__1->SetBinContent(7414,8.178671);
   smoothHisto__1->SetBinContent(7415,5.264729);
   smoothHisto__1->SetBinContent(7416,3.929331);
   smoothHisto__1->SetBinContent(7417,3.512724);
   smoothHisto__1->SetBinContent(7418,2.483395);
   smoothHisto__1->SetBinContent(7419,1.247391);
   smoothHisto__1->SetBinContent(7420,0.5167162);
   smoothHisto__1->SetBinContent(7421,0.3116319);
   smoothHisto__1->SetBinContent(7422,0.1826526);
   smoothHisto__1->SetBinContent(7423,0.07868221);
   smoothHisto__1->SetBinContent(7424,0.02105416);
   smoothHisto__1->SetBinContent(7479,0.01682856);
   smoothHisto__1->SetBinContent(7480,0.1297937);
   smoothHisto__1->SetBinContent(7481,0.3690581);
   smoothHisto__1->SetBinContent(7482,0.7505225);
   smoothHisto__1->SetBinContent(7483,1.58796);
   smoothHisto__1->SetBinContent(7484,3.93408);
   smoothHisto__1->SetBinContent(7485,9.966709);
   smoothHisto__1->SetBinContent(7486,22.69103);
   smoothHisto__1->SetBinContent(7487,53.16348);
   smoothHisto__1->SetBinContent(7488,111.7022);
   smoothHisto__1->SetBinContent(7489,198.1394);
   smoothHisto__1->SetBinContent(7490,276.2042);
   smoothHisto__1->SetBinContent(7491,311.0973);
   smoothHisto__1->SetBinContent(7492,318.672);
   smoothHisto__1->SetBinContent(7493,307.3764);
   smoothHisto__1->SetBinContent(7494,293.0252);
   smoothHisto__1->SetBinContent(7495,280.1416);
   smoothHisto__1->SetBinContent(7496,263.3456);
   smoothHisto__1->SetBinContent(7497,244.4201);
   smoothHisto__1->SetBinContent(7498,223.2415);
   smoothHisto__1->SetBinContent(7499,203.0441);
   smoothHisto__1->SetBinContent(7500,185.1006);
   smoothHisto__1->SetBinContent(7501,164.0158);
   smoothHisto__1->SetBinContent(7502,145.5112);
   smoothHisto__1->SetBinContent(7503,128.3954);
   smoothHisto__1->SetBinContent(7504,111.0258);
   smoothHisto__1->SetBinContent(7505,93.34382);
   smoothHisto__1->SetBinContent(7506,77.61607);
   smoothHisto__1->SetBinContent(7507,65.73352);
   smoothHisto__1->SetBinContent(7508,56.15327);
   smoothHisto__1->SetBinContent(7509,46.4939);
   smoothHisto__1->SetBinContent(7510,39.40881);
   smoothHisto__1->SetBinContent(7511,29.71807);
   smoothHisto__1->SetBinContent(7512,22.34369);
   smoothHisto__1->SetBinContent(7513,16.12035);
   smoothHisto__1->SetBinContent(7514,13.22087);
   smoothHisto__1->SetBinContent(7515,9.884937);
   smoothHisto__1->SetBinContent(7516,7.447349);
   smoothHisto__1->SetBinContent(7517,4.967619);
   smoothHisto__1->SetBinContent(7518,3.683911);
   smoothHisto__1->SetBinContent(7519,3.083242);
   smoothHisto__1->SetBinContent(7520,2.137947);
   smoothHisto__1->SetBinContent(7521,1.257103);
   smoothHisto__1->SetBinContent(7522,0.5411648);
   smoothHisto__1->SetBinContent(7523,0.3262528);
   smoothHisto__1->SetBinContent(7524,0.1758548);
   smoothHisto__1->SetBinContent(7525,0.05883557);
   smoothHisto__1->SetBinContent(7581,0.03077204);
   smoothHisto__1->SetBinContent(7582,0.1501409);
   smoothHisto__1->SetBinContent(7583,0.4809041);
   smoothHisto__1->SetBinContent(7584,1.085619);
   smoothHisto__1->SetBinContent(7585,2.016985);
   smoothHisto__1->SetBinContent(7586,4.464126);
   smoothHisto__1->SetBinContent(7587,10.97703);
   smoothHisto__1->SetBinContent(7588,26.2819);
   smoothHisto__1->SetBinContent(7589,61.34011);
   smoothHisto__1->SetBinContent(7590,125.6722);
   smoothHisto__1->SetBinContent(7591,211.1105);
   smoothHisto__1->SetBinContent(7592,275.8689);
   smoothHisto__1->SetBinContent(7593,300.747);
   smoothHisto__1->SetBinContent(7594,303.9056);
   smoothHisto__1->SetBinContent(7595,291.4273);
   smoothHisto__1->SetBinContent(7596,279.6736);
   smoothHisto__1->SetBinContent(7597,263.3138);
   smoothHisto__1->SetBinContent(7598,247.6085);
   smoothHisto__1->SetBinContent(7599,230.9736);
   smoothHisto__1->SetBinContent(7600,215.3428);
   smoothHisto__1->SetBinContent(7601,192.439);
   smoothHisto__1->SetBinContent(7602,177.0451);
   smoothHisto__1->SetBinContent(7603,156.6469);
   smoothHisto__1->SetBinContent(7604,138.0707);
   smoothHisto__1->SetBinContent(7605,119.2731);
   smoothHisto__1->SetBinContent(7606,101.9582);
   smoothHisto__1->SetBinContent(7607,87.17122);
   smoothHisto__1->SetBinContent(7608,73.07919);
   smoothHisto__1->SetBinContent(7609,61.35229);
   smoothHisto__1->SetBinContent(7610,51.68708);
   smoothHisto__1->SetBinContent(7611,41.6311);
   smoothHisto__1->SetBinContent(7612,34.29261);
   smoothHisto__1->SetBinContent(7613,26.33824);
   smoothHisto__1->SetBinContent(7614,21.10282);
   smoothHisto__1->SetBinContent(7615,16.58205);
   smoothHisto__1->SetBinContent(7616,12.5687);
   smoothHisto__1->SetBinContent(7617,9.157437);
   smoothHisto__1->SetBinContent(7618,6.693626);
   smoothHisto__1->SetBinContent(7619,4.852846);
   smoothHisto__1->SetBinContent(7620,3.514737);
   smoothHisto__1->SetBinContent(7621,2.886828);
   smoothHisto__1->SetBinContent(7622,1.899069);
   smoothHisto__1->SetBinContent(7623,1.146273);
   smoothHisto__1->SetBinContent(7624,0.6331743);
   smoothHisto__1->SetBinContent(7625,0.3438967);
   smoothHisto__1->SetBinContent(7626,0.1187823);
   smoothHisto__1->SetBinContent(7627,0.03193153);
   smoothHisto__1->SetBinContent(7683,0.06154407);
   smoothHisto__1->SetBinContent(7684,0.223212);
   smoothHisto__1->SetBinContent(7685,0.6429573);
   smoothHisto__1->SetBinContent(7686,1.219378);
   smoothHisto__1->SetBinContent(7687,2.476303);
   smoothHisto__1->SetBinContent(7688,5.456354);
   smoothHisto__1->SetBinContent(7689,12.42702);
   smoothHisto__1->SetBinContent(7690,30.26027);
   smoothHisto__1->SetBinContent(7691,69.47659);
   smoothHisto__1->SetBinContent(7692,137.9561);
   smoothHisto__1->SetBinContent(7693,220.1446);
   smoothHisto__1->SetBinContent(7694,275.5424);
   smoothHisto__1->SetBinContent(7695,292.9816);
   smoothHisto__1->SetBinContent(7696,294.2869);
   smoothHisto__1->SetBinContent(7697,280.4475);
   smoothHisto__1->SetBinContent(7698,268.4321);
   smoothHisto__1->SetBinContent(7699,252.8383);
   smoothHisto__1->SetBinContent(7700,235.6262);
   smoothHisto__1->SetBinContent(7701,218.1541);
   smoothHisto__1->SetBinContent(7702,199.9838);
   smoothHisto__1->SetBinContent(7703,179.0247);
   smoothHisto__1->SetBinContent(7704,161.5925);
   smoothHisto__1->SetBinContent(7705,143.7871);
   smoothHisto__1->SetBinContent(7706,127.779);
   smoothHisto__1->SetBinContent(7707,115.0133);
   smoothHisto__1->SetBinContent(7708,99.48241);
   smoothHisto__1->SetBinContent(7709,84.62736);
   smoothHisto__1->SetBinContent(7710,69.77205);
   smoothHisto__1->SetBinContent(7711,57.61579);
   smoothHisto__1->SetBinContent(7712,46.33689);
   smoothHisto__1->SetBinContent(7713,35.52119);
   smoothHisto__1->SetBinContent(7714,29.2497);
   smoothHisto__1->SetBinContent(7715,23.69602);
   smoothHisto__1->SetBinContent(7716,18.97852);
   smoothHisto__1->SetBinContent(7717,15.32183);
   smoothHisto__1->SetBinContent(7718,11.46492);
   smoothHisto__1->SetBinContent(7719,8.56408);
   smoothHisto__1->SetBinContent(7720,6.176049);
   smoothHisto__1->SetBinContent(7721,4.755925);
   smoothHisto__1->SetBinContent(7722,3.13689);
   smoothHisto__1->SetBinContent(7723,2.304415);
   smoothHisto__1->SetBinContent(7724,1.57067);
   smoothHisto__1->SetBinContent(7725,1.148119);
   smoothHisto__1->SetBinContent(7726,0.7171303);
   smoothHisto__1->SetBinContent(7727,0.3981447);
   smoothHisto__1->SetBinContent(7728,0.1203228);
   smoothHisto__1->SetBinContent(7729,0.02608165);
   smoothHisto__1->SetBinContent(7783,0.02559631);
   smoothHisto__1->SetBinContent(7784,0.05119262);
   smoothHisto__1->SetBinContent(7785,0.07881075);
   smoothHisto__1->SetBinContent(7786,0.2022233);
   smoothHisto__1->SetBinContent(7787,0.6568031);
   smoothHisto__1->SetBinContent(7788,1.452914);
   smoothHisto__1->SetBinContent(7789,3.021583);
   smoothHisto__1->SetBinContent(7790,6.604017);
   smoothHisto__1->SetBinContent(7791,15.31031);
   smoothHisto__1->SetBinContent(7792,36.79447);
   smoothHisto__1->SetBinContent(7793,80.66386);
   smoothHisto__1->SetBinContent(7794,151.0999);
   smoothHisto__1->SetBinContent(7795,226.8256);
   smoothHisto__1->SetBinContent(7796,271.7528);
   smoothHisto__1->SetBinContent(7797,283.8419);
   smoothHisto__1->SetBinContent(7798,285.5149);
   smoothHisto__1->SetBinContent(7799,273.8645);
   smoothHisto__1->SetBinContent(7800,262.3536);
   smoothHisto__1->SetBinContent(7801,245.0116);
   smoothHisto__1->SetBinContent(7802,223.6048);
   smoothHisto__1->SetBinContent(7803,207.2431);
   smoothHisto__1->SetBinContent(7804,190.1403);
   smoothHisto__1->SetBinContent(7805,172.0281);
   smoothHisto__1->SetBinContent(7806,152.8362);
   smoothHisto__1->SetBinContent(7807,137.3953);
   smoothHisto__1->SetBinContent(7808,119.4948);
   smoothHisto__1->SetBinContent(7809,105.2017);
   smoothHisto__1->SetBinContent(7810,91.79118);
   smoothHisto__1->SetBinContent(7811,79.50716);
   smoothHisto__1->SetBinContent(7812,66.81123);
   smoothHisto__1->SetBinContent(7813,54.26508);
   smoothHisto__1->SetBinContent(7814,42.53899);
   smoothHisto__1->SetBinContent(7815,31.92454);
   smoothHisto__1->SetBinContent(7816,24.86572);
   smoothHisto__1->SetBinContent(7817,20.60522);
   smoothHisto__1->SetBinContent(7818,17.34762);
   smoothHisto__1->SetBinContent(7819,14.24508);
   smoothHisto__1->SetBinContent(7820,10.77055);
   smoothHisto__1->SetBinContent(7821,7.50002);
   smoothHisto__1->SetBinContent(7822,5.362891);
   smoothHisto__1->SetBinContent(7823,3.82754);
   smoothHisto__1->SetBinContent(7824,2.611956);
   smoothHisto__1->SetBinContent(7825,1.718826);
   smoothHisto__1->SetBinContent(7826,1.130327);
   smoothHisto__1->SetBinContent(7827,0.7766901);
   smoothHisto__1->SetBinContent(7828,0.5665286);
   smoothHisto__1->SetBinContent(7829,0.2848476);
   smoothHisto__1->SetBinContent(7830,0.09585892);
   smoothHisto__1->SetBinContent(7831,0.01304082);
   smoothHisto__1->SetBinContent(7884,0.02559631);
   smoothHisto__1->SetBinContent(7885,0.05119262);
   smoothHisto__1->SetBinContent(7886,0.1248276);
   smoothHisto__1->SetBinContent(7887,0.09607743);
   smoothHisto__1->SetBinContent(7888,0.2469562);
   smoothHisto__1->SetBinContent(7889,0.4884737);
   smoothHisto__1->SetBinContent(7890,1.462589);
   smoothHisto__1->SetBinContent(7891,3.413439);
   smoothHisto__1->SetBinContent(7892,8.299014);
   smoothHisto__1->SetBinContent(7893,18.90158);
   smoothHisto__1->SetBinContent(7894,43.67194);
   smoothHisto__1->SetBinContent(7895,90.96428);
   smoothHisto__1->SetBinContent(7896,160.7706);
   smoothHisto__1->SetBinContent(7897,227.9903);
   smoothHisto__1->SetBinContent(7898,265.8383);
   smoothHisto__1->SetBinContent(7899,275.0366);
   smoothHisto__1->SetBinContent(7900,274.697);
   smoothHisto__1->SetBinContent(7901,265.6275);
   smoothHisto__1->SetBinContent(7902,253.1099);
   smoothHisto__1->SetBinContent(7903,235.2975);
   smoothHisto__1->SetBinContent(7904,213.7389);
   smoothHisto__1->SetBinContent(7905,196.4585);
   smoothHisto__1->SetBinContent(7906,181.8233);
   smoothHisto__1->SetBinContent(7907,166.4944);
   smoothHisto__1->SetBinContent(7908,145.5243);
   smoothHisto__1->SetBinContent(7909,130.136);
   smoothHisto__1->SetBinContent(7910,112.5238);
   smoothHisto__1->SetBinContent(7911,98.77101);
   smoothHisto__1->SetBinContent(7912,86.8612);
   smoothHisto__1->SetBinContent(7913,74.02102);
   smoothHisto__1->SetBinContent(7914,62.63164);
   smoothHisto__1->SetBinContent(7915,52.21712);
   smoothHisto__1->SetBinContent(7916,40.96807);
   smoothHisto__1->SetBinContent(7917,30.99379);
   smoothHisto__1->SetBinContent(7918,24.33233);
   smoothHisto__1->SetBinContent(7919,21.11589);
   smoothHisto__1->SetBinContent(7920,17.5263);
   smoothHisto__1->SetBinContent(7921,13.71521);
   smoothHisto__1->SetBinContent(7922,10.83856);
   smoothHisto__1->SetBinContent(7923,7.237601);
   smoothHisto__1->SetBinContent(7924,5.206226);
   smoothHisto__1->SetBinContent(7925,3.346183);
   smoothHisto__1->SetBinContent(7926,2.297563);
   smoothHisto__1->SetBinContent(7927,1.484677);
   smoothHisto__1->SetBinContent(7928,1.143226);
   smoothHisto__1->SetBinContent(7929,0.6987811);
   smoothHisto__1->SetBinContent(7930,0.5090181);
   smoothHisto__1->SetBinContent(7931,0.1743359);
   smoothHisto__1->SetBinContent(7932,0.08716793);
   smoothHisto__1->SetBinContent(7986,0.05119262);
   smoothHisto__1->SetBinContent(7987,0.1023852);
   smoothHisto__1->SetBinContent(7988,0.2496553);
   smoothHisto__1->SetBinContent(7989,0.1921549);
   smoothHisto__1->SetBinContent(7990,0.357216);
   smoothHisto__1->SetBinContent(7991,0.5716243);
   smoothHisto__1->SetBinContent(7992,1.592028);
   smoothHisto__1->SetBinContent(7993,3.728585);
   smoothHisto__1->SetBinContent(7994,9.218186);
   smoothHisto__1->SetBinContent(7995,21.89577);
   smoothHisto__1->SetBinContent(7996,50.2347);
   smoothHisto__1->SetBinContent(7997,100.3857);
   smoothHisto__1->SetBinContent(7998,169.8092);
   smoothHisto__1->SetBinContent(7999,228.413);
   smoothHisto__1->SetBinContent(8000,260.5951);
   smoothHisto__1->SetBinContent(8001,268.2544);
   smoothHisto__1->SetBinContent(8002,265.7915);
   smoothHisto__1->SetBinContent(8003,255.5429);
   smoothHisto__1->SetBinContent(8004,242.226);
   smoothHisto__1->SetBinContent(8005,225.9085);
   smoothHisto__1->SetBinContent(8006,204.7517);
   smoothHisto__1->SetBinContent(8007,186.997);
   smoothHisto__1->SetBinContent(8008,173.2422);
   smoothHisto__1->SetBinContent(8009,158.3247);
   smoothHisto__1->SetBinContent(8010,139.0036);
   smoothHisto__1->SetBinContent(8011,125.1382);
   smoothHisto__1->SetBinContent(8012,106.5764);
   smoothHisto__1->SetBinContent(8013,91.10671);
   smoothHisto__1->SetBinContent(8014,78.67921);
   smoothHisto__1->SetBinContent(8015,68.44823);
   smoothHisto__1->SetBinContent(8016,58.02645);
   smoothHisto__1->SetBinContent(8017,48.05922);
   smoothHisto__1->SetBinContent(8018,38.13875);
   smoothHisto__1->SetBinContent(8019,30.70892);
   smoothHisto__1->SetBinContent(8020,24.63567);
   smoothHisto__1->SetBinContent(8021,21.35636);
   smoothHisto__1->SetBinContent(8022,17.7095);
   smoothHisto__1->SetBinContent(8023,13.32367);
   smoothHisto__1->SetBinContent(8024,10.12097);
   smoothHisto__1->SetBinContent(8025,6.872798);
   smoothHisto__1->SetBinContent(8026,4.604893);
   smoothHisto__1->SetBinContent(8027,2.903999);
   smoothHisto__1->SetBinContent(8028,1.967076);
   smoothHisto__1->SetBinContent(8029,1.326369);
   smoothHisto__1->SetBinContent(8030,0.9582086);
   smoothHisto__1->SetBinContent(8031,0.5518432);
   smoothHisto__1->SetBinContent(8032,0.3344259);
   smoothHisto__1->SetBinContent(8033,0.09430635);
   smoothHisto__1->SetBinContent(8034,0.02615897);
   smoothHisto__1->SetBinContent(8088,0.02559631);
   smoothHisto__1->SetBinContent(8089,0.05119262);
   smoothHisto__1->SetBinContent(8090,0.1248276);
   smoothHisto__1->SetBinContent(8091,0.1380598);
   smoothHisto__1->SetBinContent(8092,0.2759189);
   smoothHisto__1->SetBinContent(8093,0.6949862);
   smoothHisto__1->SetBinContent(8094,1.771435);
   smoothHisto__1->SetBinContent(8095,4.659869);
   smoothHisto__1->SetBinContent(8096,10.60423);
   smoothHisto__1->SetBinContent(8097,24.51976);
   smoothHisto__1->SetBinContent(8098,55.18508);
   smoothHisto__1->SetBinContent(8099,107.369);
   smoothHisto__1->SetBinContent(8100,176.1355);
   smoothHisto__1->SetBinContent(8101,227.7818);
   smoothHisto__1->SetBinContent(8102,255.9402);
   smoothHisto__1->SetBinContent(8103,260.1587);
   smoothHisto__1->SetBinContent(8104,253.0108);
   smoothHisto__1->SetBinContent(8105,243.5781);
   smoothHisto__1->SetBinContent(8106,230.5615);
   smoothHisto__1->SetBinContent(8107,213.9085);
   smoothHisto__1->SetBinContent(8108,194.0663);
   smoothHisto__1->SetBinContent(8109,174.1207);
   smoothHisto__1->SetBinContent(8110,159.6143);
   smoothHisto__1->SetBinContent(8111,145.1346);
   smoothHisto__1->SetBinContent(8112,129.8571);
   smoothHisto__1->SetBinContent(8113,116.0776);
   smoothHisto__1->SetBinContent(8114,100.4529);
   smoothHisto__1->SetBinContent(8115,85.10467);
   smoothHisto__1->SetBinContent(8116,71.57771);
   smoothHisto__1->SetBinContent(8117,61.92504);
   smoothHisto__1->SetBinContent(8118,51.67022);
   smoothHisto__1->SetBinContent(8119,43.06787);
   smoothHisto__1->SetBinContent(8120,35.8407);
   smoothHisto__1->SetBinContent(8121,30.29706);
   smoothHisto__1->SetBinContent(8122,24.88363);
   smoothHisto__1->SetBinContent(8123,21.26343);
   smoothHisto__1->SetBinContent(8124,16.46516);
   smoothHisto__1->SetBinContent(8125,11.58777);
   smoothHisto__1->SetBinContent(8126,8.177189);
   smoothHisto__1->SetBinContent(8127,6.077111);
   smoothHisto__1->SetBinContent(8128,4.172502);
   smoothHisto__1->SetBinContent(8129,2.774978);
   smoothHisto__1->SetBinContent(8130,1.68649);
   smoothHisto__1->SetBinContent(8131,1.282273);
   smoothHisto__1->SetBinContent(8132,0.7934787);
   smoothHisto__1->SetBinContent(8133,0.5371655);
   smoothHisto__1->SetBinContent(8134,0.2298577);
   smoothHisto__1->SetBinContent(8135,0.09463275);
   smoothHisto__1->SetBinContent(8191,0.02559631);
   smoothHisto__1->SetBinContent(8192,0.05119262);
   smoothHisto__1->SetBinContent(8193,0.1320034);
   smoothHisto__1->SetBinContent(8194,0.3817149);
   smoothHisto__1->SetBinContent(8195,1.156062);
   smoothHisto__1->SetBinContent(8196,2.377222);
   smoothHisto__1->SetBinContent(8197,5.464155);
   smoothHisto__1->SetBinContent(8198,12.29125);
   smoothHisto__1->SetBinContent(8199,27.23943);
   smoothHisto__1->SetBinContent(8200,61.37408);
   smoothHisto__1->SetBinContent(8201,117.8196);
   smoothHisto__1->SetBinContent(8202,186.3171);
   smoothHisto__1->SetBinContent(8203,229.593);
   smoothHisto__1->SetBinContent(8204,250.4515);
   smoothHisto__1->SetBinContent(8205,250.0344);
   smoothHisto__1->SetBinContent(8206,241.8232);
   smoothHisto__1->SetBinContent(8207,230.632);
   smoothHisto__1->SetBinContent(8208,220.5853);
   smoothHisto__1->SetBinContent(8209,205.7861);
   smoothHisto__1->SetBinContent(8210,186.83);
   smoothHisto__1->SetBinContent(8211,163.848);
   smoothHisto__1->SetBinContent(8212,147.4238);
   smoothHisto__1->SetBinContent(8213,134.2057);
   smoothHisto__1->SetBinContent(8214,122.8615);
   smoothHisto__1->SetBinContent(8215,110.1551);
   smoothHisto__1->SetBinContent(8216,95.91774);
   smoothHisto__1->SetBinContent(8217,80.42204);
   smoothHisto__1->SetBinContent(8218,66.17947);
   smoothHisto__1->SetBinContent(8219,56.90508);
   smoothHisto__1->SetBinContent(8220,47.38971);
   smoothHisto__1->SetBinContent(8221,39.45219);
   smoothHisto__1->SetBinContent(8222,32.4818);
   smoothHisto__1->SetBinContent(8223,28.02616);
   smoothHisto__1->SetBinContent(8224,22.13944);
   smoothHisto__1->SetBinContent(8225,18.601);
   smoothHisto__1->SetBinContent(8226,14.56896);
   smoothHisto__1->SetBinContent(8227,9.844921);
   smoothHisto__1->SetBinContent(8228,6.594);
   smoothHisto__1->SetBinContent(8229,4.851714);
   smoothHisto__1->SetBinContent(8230,3.3954);
   smoothHisto__1->SetBinContent(8231,2.211509);
   smoothHisto__1->SetBinContent(8232,1.355172);
   smoothHisto__1->SetBinContent(8233,0.9323909);
   smoothHisto__1->SetBinContent(8234,0.5567501);
   smoothHisto__1->SetBinContent(8235,0.4414097);
   smoothHisto__1->SetBinContent(8236,0.1528196);
   smoothHisto__1->SetBinContent(8237,0.07640982);
   smoothHisto__1->SetBinContent(8295,0.1242606);
   smoothHisto__1->SetBinContent(8296,0.405746);
   smoothHisto__1->SetBinContent(8297,1.132024);
   smoothHisto__1->SetBinContent(8298,2.909433);
   smoothHisto__1->SetBinContent(8299,6.941832);
   smoothHisto__1->SetBinContent(8300,14.66895);
   smoothHisto__1->SetBinContent(8301,32.37719);
   smoothHisto__1->SetBinContent(8302,69.53356);
   smoothHisto__1->SetBinContent(8303,129.0487);
   smoothHisto__1->SetBinContent(8304,193.9906);
   smoothHisto__1->SetBinContent(8305,231.1754);
   smoothHisto__1->SetBinContent(8306,246.5022);
   smoothHisto__1->SetBinContent(8307,242.6647);
   smoothHisto__1->SetBinContent(8308,231.658);
   smoothHisto__1->SetBinContent(8309,220.0399);
   smoothHisto__1->SetBinContent(8310,210.3313);
   smoothHisto__1->SetBinContent(8311,194.0301);
   smoothHisto__1->SetBinContent(8312,178.1363);
   smoothHisto__1->SetBinContent(8313,156.2985);
   smoothHisto__1->SetBinContent(8314,137.998);
   smoothHisto__1->SetBinContent(8315,124.7514);
   smoothHisto__1->SetBinContent(8316,113.1296);
   smoothHisto__1->SetBinContent(8317,102.7629);
   smoothHisto__1->SetBinContent(8318,89.94077);
   smoothHisto__1->SetBinContent(8319,76.7123);
   smoothHisto__1->SetBinContent(8320,61.39357);
   smoothHisto__1->SetBinContent(8321,53.56431);
   smoothHisto__1->SetBinContent(8322,44.77781);
   smoothHisto__1->SetBinContent(8323,37.64219);
   smoothHisto__1->SetBinContent(8324,31.66076);
   smoothHisto__1->SetBinContent(8325,25.9656);
   smoothHisto__1->SetBinContent(8326,19.14996);
   smoothHisto__1->SetBinContent(8327,15.20926);
   smoothHisto__1->SetBinContent(8328,12.0372);
   smoothHisto__1->SetBinContent(8329,8.512767);
   smoothHisto__1->SetBinContent(8330,6.073706);
   smoothHisto__1->SetBinContent(8331,4.582072);
   smoothHisto__1->SetBinContent(8332,3.491341);
   smoothHisto__1->SetBinContent(8333,2.360549);
   smoothHisto__1->SetBinContent(8334,1.516299);
   smoothHisto__1->SetBinContent(8335,0.907164);
   smoothHisto__1->SetBinContent(8336,0.4546016);
   smoothHisto__1->SetBinContent(8337,0.2665424);
   smoothHisto__1->SetBinContent(8338,0.09059621);
   smoothHisto__1->SetBinContent(8339,0.02811529);
   smoothHisto__1->SetBinContent(8396,0.03136449);
   smoothHisto__1->SetBinContent(8397,0.1645565);
   smoothHisto__1->SetBinContent(8398,0.5564064);
   smoothHisto__1->SetBinContent(8399,1.508895);
   smoothHisto__1->SetBinContent(8400,3.748345);
   smoothHisto__1->SetBinContent(8401,8.645418);
   smoothHisto__1->SetBinContent(8402,17.83964);
   smoothHisto__1->SetBinContent(8403,38.43239);
   smoothHisto__1->SetBinContent(8404,77.86749);
   smoothHisto__1->SetBinContent(8405,141.4244);
   smoothHisto__1->SetBinContent(8406,199.7693);
   smoothHisto__1->SetBinContent(8407,230.8803);
   smoothHisto__1->SetBinContent(8408,237.2941);
   smoothHisto__1->SetBinContent(8409,230.1309);
   smoothHisto__1->SetBinContent(8410,218.5962);
   smoothHisto__1->SetBinContent(8411,210.6085);
   smoothHisto__1->SetBinContent(8412,200.2246);
   smoothHisto__1->SetBinContent(8413,185.9596);
   smoothHisto__1->SetBinContent(8414,171.9746);
   smoothHisto__1->SetBinContent(8415,151.7431);
   smoothHisto__1->SetBinContent(8416,135.2495);
   smoothHisto__1->SetBinContent(8417,120.8666);
   smoothHisto__1->SetBinContent(8418,109.2345);
   smoothHisto__1->SetBinContent(8419,98.29154);
   smoothHisto__1->SetBinContent(8420,85.15528);
   smoothHisto__1->SetBinContent(8421,72.38403);
   smoothHisto__1->SetBinContent(8422,57.19107);
   smoothHisto__1->SetBinContent(8423,47.93912);
   smoothHisto__1->SetBinContent(8424,41.08648);
   smoothHisto__1->SetBinContent(8425,34.61164);
   smoothHisto__1->SetBinContent(8426,28.60802);
   smoothHisto__1->SetBinContent(8427,21.79796);
   smoothHisto__1->SetBinContent(8428,15.70758);
   smoothHisto__1->SetBinContent(8429,12.91779);
   smoothHisto__1->SetBinContent(8430,10.8297);
   smoothHisto__1->SetBinContent(8431,8.070256);
   smoothHisto__1->SetBinContent(8432,5.435147);
   smoothHisto__1->SetBinContent(8433,3.948551);
   smoothHisto__1->SetBinContent(8434,2.899779);
   smoothHisto__1->SetBinContent(8435,2.065063);
   smoothHisto__1->SetBinContent(8436,1.32873);
   smoothHisto__1->SetBinContent(8437,0.8785339);
   smoothHisto__1->SetBinContent(8438,0.4645651);
   smoothHisto__1->SetBinContent(8439,0.2198206);
   smoothHisto__1->SetBinContent(8440,0.05648808);
   smoothHisto__1->SetBinContent(8498,0.06272897);
   smoothHisto__1->SetBinContent(8499,0.2043852);
   smoothHisto__1->SetBinContent(8500,0.6466396);
   smoothHisto__1->SetBinContent(8501,1.80931);
   smoothHisto__1->SetBinContent(8502,4.816513);
   smoothHisto__1->SetBinContent(8503,10.99398);
   smoothHisto__1->SetBinContent(8504,21.53769);
   smoothHisto__1->SetBinContent(8505,44.8152);
   smoothHisto__1->SetBinContent(8506,87.02975);
   smoothHisto__1->SetBinContent(8507,149.8028);
   smoothHisto__1->SetBinContent(8508,201.9261);
   smoothHisto__1->SetBinContent(8509,227.4707);
   smoothHisto__1->SetBinContent(8510,229.5062);
   smoothHisto__1->SetBinContent(8511,219.7855);
   smoothHisto__1->SetBinContent(8512,208.0045);
   smoothHisto__1->SetBinContent(8513,202.5031);
   smoothHisto__1->SetBinContent(8514,192.9292);
   smoothHisto__1->SetBinContent(8515,177.9726);
   smoothHisto__1->SetBinContent(8516,165.4365);
   smoothHisto__1->SetBinContent(8517,147.8351);
   smoothHisto__1->SetBinContent(8518,132.3038);
   smoothHisto__1->SetBinContent(8519,114.7162);
   smoothHisto__1->SetBinContent(8520,102.4731);
   smoothHisto__1->SetBinContent(8521,90.26263);
   smoothHisto__1->SetBinContent(8522,79.68437);
   smoothHisto__1->SetBinContent(8523,67.79547);
   smoothHisto__1->SetBinContent(8524,54.21354);
   smoothHisto__1->SetBinContent(8525,45.4543);
   smoothHisto__1->SetBinContent(8526,39.00209);
   smoothHisto__1->SetBinContent(8527,33.04054);
   smoothHisto__1->SetBinContent(8528,27.10415);
   smoothHisto__1->SetBinContent(8529,20.35166);
   smoothHisto__1->SetBinContent(8530,14.68846);
   smoothHisto__1->SetBinContent(8531,12.10643);
   smoothHisto__1->SetBinContent(8532,9.854909);
   smoothHisto__1->SetBinContent(8533,7.909827);
   smoothHisto__1->SetBinContent(8534,5.468493);
   smoothHisto__1->SetBinContent(8535,3.444719);
   smoothHisto__1->SetBinContent(8536,2.524824);
   smoothHisto__1->SetBinContent(8537,1.937827);
   smoothHisto__1->SetBinContent(8538,1.500377);
   smoothHisto__1->SetBinContent(8539,0.8211735);
   smoothHisto__1->SetBinContent(8540,0.3223747);
   smoothHisto__1->SetBinContent(8541,0.07115243);
   smoothHisto__1->SetBinContent(8542,0.0141864);
   smoothHisto__1->SetBinContent(8600,0.03136449);
   smoothHisto__1->SetBinContent(8601,0.1435944);
   smoothHisto__1->SetBinContent(8602,0.6673397);
   smoothHisto__1->SetBinContent(8603,2.408091);
   smoothHisto__1->SetBinContent(8604,5.974177);
   smoothHisto__1->SetBinContent(8605,13.10791);
   smoothHisto__1->SetBinContent(8606,24.91721);
   smoothHisto__1->SetBinContent(8607,49.63735);
   smoothHisto__1->SetBinContent(8608,93.16801);
   smoothHisto__1->SetBinContent(8609,156.8689);
   smoothHisto__1->SetBinContent(8610,203.776);
   smoothHisto__1->SetBinContent(8611,225.1642);
   smoothHisto__1->SetBinContent(8612,223.3975);
   smoothHisto__1->SetBinContent(8613,209.676);
   smoothHisto__1->SetBinContent(8614,200.5857);
   smoothHisto__1->SetBinContent(8615,195.1373);
   smoothHisto__1->SetBinContent(8616,186.1651);
   smoothHisto__1->SetBinContent(8617,168.6907);
   smoothHisto__1->SetBinContent(8618,154.2902);
   smoothHisto__1->SetBinContent(8619,137.4092);
   smoothHisto__1->SetBinContent(8620,124.0349);
   smoothHisto__1->SetBinContent(8621,108.316);
   smoothHisto__1->SetBinContent(8622,98.2874);
   smoothHisto__1->SetBinContent(8623,87.46502);
   smoothHisto__1->SetBinContent(8624,76.94051);
   smoothHisto__1->SetBinContent(8625,65.73782);
   smoothHisto__1->SetBinContent(8626,53.34941);
   smoothHisto__1->SetBinContent(8627,42.81968);
   smoothHisto__1->SetBinContent(8628,36.42273);
   smoothHisto__1->SetBinContent(8629,31.0178);
   smoothHisto__1->SetBinContent(8630,24.79461);
   smoothHisto__1->SetBinContent(8631,18.37645);
   smoothHisto__1->SetBinContent(8632,13.99229);
   smoothHisto__1->SetBinContent(8633,11.97551);
   smoothHisto__1->SetBinContent(8634,9.265502);
   smoothHisto__1->SetBinContent(8635,6.847912);
   smoothHisto__1->SetBinContent(8636,4.672067);
   smoothHisto__1->SetBinContent(8637,2.903693);
   smoothHisto__1->SetBinContent(8638,2.290739);
   smoothHisto__1->SetBinContent(8639,1.516753);
   smoothHisto__1->SetBinContent(8640,1.208462);
   smoothHisto__1->SetBinContent(8641,0.5902709);
   smoothHisto__1->SetBinContent(8642,0.2499506);
   smoothHisto__1->SetBinContent(8643,0.04472178);
   smoothHisto__1->SetBinContent(8644,0.02835311);
   smoothHisto__1->SetBinContent(8645,0.01417655);
   smoothHisto__1->SetBinContent(8703,0.131821);
   smoothHisto__1->SetBinContent(8704,0.6682818);
   smoothHisto__1->SetBinContent(8705,2.183795);
   smoothHisto__1->SetBinContent(8706,5.82701);
   smoothHisto__1->SetBinContent(8707,13.19675);
   smoothHisto__1->SetBinContent(8708,26.27262);
   smoothHisto__1->SetBinContent(8709,53.9781);
   smoothHisto__1->SetBinContent(8710,100.075);
   smoothHisto__1->SetBinContent(8711,161.0169);
   smoothHisto__1->SetBinContent(8712,202.1339);
   smoothHisto__1->SetBinContent(8713,219.0223);
   smoothHisto__1->SetBinContent(8714,214.4495);
   smoothHisto__1->SetBinContent(8715,198.7193);
   smoothHisto__1->SetBinContent(8716,190.2437);
   smoothHisto__1->SetBinContent(8717,183.6181);
   smoothHisto__1->SetBinContent(8718,176.4913);
   smoothHisto__1->SetBinContent(8719,158.8195);
   smoothHisto__1->SetBinContent(8720,145.2546);
   smoothHisto__1->SetBinContent(8721,129.6809);
   smoothHisto__1->SetBinContent(8722,115.6601);
   smoothHisto__1->SetBinContent(8723,100.4876);
   smoothHisto__1->SetBinContent(8724,90.3684);
   smoothHisto__1->SetBinContent(8725,81.11554);
   smoothHisto__1->SetBinContent(8726,73.73785);
   smoothHisto__1->SetBinContent(8727,63.2306);
   smoothHisto__1->SetBinContent(8728,52.38072);
   smoothHisto__1->SetBinContent(8729,41.2125);
   smoothHisto__1->SetBinContent(8730,35.00908);
   smoothHisto__1->SetBinContent(8731,29.54407);
   smoothHisto__1->SetBinContent(8732,24.1291);
   smoothHisto__1->SetBinContent(8733,18.37779);
   smoothHisto__1->SetBinContent(8734,13.99361);
   smoothHisto__1->SetBinContent(8735,11.99364);
   smoothHisto__1->SetBinContent(8736,8.547037);
   smoothHisto__1->SetBinContent(8737,6.532443);
   smoothHisto__1->SetBinContent(8738,4.444895);
   smoothHisto__1->SetBinContent(8739,2.660667);
   smoothHisto__1->SetBinContent(8740,1.762861);
   smoothHisto__1->SetBinContent(8741,1.147165);
   smoothHisto__1->SetBinContent(8742,0.9383995);
   smoothHisto__1->SetBinContent(8743,0.420248);
   smoothHisto__1->SetBinContent(8744,0.2188328);
   smoothHisto__1->SetBinContent(8745,0.08075953);
   smoothHisto__1->SetBinContent(8746,0.07306504);
   smoothHisto__1->SetBinContent(8747,0.02835311);
   smoothHisto__1->SetBinContent(8748,0.01417655);
   smoothHisto__1->SetBinContent(8804,0.02276622);
   smoothHisto__1->SetBinContent(8805,0.159309);
   smoothHisto__1->SetBinContent(8806,0.6123326);
   smoothHisto__1->SetBinContent(8807,1.857978);
   smoothHisto__1->SetBinContent(8808,5.585061);
   smoothHisto__1->SetBinContent(8809,13.17163);
   smoothHisto__1->SetBinContent(8810,28.96132);
   smoothHisto__1->SetBinContent(8811,59.26273);
   smoothHisto__1->SetBinContent(8812,110.5568);
   smoothHisto__1->SetBinContent(8813,167.9916);
   smoothHisto__1->SetBinContent(8814,201.4086);
   smoothHisto__1->SetBinContent(8815,210.5127);
   smoothHisto__1->SetBinContent(8816,203.0474);
   smoothHisto__1->SetBinContent(8817,188.3436);
   smoothHisto__1->SetBinContent(8818,180.8169);
   smoothHisto__1->SetBinContent(8819,173.19);
   smoothHisto__1->SetBinContent(8820,166.7245);
   smoothHisto__1->SetBinContent(8821,150.44);
   smoothHisto__1->SetBinContent(8822,136.2654);
   smoothHisto__1->SetBinContent(8823,121.2169);
   smoothHisto__1->SetBinContent(8824,107.0341);
   smoothHisto__1->SetBinContent(8825,93.65907);
   smoothHisto__1->SetBinContent(8826,84.26922);
   smoothHisto__1->SetBinContent(8827,75.26559);
   smoothHisto__1->SetBinContent(8828,68.4607);
   smoothHisto__1->SetBinContent(8829,58.06338);
   smoothHisto__1->SetBinContent(8830,48.6254);
   smoothHisto__1->SetBinContent(8831,38.10988);
   smoothHisto__1->SetBinContent(8832,33.145);
   smoothHisto__1->SetBinContent(8833,29.24964);
   smoothHisto__1->SetBinContent(8834,23.41542);
   smoothHisto__1->SetBinContent(8835,18.5479);
   smoothHisto__1->SetBinContent(8836,13.65195);
   smoothHisto__1->SetBinContent(8837,11.6742);
   smoothHisto__1->SetBinContent(8838,7.992616);
   smoothHisto__1->SetBinContent(8839,5.941905);
   smoothHisto__1->SetBinContent(8840,3.729416);
   smoothHisto__1->SetBinContent(8841,2.553718);
   smoothHisto__1->SetBinContent(8842,1.562495);
   smoothHisto__1->SetBinContent(8843,1.019165);
   smoothHisto__1->SetBinContent(8844,0.7061098);
   smoothHisto__1->SetBinContent(8845,0.4586442);
   smoothHisto__1->SetBinContent(8846,0.3342091);
   smoothHisto__1->SetBinContent(8847,0.1615191);
   smoothHisto__1->SetBinContent(8848,0.1461301);
   smoothHisto__1->SetBinContent(8849,0.05670622);
   smoothHisto__1->SetBinContent(8850,0.02835311);
   smoothHisto__1->SetBinContent(8906,0.06654561);
   smoothHisto__1->SetBinContent(8907,0.2689412);
   smoothHisto__1->SetBinContent(8908,0.8150541);
   smoothHisto__1->SetBinContent(8909,2.064469);
   smoothHisto__1->SetBinContent(8910,5.66632);
   smoothHisto__1->SetBinContent(8911,12.99059);
   smoothHisto__1->SetBinContent(8912,31.22154);
   smoothHisto__1->SetBinContent(8913,63.63388);
   smoothHisto__1->SetBinContent(8914,117.6206);
   smoothHisto__1->SetBinContent(8915,167.0035);
   smoothHisto__1->SetBinContent(8916,195.7945);
   smoothHisto__1->SetBinContent(8917,203.5602);
   smoothHisto__1->SetBinContent(8918,194.9981);
   smoothHisto__1->SetBinContent(8919,181.6186);
   smoothHisto__1->SetBinContent(8920,170.7792);
   smoothHisto__1->SetBinContent(8921,162.2377);
   smoothHisto__1->SetBinContent(8922,151.9872);
   smoothHisto__1->SetBinContent(8923,138.1089);
   smoothHisto__1->SetBinContent(8924,126.1454);
   smoothHisto__1->SetBinContent(8925,112.4148);
   smoothHisto__1->SetBinContent(8926,100.5376);
   smoothHisto__1->SetBinContent(8927,88.64265);
   smoothHisto__1->SetBinContent(8928,77.97356);
   smoothHisto__1->SetBinContent(8929,67.89813);
   smoothHisto__1->SetBinContent(8930,61.79516);
   smoothHisto__1->SetBinContent(8931,52.83823);
   smoothHisto__1->SetBinContent(8932,42.70107);
   smoothHisto__1->SetBinContent(8933,33.80138);
   smoothHisto__1->SetBinContent(8934,28.32995);
   smoothHisto__1->SetBinContent(8935,25.42048);
   smoothHisto__1->SetBinContent(8936,21.12097);
   smoothHisto__1->SetBinContent(8937,18.31212);
   smoothHisto__1->SetBinContent(8938,13.82262);
   smoothHisto__1->SetBinContent(8939,11.76348);
   smoothHisto__1->SetBinContent(8940,7.647792);
   smoothHisto__1->SetBinContent(8941,5.587563);
   smoothHisto__1->SetBinContent(8942,3.542431);
   smoothHisto__1->SetBinContent(8943,2.330939);
   smoothHisto__1->SetBinContent(8944,1.167643);
   smoothHisto__1->SetBinContent(8945,0.8582144);
   smoothHisto__1->SetBinContent(8946,0.5489671);
   smoothHisto__1->SetBinContent(8947,0.3302211);
   smoothHisto__1->SetBinContent(8948,0.1548674);
   smoothHisto__1->SetBinContent(8949,0.08075953);
   smoothHisto__1->SetBinContent(8950,0.07306504);
   smoothHisto__1->SetBinContent(8951,0.02835311);
   smoothHisto__1->SetBinContent(8952,0.01417655);
   smoothHisto__1->SetBinContent(9008,0.1060602);
   smoothHisto__1->SetBinContent(9009,0.3508754);
   smoothHisto__1->SetBinContent(9010,0.7748977);
   smoothHisto__1->SetBinContent(9011,2.116234);
   smoothHisto__1->SetBinContent(9012,5.5515);
   smoothHisto__1->SetBinContent(9013,13.04492);
   smoothHisto__1->SetBinContent(9014,33.92953);
   smoothHisto__1->SetBinContent(9015,69.78448);
   smoothHisto__1->SetBinContent(9016,128.285);
   smoothHisto__1->SetBinContent(9017,170.8512);
   smoothHisto__1->SetBinContent(9018,192.5649);
   smoothHisto__1->SetBinContent(9019,193.8883);
   smoothHisto__1->SetBinContent(9020,186.9358);
   smoothHisto__1->SetBinContent(9021,177.5188);
   smoothHisto__1->SetBinContent(9022,164.9546);
   smoothHisto__1->SetBinContent(9023,155.2358);
   smoothHisto__1->SetBinContent(9024,143.1797);
   smoothHisto__1->SetBinContent(9025,131.0214);
   smoothHisto__1->SetBinContent(9026,117.5555);
   smoothHisto__1->SetBinContent(9027,105.4413);
   smoothHisto__1->SetBinContent(9028,95.06924);
   smoothHisto__1->SetBinContent(9029,83.68858);
   smoothHisto__1->SetBinContent(9030,74.66875);
   smoothHisto__1->SetBinContent(9031,64.91402);
   smoothHisto__1->SetBinContent(9032,56.85894);
   smoothHisto__1->SetBinContent(9033,47.87605);
   smoothHisto__1->SetBinContent(9034,38.00321);
   smoothHisto__1->SetBinContent(9035,32.01502);
   smoothHisto__1->SetBinContent(9036,27.95161);
   smoothHisto__1->SetBinContent(9037,24.92889);
   smoothHisto__1->SetBinContent(9038,19.99894);
   smoothHisto__1->SetBinContent(9039,16.86707);
   smoothHisto__1->SetBinContent(9040,12.62748);
   smoothHisto__1->SetBinContent(9041,10.07288);
   smoothHisto__1->SetBinContent(9042,6.420015);
   smoothHisto__1->SetBinContent(9043,4.620219);
   smoothHisto__1->SetBinContent(9044,3.00405);
   smoothHisto__1->SetBinContent(9045,1.904603);
   smoothHisto__1->SetBinContent(9046,1.160304);
   smoothHisto__1->SetBinContent(9047,0.7877172);
   smoothHisto__1->SetBinContent(9048,0.5392393);
   smoothHisto__1->SetBinContent(9049,0.2733406);
   smoothHisto__1->SetBinContent(9050,0.08138593);
   smoothHisto__1->SetBinContent(9051,0.03053538);
   smoothHisto__1->SetBinContent(9052,0.02835311);
   smoothHisto__1->SetBinContent(9053,0.01417655);
   smoothHisto__1->SetBinContent(9109,0.04126768);
   smoothHisto__1->SetBinContent(9110,0.1035485);
   smoothHisto__1->SetBinContent(9111,0.3989213);
   smoothHisto__1->SetBinContent(9112,1.056663);
   smoothHisto__1->SetBinContent(9113,2.978163);
   smoothHisto__1->SetBinContent(9114,6.745909);
   smoothHisto__1->SetBinContent(9115,14.94346);
   smoothHisto__1->SetBinContent(9116,37.01361);
   smoothHisto__1->SetBinContent(9117,76.21331);
   smoothHisto__1->SetBinContent(9118,135.2019);
   smoothHisto__1->SetBinContent(9119,172.3169);
   smoothHisto__1->SetBinContent(9120,190.3006);
   smoothHisto__1->SetBinContent(9121,188.944);
   smoothHisto__1->SetBinContent(9122,180.5501);
   smoothHisto__1->SetBinContent(9123,168.0423);
   smoothHisto__1->SetBinContent(9124,157.0247);
   smoothHisto__1->SetBinContent(9125,149.6627);
   smoothHisto__1->SetBinContent(9126,137.0393);
   smoothHisto__1->SetBinContent(9127,125.5839);
   smoothHisto__1->SetBinContent(9128,111.3839);
   smoothHisto__1->SetBinContent(9129,99.43245);
   smoothHisto__1->SetBinContent(9130,88.27596);
   smoothHisto__1->SetBinContent(9131,79.13526);
   smoothHisto__1->SetBinContent(9132,70.35411);
   smoothHisto__1->SetBinContent(9133,61.22662);
   smoothHisto__1->SetBinContent(9134,53.16289);
   smoothHisto__1->SetBinContent(9135,44.1179);
   smoothHisto__1->SetBinContent(9136,34.59308);
   smoothHisto__1->SetBinContent(9137,29.78601);
   smoothHisto__1->SetBinContent(9138,25.96);
   smoothHisto__1->SetBinContent(9139,22.37543);
   smoothHisto__1->SetBinContent(9140,18.11537);
   smoothHisto__1->SetBinContent(9141,14.99974);
   smoothHisto__1->SetBinContent(9142,11.48697);
   smoothHisto__1->SetBinContent(9143,8.481215);
   smoothHisto__1->SetBinContent(9144,5.49119);
   smoothHisto__1->SetBinContent(9145,3.561593);
   smoothHisto__1->SetBinContent(9146,2.729479);
   smoothHisto__1->SetBinContent(9147,1.752493);
   smoothHisto__1->SetBinContent(9148,1.087993);
   smoothHisto__1->SetBinContent(9149,0.6542375);
   smoothHisto__1->SetBinContent(9150,0.5082141);
   smoothHisto__1->SetBinContent(9151,0.1957226);
   smoothHisto__1->SetBinContent(9152,0.07931347);
   smoothHisto__1->SetBinContent(9211,0.08253536);
   smoothHisto__1->SetBinContent(9212,0.1650707);
   smoothHisto__1->SetBinContent(9213,0.5414578);
   smoothHisto__1->SetBinContent(9214,1.312404);
   smoothHisto__1->SetBinContent(9215,3.595004);
   smoothHisto__1->SetBinContent(9216,7.687485);
   smoothHisto__1->SetBinContent(9217,17.38252);
   smoothHisto__1->SetBinContent(9218,40.7902);
   smoothHisto__1->SetBinContent(9219,83.51707);
   smoothHisto__1->SetBinContent(9220,138.1369);
   smoothHisto__1->SetBinContent(9221,169.0405);
   smoothHisto__1->SetBinContent(9222,180.5462);
   smoothHisto__1->SetBinContent(9223,176.4345);
   smoothHisto__1->SetBinContent(9224,169.1507);
   smoothHisto__1->SetBinContent(9225,159.5735);
   smoothHisto__1->SetBinContent(9226,151.0296);
   smoothHisto__1->SetBinContent(9227,145.0275);
   smoothHisto__1->SetBinContent(9228,135.4401);
   smoothHisto__1->SetBinContent(9229,122.987);
   smoothHisto__1->SetBinContent(9230,106.0126);
   smoothHisto__1->SetBinContent(9231,93.46789);
   smoothHisto__1->SetBinContent(9232,80.95038);
   smoothHisto__1->SetBinContent(9233,72.53319);
   smoothHisto__1->SetBinContent(9234,65.10778);
   smoothHisto__1->SetBinContent(9235,58.37026);
   smoothHisto__1->SetBinContent(9236,48.64497);
   smoothHisto__1->SetBinContent(9237,38.8852);
   smoothHisto__1->SetBinContent(9238,30.98328);
   smoothHisto__1->SetBinContent(9239,27.56405);
   smoothHisto__1->SetBinContent(9240,24.59238);
   smoothHisto__1->SetBinContent(9241,20.707);
   smoothHisto__1->SetBinContent(9242,16.37837);
   smoothHisto__1->SetBinContent(9243,13.5428);
   smoothHisto__1->SetBinContent(9244,10.73639);
   smoothHisto__1->SetBinContent(9245,7.761088);
   smoothHisto__1->SetBinContent(9246,4.828523);
   smoothHisto__1->SetBinContent(9247,3.10642);
   smoothHisto__1->SetBinContent(9248,2.278994);
   smoothHisto__1->SetBinContent(9249,1.729053);
   smoothHisto__1->SetBinContent(9250,1.113938);
   smoothHisto__1->SetBinContent(9251,0.788718);
   smoothHisto__1->SetBinContent(9252,0.4563125);
   smoothHisto__1->SetBinContent(9253,0.1897532);
   smoothHisto__1->SetBinContent(9254,0.07168841);
   smoothHisto__1->SetBinContent(9313,0.04126768);
   smoothHisto__1->SetBinContent(9314,0.1062213);
   smoothHisto__1->SetBinContent(9315,0.5135999);
   smoothHisto__1->SetBinContent(9316,1.468974);
   smoothHisto__1->SetBinContent(9317,4.178044);
   smoothHisto__1->SetBinContent(9318,8.882433);
   smoothHisto__1->SetBinContent(9319,20.01083);
   smoothHisto__1->SetBinContent(9320,45.73785);
   smoothHisto__1->SetBinContent(9321,89.96334);
   smoothHisto__1->SetBinContent(9322,139.7769);
   smoothHisto__1->SetBinContent(9323,167.7573);
   smoothHisto__1->SetBinContent(9324,176.2699);
   smoothHisto__1->SetBinContent(9325,171.2494);
   smoothHisto__1->SetBinContent(9326,161.9896);
   smoothHisto__1->SetBinContent(9327,151.4008);
   smoothHisto__1->SetBinContent(9328,144.0935);
   smoothHisto__1->SetBinContent(9329,138.4556);
   smoothHisto__1->SetBinContent(9330,128.4881);
   smoothHisto__1->SetBinContent(9331,116.6843);
   smoothHisto__1->SetBinContent(9332,102.6874);
   smoothHisto__1->SetBinContent(9333,90.19131);
   smoothHisto__1->SetBinContent(9334,77.1831);
   smoothHisto__1->SetBinContent(9335,68.11531);
   smoothHisto__1->SetBinContent(9336,60.05737);
   smoothHisto__1->SetBinContent(9337,53.98456);
   smoothHisto__1->SetBinContent(9338,45.79211);
   smoothHisto__1->SetBinContent(9339,36.72977);
   smoothHisto__1->SetBinContent(9340,28.57635);
   smoothHisto__1->SetBinContent(9341,24.31834);
   smoothHisto__1->SetBinContent(9342,21.49592);
   smoothHisto__1->SetBinContent(9343,17.8686);
   smoothHisto__1->SetBinContent(9344,14.08549);
   smoothHisto__1->SetBinContent(9345,11.60523);
   smoothHisto__1->SetBinContent(9346,9.175694);
   smoothHisto__1->SetBinContent(9347,7.253654);
   smoothHisto__1->SetBinContent(9348,4.553911);
   smoothHisto__1->SetBinContent(9349,3.005685);
   smoothHisto__1->SetBinContent(9350,2.220997);
   smoothHisto__1->SetBinContent(9351,1.876526);
   smoothHisto__1->SetBinContent(9352,1.194328);
   smoothHisto__1->SetBinContent(9353,0.913653);
   smoothHisto__1->SetBinContent(9354,0.4772205);
   smoothHisto__1->SetBinContent(9355,0.2246684);
   smoothHisto__1->SetBinContent(9356,0.04026127);
   smoothHisto__1->SetBinContent(9415,0.02368598);
   smoothHisto__1->SetBinContent(9416,0.1148103);
   smoothHisto__1->SetBinContent(9417,0.6904414);
   smoothHisto__1->SetBinContent(9418,1.813007);
   smoothHisto__1->SetBinContent(9419,4.247272);
   smoothHisto__1->SetBinContent(9420,9.18213);
   smoothHisto__1->SetBinContent(9421,22.01606);
   smoothHisto__1->SetBinContent(9422,51.5933);
   smoothHisto__1->SetBinContent(9423,96.50726);
   smoothHisto__1->SetBinContent(9424,141.0892);
   smoothHisto__1->SetBinContent(9425,162.8923);
   smoothHisto__1->SetBinContent(9426,171.1095);
   smoothHisto__1->SetBinContent(9427,166.3391);
   smoothHisto__1->SetBinContent(9428,157.266);
   smoothHisto__1->SetBinContent(9429,146.472);
   smoothHisto__1->SetBinContent(9430,137.7908);
   smoothHisto__1->SetBinContent(9431,131.3405);
   smoothHisto__1->SetBinContent(9432,122.7491);
   smoothHisto__1->SetBinContent(9433,111.9843);
   smoothHisto__1->SetBinContent(9434,97.40559);
   smoothHisto__1->SetBinContent(9435,85.57944);
   smoothHisto__1->SetBinContent(9436,74.49255);
   smoothHisto__1->SetBinContent(9437,65.09971);
   smoothHisto__1->SetBinContent(9438,57.67038);
   smoothHisto__1->SetBinContent(9439,51.28148);
   smoothHisto__1->SetBinContent(9440,42.6891);
   smoothHisto__1->SetBinContent(9441,34.04513);
   smoothHisto__1->SetBinContent(9442,26.80501);
   smoothHisto__1->SetBinContent(9443,22.86807);
   smoothHisto__1->SetBinContent(9444,19.53653);
   smoothHisto__1->SetBinContent(9445,16.22715);
   smoothHisto__1->SetBinContent(9446,13.09256);
   smoothHisto__1->SetBinContent(9447,10.8821);
   smoothHisto__1->SetBinContent(9448,8.175783);
   smoothHisto__1->SetBinContent(9449,6.366395);
   smoothHisto__1->SetBinContent(9450,3.996009);
   smoothHisto__1->SetBinContent(9451,2.725454);
   smoothHisto__1->SetBinContent(9452,2.141072);
   smoothHisto__1->SetBinContent(9453,1.630854);
   smoothHisto__1->SetBinContent(9454,1.284543);
   smoothHisto__1->SetBinContent(9455,0.7932687);
   smoothHisto__1->SetBinContent(9456,0.3802473);
   smoothHisto__1->SetBinContent(9457,0.2119234);
   smoothHisto__1->SetBinContent(9458,0.08529004);
   smoothHisto__1->SetBinContent(9459,0.04264502);
   smoothHisto__1->SetBinContent(9517,0.04737195);
   smoothHisto__1->SetBinContent(9518,0.2270596);
   smoothHisto__1->SetBinContent(9519,0.8486952);
   smoothHisto__1->SetBinContent(9520,2.362787);
   smoothHisto__1->SetBinContent(9521,4.986292);
   smoothHisto__1->SetBinContent(9522,10.89075);
   smoothHisto__1->SetBinContent(9523,25.25139);
   smoothHisto__1->SetBinContent(9524,55.7396);
   smoothHisto__1->SetBinContent(9525,99.13844);
   smoothHisto__1->SetBinContent(9526,136.7074);
   smoothHisto__1->SetBinContent(9527,156.8577);
   smoothHisto__1->SetBinContent(9528,162.0457);
   smoothHisto__1->SetBinContent(9529,156.2126);
   smoothHisto__1->SetBinContent(9530,150.0303);
   smoothHisto__1->SetBinContent(9531,141.2889);
   smoothHisto__1->SetBinContent(9532,134.3725);
   smoothHisto__1->SetBinContent(9533,125.5);
   smoothHisto__1->SetBinContent(9534,114.9088);
   smoothHisto__1->SetBinContent(9535,104.4729);
   smoothHisto__1->SetBinContent(9536,93.68802);
   smoothHisto__1->SetBinContent(9537,82.75481);
   smoothHisto__1->SetBinContent(9538,71.96776);
   smoothHisto__1->SetBinContent(9539,61.17949);
   smoothHisto__1->SetBinContent(9540,53.68942);
   smoothHisto__1->SetBinContent(9541,47.59857);
   smoothHisto__1->SetBinContent(9542,39.7568);
   smoothHisto__1->SetBinContent(9543,31.90433);
   smoothHisto__1->SetBinContent(9544,24.10267);
   smoothHisto__1->SetBinContent(9545,20.99769);
   smoothHisto__1->SetBinContent(9546,18.78004);
   smoothHisto__1->SetBinContent(9547,16.00608);
   smoothHisto__1->SetBinContent(9548,12.93812);
   smoothHisto__1->SetBinContent(9549,10.54712);
   smoothHisto__1->SetBinContent(9550,7.513034);
   smoothHisto__1->SetBinContent(9551,5.888111);
   smoothHisto__1->SetBinContent(9552,3.690856);
   smoothHisto__1->SetBinContent(9553,2.412436);
   smoothHisto__1->SetBinContent(9554,1.995408);
   smoothHisto__1->SetBinContent(9555,1.371739);
   smoothHisto__1->SetBinContent(9556,1.031754);
   smoothHisto__1->SetBinContent(9557,0.5662881);
   smoothHisto__1->SetBinContent(9558,0.3217378);
   smoothHisto__1->SetBinContent(9559,0.2211445);
   smoothHisto__1->SetBinContent(9560,0.1705801);
   smoothHisto__1->SetBinContent(9561,0.08529004);
   smoothHisto__1->SetBinContent(9562,0.0237382);
   smoothHisto__1->SetBinContent(9618,0.04938515);
   smoothHisto__1->SetBinContent(9619,0.1224563);
   smoothHisto__1->SetBinContent(9620,0.3692882);
   smoothHisto__1->SetBinContent(9621,1.000163);
   smoothHisto__1->SetBinContent(9622,2.710328);
   smoothHisto__1->SetBinContent(9623,5.464171);
   smoothHisto__1->SetBinContent(9624,12.31064);
   smoothHisto__1->SetBinContent(9625,29.04909);
   smoothHisto__1->SetBinContent(9626,60.66786);
   smoothHisto__1->SetBinContent(9627,104.6011);
   smoothHisto__1->SetBinContent(9628,135.1804);
   smoothHisto__1->SetBinContent(9629,150.7305);
   smoothHisto__1->SetBinContent(9630,155.4629);
   smoothHisto__1->SetBinContent(9631,152.5659);
   smoothHisto__1->SetBinContent(9632,147.1801);
   smoothHisto__1->SetBinContent(9633,137.2671);
   smoothHisto__1->SetBinContent(9634,129.1749);
   smoothHisto__1->SetBinContent(9635,118.3599);
   smoothHisto__1->SetBinContent(9636,109.7785);
   smoothHisto__1->SetBinContent(9637,100.5033);
   smoothHisto__1->SetBinContent(9638,90.11413);
   smoothHisto__1->SetBinContent(9639,78.33372);
   smoothHisto__1->SetBinContent(9640,70.23999);
   smoothHisto__1->SetBinContent(9641,61.06307);
   smoothHisto__1->SetBinContent(9642,55.0051);
   smoothHisto__1->SetBinContent(9643,47.93345);
   smoothHisto__1->SetBinContent(9644,38.27693);
   smoothHisto__1->SetBinContent(9645,30.11346);
   smoothHisto__1->SetBinContent(9646,24.29054);
   smoothHisto__1->SetBinContent(9647,21.65626);
   smoothHisto__1->SetBinContent(9648,19.26434);
   smoothHisto__1->SetBinContent(9649,15.53445);
   smoothHisto__1->SetBinContent(9650,11.88935);
   smoothHisto__1->SetBinContent(9651,9.030931);
   smoothHisto__1->SetBinContent(9652,6.347666);
   smoothHisto__1->SetBinContent(9653,4.9931);
   smoothHisto__1->SetBinContent(9654,3.298944);
   smoothHisto__1->SetBinContent(9655,2.217093);
   smoothHisto__1->SetBinContent(9656,1.763078);
   smoothHisto__1->SetBinContent(9657,1.177943);
   smoothHisto__1->SetBinContent(9658,0.9641053);
   smoothHisto__1->SetBinContent(9659,0.5099698);
   smoothHisto__1->SetBinContent(9660,0.2700204);
   smoothHisto__1->SetBinContent(9661,0.1947505);
   smoothHisto__1->SetBinContent(9662,0.2277193);
   smoothHisto__1->SetBinContent(9663,0.1138596);
   smoothHisto__1->SetBinContent(9664,0.04747641);
   smoothHisto__1->SetBinContent(9719,0.04938515);
   smoothHisto__1->SetBinContent(9720,0.09877029);
   smoothHisto__1->SetBinContent(9721,0.2568559);
   smoothHisto__1->SetBinContent(9722,0.5211636);
   smoothHisto__1->SetBinContent(9723,1.298348);
   smoothHisto__1->SetBinContent(9724,2.881804);
   smoothHisto__1->SetBinContent(9725,6.036478);
   smoothHisto__1->SetBinContent(9726,12.99171);
   smoothHisto__1->SetBinContent(9727,30.30725);
   smoothHisto__1->SetBinContent(9728,61.66101);
   smoothHisto__1->SetBinContent(9729,104.12);
   smoothHisto__1->SetBinContent(9730,132.0649);
   smoothHisto__1->SetBinContent(9731,148.4721);
   smoothHisto__1->SetBinContent(9732,152.5393);
   smoothHisto__1->SetBinContent(9733,147.2657);
   smoothHisto__1->SetBinContent(9734,141.3532);
   smoothHisto__1->SetBinContent(9735,130.3829);
   smoothHisto__1->SetBinContent(9736,120.9837);
   smoothHisto__1->SetBinContent(9737,108.4993);
   smoothHisto__1->SetBinContent(9738,98.3687);
   smoothHisto__1->SetBinContent(9739,89.40697);
   smoothHisto__1->SetBinContent(9740,81.98341);
   smoothHisto__1->SetBinContent(9741,73.14239);
   smoothHisto__1->SetBinContent(9742,66.33648);
   smoothHisto__1->SetBinContent(9743,58.45272);
   smoothHisto__1->SetBinContent(9744,53.22242);
   smoothHisto__1->SetBinContent(9745,45.8972);
   smoothHisto__1->SetBinContent(9746,36.40212);
   smoothHisto__1->SetBinContent(9747,28.80155);
   smoothHisto__1->SetBinContent(9748,23.80098);
   smoothHisto__1->SetBinContent(9749,21.29355);
   smoothHisto__1->SetBinContent(9750,19.45995);
   smoothHisto__1->SetBinContent(9751,15.31503);
   smoothHisto__1->SetBinContent(9752,11.31209);
   smoothHisto__1->SetBinContent(9753,8.222702);
   smoothHisto__1->SetBinContent(9754,5.692666);
   smoothHisto__1->SetBinContent(9755,4.219465);
   smoothHisto__1->SetBinContent(9756,2.732484);
   smoothHisto__1->SetBinContent(9757,1.754726);
   smoothHisto__1->SetBinContent(9758,1.552192);
   smoothHisto__1->SetBinContent(9759,0.89755);
   smoothHisto__1->SetBinContent(9760,0.61855);
   smoothHisto__1->SetBinContent(9761,0.3329231);
   smoothHisto__1->SetBinContent(9762,0.1963148);
   smoothHisto__1->SetBinContent(9763,0.133631);
   smoothHisto__1->SetBinContent(9764,0.1138596);
   smoothHisto__1->SetBinContent(9765,0.04747641);
   smoothHisto__1->SetBinContent(9766,0.0237382);
   smoothHisto__1->SetBinContent(9821,0.09877029);
   smoothHisto__1->SetBinContent(9822,0.2294272);
   smoothHisto__1->SetBinContent(9823,0.6245311);
   smoothHisto__1->SetBinContent(9824,0.7899181);
   smoothHisto__1->SetBinContent(9825,1.427231);
   smoothHisto__1->SetBinContent(9826,2.437487);
   smoothHisto__1->SetBinContent(9827,5.71354);
   smoothHisto__1->SetBinContent(9828,13.35015);
   smoothHisto__1->SetBinContent(9829,33.8975);
   smoothHisto__1->SetBinContent(9830,66.05819);
   smoothHisto__1->SetBinContent(9831,108.0191);
   smoothHisto__1->SetBinContent(9832,129.9968);
   smoothHisto__1->SetBinContent(9833,140.806);
   smoothHisto__1->SetBinContent(9834,143.0298);
   smoothHisto__1->SetBinContent(9835,142.1482);
   smoothHisto__1->SetBinContent(9836,138.5388);
   smoothHisto__1->SetBinContent(9837,125.8609);
   smoothHisto__1->SetBinContent(9838,115.0292);
   smoothHisto__1->SetBinContent(9839,101.9115);
   smoothHisto__1->SetBinContent(9840,92.52581);
   smoothHisto__1->SetBinContent(9841,83.70574);
   smoothHisto__1->SetBinContent(9842,74.81504);
   smoothHisto__1->SetBinContent(9843,66.62284);
   smoothHisto__1->SetBinContent(9844,60.55102);
   smoothHisto__1->SetBinContent(9845,55.05902);
   smoothHisto__1->SetBinContent(9846,50.36372);
   smoothHisto__1->SetBinContent(9847,43.3972);
   smoothHisto__1->SetBinContent(9848,34.00958);
   smoothHisto__1->SetBinContent(9849,27.46522);
   smoothHisto__1->SetBinContent(9850,23.38288);
   smoothHisto__1->SetBinContent(9851,20.68956);
   smoothHisto__1->SetBinContent(9852,17.59024);
   smoothHisto__1->SetBinContent(9853,13.80614);
   smoothHisto__1->SetBinContent(9854,9.693361);
   smoothHisto__1->SetBinContent(9855,6.785394);
   smoothHisto__1->SetBinContent(9856,4.754033);
   smoothHisto__1->SetBinContent(9857,3.703367);
   smoothHisto__1->SetBinContent(9858,2.794404);
   smoothHisto__1->SetBinContent(9859,1.913287);
   smoothHisto__1->SetBinContent(9860,1.386281);
   smoothHisto__1->SetBinContent(9861,0.7431757);
   smoothHisto__1->SetBinContent(9862,0.4145619);
   smoothHisto__1->SetBinContent(9863,0.1536698);
   smoothHisto__1->SetBinContent(9864,0.04834091);
   smoothHisto__1->SetBinContent(9865,0.04790866);
   smoothHisto__1->SetBinContent(9866,0.04747641);
   smoothHisto__1->SetBinContent(9867,0.0237382);
   smoothHisto__1->SetBinContent(9923,0.04938515);
   smoothHisto__1->SetBinContent(9924,0.1912267);
   smoothHisto__1->SetBinContent(9925,0.6006043);
   smoothHisto__1->SetBinContent(9926,1.092361);
   smoothHisto__1->SetBinContent(9927,1.903588);
   smoothHisto__1->SetBinContent(9928,2.949857);
   smoothHisto__1->SetBinContent(9929,6.577897);
   smoothHisto__1->SetBinContent(9930,15.50699);
   smoothHisto__1->SetBinContent(9931,37.20639);
   smoothHisto__1->SetBinContent(9932,70.57727);
   smoothHisto__1->SetBinContent(9933,109.4984);
   smoothHisto__1->SetBinContent(9934,128.0335);
   smoothHisto__1->SetBinContent(9935,136.2168);
   smoothHisto__1->SetBinContent(9936,136.1534);
   smoothHisto__1->SetBinContent(9937,131.9098);
   smoothHisto__1->SetBinContent(9938,126.3838);
   smoothHisto__1->SetBinContent(9939,115.8825);
   smoothHisto__1->SetBinContent(9940,107.2051);
   smoothHisto__1->SetBinContent(9941,95.05536);
   smoothHisto__1->SetBinContent(9942,85.506);
   smoothHisto__1->SetBinContent(9943,75.52247);
   smoothHisto__1->SetBinContent(9944,66.67095);
   smoothHisto__1->SetBinContent(9945,60.88611);
   smoothHisto__1->SetBinContent(9946,56.01447);
   smoothHisto__1->SetBinContent(9947,51.5727);
   smoothHisto__1->SetBinContent(9948,45.58619);
   smoothHisto__1->SetBinContent(9949,37.81311);
   smoothHisto__1->SetBinContent(9950,30.14902);
   smoothHisto__1->SetBinContent(9951,25.07792);
   smoothHisto__1->SetBinContent(9952,21.31736);
   smoothHisto__1->SetBinContent(9953,17.64631);
   smoothHisto__1->SetBinContent(9954,14.26444);
   smoothHisto__1->SetBinContent(9955,11.72606);
   smoothHisto__1->SetBinContent(9956,8.453554);
   smoothHisto__1->SetBinContent(9957,6.006091);
   smoothHisto__1->SetBinContent(9958,4.093018);
   smoothHisto__1->SetBinContent(9959,3.215304);
   smoothHisto__1->SetBinContent(9960,2.310251);
   smoothHisto__1->SetBinContent(9961,1.697028);
   smoothHisto__1->SetBinContent(9962,1.074059);
   smoothHisto__1->SetBinContent(9963,0.5810641);
   smoothHisto__1->SetBinContent(9964,0.2014565);
   smoothHisto__1->SetBinContent(9965,0.1004295);
   smoothHisto__1->SetBinContent(9966,0.02417046);
   smoothHisto__1->SetBinContent(10026,0.1386381);
   smoothHisto__1->SetBinContent(10027,0.5032998);
   smoothHisto__1->SetBinContent(10028,1.106892);
   smoothHisto__1->SetBinContent(10029,1.871716);
   smoothHisto__1->SetBinContent(10030,3.216678);
   smoothHisto__1->SetBinContent(10031,6.877907);
   smoothHisto__1->SetBinContent(10032,18.15755);
   smoothHisto__1->SetBinContent(10033,41.3242);
   smoothHisto__1->SetBinContent(10034,77.68799);
   smoothHisto__1->SetBinContent(10035,113.257);
   smoothHisto__1->SetBinContent(10036,130.9913);
   smoothHisto__1->SetBinContent(10037,131.6888);
   smoothHisto__1->SetBinContent(10038,127.56);
   smoothHisto__1->SetBinContent(10039,122.5644);
   smoothHisto__1->SetBinContent(10040,117.8528);
   smoothHisto__1->SetBinContent(10041,108.0805);
   smoothHisto__1->SetBinContent(10042,100.6719);
   smoothHisto__1->SetBinContent(10043,90.86233);
   smoothHisto__1->SetBinContent(10044,82.33688);
   smoothHisto__1->SetBinContent(10045,72.82304);
   smoothHisto__1->SetBinContent(10046,64.32581);
   smoothHisto__1->SetBinContent(10047,57.82872);
   smoothHisto__1->SetBinContent(10048,52.18063);
   smoothHisto__1->SetBinContent(10049,46.26815);
   smoothHisto__1->SetBinContent(10050,39.87441);
   smoothHisto__1->SetBinContent(10051,32.39561);
   smoothHisto__1->SetBinContent(10052,26.23778);
   smoothHisto__1->SetBinContent(10053,22.16824);
   smoothHisto__1->SetBinContent(10054,19.17265);
   smoothHisto__1->SetBinContent(10055,15.85051);
   smoothHisto__1->SetBinContent(10056,12.87474);
   smoothHisto__1->SetBinContent(10057,10.89453);
   smoothHisto__1->SetBinContent(10058,7.840441);
   smoothHisto__1->SetBinContent(10059,5.419256);
   smoothHisto__1->SetBinContent(10060,3.402719);
   smoothHisto__1->SetBinContent(10061,2.683743);
   smoothHisto__1->SetBinContent(10062,2.087242);
   smoothHisto__1->SetBinContent(10063,1.740473);
   smoothHisto__1->SetBinContent(10064,1.165094);
   smoothHisto__1->SetBinContent(10065,0.7963561);
   smoothHisto__1->SetBinContent(10066,0.2702588);
   smoothHisto__1->SetBinContent(10067,0.1041771);
   smoothHisto__1->SetBinContent(10128,0.06249757);
   smoothHisto__1->SetBinContent(10129,0.3575448);
   smoothHisto__1->SetBinContent(10130,1.060319);
   smoothHisto__1->SetBinContent(10131,2.038333);
   smoothHisto__1->SetBinContent(10132,3.57952);
   smoothHisto__1->SetBinContent(10133,7.378881);
   smoothHisto__1->SetBinContent(10134,19.96831);
   smoothHisto__1->SetBinContent(10135,44.04342);
   smoothHisto__1->SetBinContent(10136,82.85696);
   smoothHisto__1->SetBinContent(10137,115.9961);
   smoothHisto__1->SetBinContent(10138,133.5188);
   smoothHisto__1->SetBinContent(10139,131.4217);
   smoothHisto__1->SetBinContent(10140,125.9471);
   smoothHisto__1->SetBinContent(10141,116.172);
   smoothHisto__1->SetBinContent(10142,109.741);
   smoothHisto__1->SetBinContent(10143,103.2073);
   smoothHisto__1->SetBinContent(10144,98.03469);
   smoothHisto__1->SetBinContent(10145,89.1391);
   smoothHisto__1->SetBinContent(10146,81.16498);
   smoothHisto__1->SetBinContent(10147,71.38707);
   smoothHisto__1->SetBinContent(10148,62.04852);
   smoothHisto__1->SetBinContent(10149,55.13389);
   smoothHisto__1->SetBinContent(10150,49.31958);
   smoothHisto__1->SetBinContent(10151,43.69836);
   smoothHisto__1->SetBinContent(10152,36.71683);
   smoothHisto__1->SetBinContent(10153,29.45875);
   smoothHisto__1->SetBinContent(10154,24.69877);
   smoothHisto__1->SetBinContent(10155,21.43821);
   smoothHisto__1->SetBinContent(10156,18.40845);
   smoothHisto__1->SetBinContent(10157,14.54921);
   smoothHisto__1->SetBinContent(10158,11.86424);
   smoothHisto__1->SetBinContent(10159,10.62383);
   smoothHisto__1->SetBinContent(10160,7.955411);
   smoothHisto__1->SetBinContent(10161,5.182424);
   smoothHisto__1->SetBinContent(10162,2.955679);
   smoothHisto__1->SetBinContent(10163,1.980448);
   smoothHisto__1->SetBinContent(10164,1.392698);
   smoothHisto__1->SetBinContent(10165,1.148773);
   smoothHisto__1->SetBinContent(10166,0.8011931);
   smoothHisto__1->SetBinContent(10167,0.5609231);
   smoothHisto__1->SetBinContent(10168,0.2135814);
   smoothHisto__1->SetBinContent(10169,0.07366289);
   smoothHisto__1->SetBinContent(10230,0.08077069);
   smoothHisto__1->SetBinContent(10231,0.3750098);
   smoothHisto__1->SetBinContent(10232,1.007471);
   smoothHisto__1->SetBinContent(10233,1.743247);
   smoothHisto__1->SetBinContent(10234,3.062714);
   smoothHisto__1->SetBinContent(10235,7.284458);
   smoothHisto__1->SetBinContent(10236,20.53974);
   smoothHisto__1->SetBinContent(10237,46.36999);
   smoothHisto__1->SetBinContent(10238,85.98737);
   smoothHisto__1->SetBinContent(10239,117.5787);
   smoothHisto__1->SetBinContent(10240,136.1732);
   smoothHisto__1->SetBinContent(10241,131.0671);
   smoothHisto__1->SetBinContent(10242,120.7682);
   smoothHisto__1->SetBinContent(10243,109.7317);
   smoothHisto__1->SetBinContent(10244,102.7864);
   smoothHisto__1->SetBinContent(10245,97.23305);
   smoothHisto__1->SetBinContent(10246,94.36377);
   smoothHisto__1->SetBinContent(10247,87.86761);
   smoothHisto__1->SetBinContent(10248,79.9838);
   smoothHisto__1->SetBinContent(10249,70.87584);
   smoothHisto__1->SetBinContent(10250,61.40046);
   smoothHisto__1->SetBinContent(10251,55.70016);
   smoothHisto__1->SetBinContent(10252,48.2267);
   smoothHisto__1->SetBinContent(10253,41.76409);
   smoothHisto__1->SetBinContent(10254,35.74422);
   smoothHisto__1->SetBinContent(10255,29.97066);
   smoothHisto__1->SetBinContent(10256,25.82298);
   smoothHisto__1->SetBinContent(10257,21.99723);
   smoothHisto__1->SetBinContent(10258,18.33607);
   smoothHisto__1->SetBinContent(10259,14.77833);
   smoothHisto__1->SetBinContent(10260,12.8547);
   smoothHisto__1->SetBinContent(10261,11.06442);
   smoothHisto__1->SetBinContent(10262,8.958674);
   smoothHisto__1->SetBinContent(10263,5.736713);
   smoothHisto__1->SetBinContent(10264,3.467536);
   smoothHisto__1->SetBinContent(10265,2.202782);
   smoothHisto__1->SetBinContent(10266,1.510699);
   smoothHisto__1->SetBinContent(10267,1.252903);
   smoothHisto__1->SetBinContent(10268,0.9605421);
   smoothHisto__1->SetBinContent(10269,0.6529475);
   smoothHisto__1->SetBinContent(10270,0.2665855);
   smoothHisto__1->SetBinContent(10271,0.04358329);
   smoothHisto__1->SetBinError(192,0.03229177);
   smoothHisto__1->SetBinError(193,0.06458355);
   smoothHisto__1->SetBinError(194,0.03229177);
   smoothHisto__1->SetBinError(196,0.02920623);
   smoothHisto__1->SetBinError(197,0.05841246);
   smoothHisto__1->SetBinError(198,0.02920623);
   smoothHisto__1->SetBinError(199,0.02516285);
   smoothHisto__1->SetBinError(200,0.05622611);
   smoothHisto__1->SetBinError(201,0.07112917);
   smoothHisto__1->SetBinError(202,0.09876626);
   smoothHisto__1->SetBinError(290,0.03174361);
   smoothHisto__1->SetBinError(291,0.06554026);
   smoothHisto__1->SetBinError(292,0.06322397);
   smoothHisto__1->SetBinError(293,0.1020919);
   smoothHisto__1->SetBinError(294,0.1210273);
   smoothHisto__1->SetBinError(295,0.1734411);
   smoothHisto__1->SetBinError(296,0.1824638);
   smoothHisto__1->SetBinError(297,0.1337612);
   smoothHisto__1->SetBinError(298,0.1215046);
   smoothHisto__1->SetBinError(299,0.1483271);
   smoothHisto__1->SetBinError(300,0.1031176);
   smoothHisto__1->SetBinError(301,0.08549564);
   smoothHisto__1->SetBinError(302,0.1220804);
   smoothHisto__1->SetBinError(303,0.1317023);
   smoothHisto__1->SetBinError(304,0.1749902);
   smoothHisto__1->SetBinError(387,0.01813305);
   smoothHisto__1->SetBinError(388,0.04190216);
   smoothHisto__1->SetBinError(389,0.06454057);
   smoothHisto__1->SetBinError(390,0.1027774);
   smoothHisto__1->SetBinError(391,0.127657);
   smoothHisto__1->SetBinError(392,0.1935009);
   smoothHisto__1->SetBinError(393,0.2513008);
   smoothHisto__1->SetBinError(394,0.2632872);
   smoothHisto__1->SetBinError(395,0.2821273);
   smoothHisto__1->SetBinError(396,0.3163669);
   smoothHisto__1->SetBinError(397,0.3950503);
   smoothHisto__1->SetBinError(398,0.3958389);
   smoothHisto__1->SetBinError(399,0.3106254);
   smoothHisto__1->SetBinError(400,0.2801203);
   smoothHisto__1->SetBinError(401,0.3222635);
   smoothHisto__1->SetBinError(402,0.2320183);
   smoothHisto__1->SetBinError(403,0.1914834);
   smoothHisto__1->SetBinError(404,0.2442304);
   smoothHisto__1->SetBinError(405,0.2612799);
   smoothHisto__1->SetBinError(406,0.3314842);
   smoothHisto__1->SetBinError(485,0.01880494);
   smoothHisto__1->SetBinError(486,0.03760989);
   smoothHisto__1->SetBinError(487,0.04610262);
   smoothHisto__1->SetBinError(488,0.1014044);
   smoothHisto__1->SetBinError(489,0.137787);
   smoothHisto__1->SetBinError(490,0.1913228);
   smoothHisto__1->SetBinError(491,0.2628462);
   smoothHisto__1->SetBinError(492,0.3497791);
   smoothHisto__1->SetBinError(493,0.4135416);
   smoothHisto__1->SetBinError(494,0.510231);
   smoothHisto__1->SetBinError(495,0.5943768);
   smoothHisto__1->SetBinError(496,0.6048355);
   smoothHisto__1->SetBinError(497,0.629775);
   smoothHisto__1->SetBinError(498,0.6657156);
   smoothHisto__1->SetBinError(499,0.7428946);
   smoothHisto__1->SetBinError(500,0.8043201);
   smoothHisto__1->SetBinError(501,0.6488221);
   smoothHisto__1->SetBinError(502,0.5734635);
   smoothHisto__1->SetBinError(503,0.5812648);
   smoothHisto__1->SetBinError(504,0.4446652);
   smoothHisto__1->SetBinError(505,0.3599818);
   smoothHisto__1->SetBinError(506,0.3788968);
   smoothHisto__1->SetBinError(507,0.3576055);
   smoothHisto__1->SetBinError(508,0.3813605);
   smoothHisto__1->SetBinError(585,0.02488205);
   smoothHisto__1->SetBinError(586,0.06542705);
   smoothHisto__1->SetBinError(587,0.1083942);
   smoothHisto__1->SetBinError(588,0.1735029);
   smoothHisto__1->SetBinError(589,0.2223046);
   smoothHisto__1->SetBinError(590,0.346123);
   smoothHisto__1->SetBinError(591,0.4637073);
   smoothHisto__1->SetBinError(592,0.5896834);
   smoothHisto__1->SetBinError(593,0.7025923);
   smoothHisto__1->SetBinError(594,0.8320362);
   smoothHisto__1->SetBinError(595,0.9247323);
   smoothHisto__1->SetBinError(596,1.069926);
   smoothHisto__1->SetBinError(597,1.160667);
   smoothHisto__1->SetBinError(598,1.183287);
   smoothHisto__1->SetBinError(599,1.067069);
   smoothHisto__1->SetBinError(600,1.064563);
   smoothHisto__1->SetBinError(601,1.083315);
   smoothHisto__1->SetBinError(602,1.0158);
   smoothHisto__1->SetBinError(603,0.8967658);
   smoothHisto__1->SetBinError(604,0.7754925);
   smoothHisto__1->SetBinError(605,0.7831983);
   smoothHisto__1->SetBinError(606,0.582563);
   smoothHisto__1->SetBinError(607,0.4795672);
   smoothHisto__1->SetBinError(608,0.437163);
   smoothHisto__1->SetBinError(609,0.4580689);
   smoothHisto__1->SetBinError(610,0.3881471);
   smoothHisto__1->SetBinError(683,0.01770161);
   smoothHisto__1->SetBinError(684,0.03540323);
   smoothHisto__1->SetBinError(685,0.01770161);
   smoothHisto__1->SetBinError(686,0.04088364);
   smoothHisto__1->SetBinError(687,0.1074328);
   smoothHisto__1->SetBinError(688,0.2110461);
   smoothHisto__1->SetBinError(689,0.3368252);
   smoothHisto__1->SetBinError(690,0.5187717);
   smoothHisto__1->SetBinError(691,0.6667071);
   smoothHisto__1->SetBinError(692,0.8900309);
   smoothHisto__1->SetBinError(693,1.086513);
   smoothHisto__1->SetBinError(694,1.251799);
   smoothHisto__1->SetBinError(695,1.421269);
   smoothHisto__1->SetBinError(696,1.527255);
   smoothHisto__1->SetBinError(697,1.617196);
   smoothHisto__1->SetBinError(698,1.598606);
   smoothHisto__1->SetBinError(699,1.590885);
   smoothHisto__1->SetBinError(700,1.488378);
   smoothHisto__1->SetBinError(701,1.342391);
   smoothHisto__1->SetBinError(702,1.212696);
   smoothHisto__1->SetBinError(703,1.10092);
   smoothHisto__1->SetBinError(704,1.060896);
   smoothHisto__1->SetBinError(705,0.94686);
   smoothHisto__1->SetBinError(706,0.874433);
   smoothHisto__1->SetBinError(707,0.7134524);
   smoothHisto__1->SetBinError(708,0.5319863);
   smoothHisto__1->SetBinError(709,0.4185723);
   smoothHisto__1->SetBinError(710,0.3991699);
   smoothHisto__1->SetBinError(711,0.3389471);
   smoothHisto__1->SetBinError(712,0.3487999);
   smoothHisto__1->SetBinError(784,0.01770161);
   smoothHisto__1->SetBinError(785,0.04613374);
   smoothHisto__1->SetBinError(786,0.1194659);
   smoothHisto__1->SetBinError(787,0.1782147);
   smoothHisto__1->SetBinError(788,0.2347504);
   smoothHisto__1->SetBinError(789,0.3912248);
   smoothHisto__1->SetBinError(790,0.6019501);
   smoothHisto__1->SetBinError(791,0.8790514);
   smoothHisto__1->SetBinError(792,1.20856);
   smoothHisto__1->SetBinError(793,1.458914);
   smoothHisto__1->SetBinError(794,1.725491);
   smoothHisto__1->SetBinError(795,2.001495);
   smoothHisto__1->SetBinError(796,2.192111);
   smoothHisto__1->SetBinError(797,2.240431);
   smoothHisto__1->SetBinError(798,2.174497);
   smoothHisto__1->SetBinError(799,2.052616);
   smoothHisto__1->SetBinError(800,1.908124);
   smoothHisto__1->SetBinError(801,1.880223);
   smoothHisto__1->SetBinError(802,1.793434);
   smoothHisto__1->SetBinError(803,1.444601);
   smoothHisto__1->SetBinError(804,1.193536);
   smoothHisto__1->SetBinError(805,1.119289);
   smoothHisto__1->SetBinError(806,1.02729);
   smoothHisto__1->SetBinError(807,0.9116519);
   smoothHisto__1->SetBinError(808,0.7828434);
   smoothHisto__1->SetBinError(809,0.6193814);
   smoothHisto__1->SetBinError(810,0.4786848);
   smoothHisto__1->SetBinError(811,0.3773147);
   smoothHisto__1->SetBinError(812,0.3389086);
   smoothHisto__1->SetBinError(813,0.2336769);
   smoothHisto__1->SetBinError(814,0.2411314);
   smoothHisto__1->SetBinError(884,0.02510537);
   smoothHisto__1->SetBinError(885,0.05268911);
   smoothHisto__1->SetBinError(886,0.0731715);
   smoothHisto__1->SetBinError(887,0.1659754);
   smoothHisto__1->SetBinError(888,0.3249759);
   smoothHisto__1->SetBinError(889,0.4831287);
   smoothHisto__1->SetBinError(890,0.629204);
   smoothHisto__1->SetBinError(891,0.9435113);
   smoothHisto__1->SetBinError(892,1.301363);
   smoothHisto__1->SetBinError(893,1.739095);
   smoothHisto__1->SetBinError(894,2.212109);
   smoothHisto__1->SetBinError(895,2.544743);
   smoothHisto__1->SetBinError(896,2.71575);
   smoothHisto__1->SetBinError(897,2.805194);
   smoothHisto__1->SetBinError(898,2.706949);
   smoothHisto__1->SetBinError(899,2.660682);
   smoothHisto__1->SetBinError(900,2.501626);
   smoothHisto__1->SetBinError(901,2.255273);
   smoothHisto__1->SetBinError(902,2.042439);
   smoothHisto__1->SetBinError(903,1.807478);
   smoothHisto__1->SetBinError(904,1.735417);
   smoothHisto__1->SetBinError(905,1.445048);
   smoothHisto__1->SetBinError(906,1.175049);
   smoothHisto__1->SetBinError(907,1.093209);
   smoothHisto__1->SetBinError(908,1.007805);
   smoothHisto__1->SetBinError(909,0.8078954);
   smoothHisto__1->SetBinError(910,0.6708702);
   smoothHisto__1->SetBinError(911,0.4942141);
   smoothHisto__1->SetBinError(912,0.5294914);
   smoothHisto__1->SetBinError(913,0.3713486);
   smoothHisto__1->SetBinError(914,0.3023294);
   smoothHisto__1->SetBinError(915,0.2275709);
   smoothHisto__1->SetBinError(916,0.3308498);
   smoothHisto__1->SetBinError(979,0.01955485);
   smoothHisto__1->SetBinError(980,0.03910969);
   smoothHisto__1->SetBinError(981,0.01955485);
   smoothHisto__1->SetBinError(984,0.02395051);
   smoothHisto__1->SetBinError(985,0.0632424);
   smoothHisto__1->SetBinError(986,0.1045467);
   smoothHisto__1->SetBinError(987,0.1842584);
   smoothHisto__1->SetBinError(988,0.2550312);
   smoothHisto__1->SetBinError(989,0.4194399);
   smoothHisto__1->SetBinError(990,0.725699);
   smoothHisto__1->SetBinError(991,1.124005);
   smoothHisto__1->SetBinError(992,1.419187);
   smoothHisto__1->SetBinError(993,1.931095);
   smoothHisto__1->SetBinError(994,2.402665);
   smoothHisto__1->SetBinError(995,2.910173);
   smoothHisto__1->SetBinError(996,3.324677);
   smoothHisto__1->SetBinError(997,3.399576);
   smoothHisto__1->SetBinError(998,3.31699);
   smoothHisto__1->SetBinError(999,3.169039);
   smoothHisto__1->SetBinError(1000,3.027247);
   smoothHisto__1->SetBinError(1001,2.749564);
   smoothHisto__1->SetBinError(1002,2.579904);
   smoothHisto__1->SetBinError(1003,2.289043);
   smoothHisto__1->SetBinError(1004,2.091498);
   smoothHisto__1->SetBinError(1005,1.856649);
   smoothHisto__1->SetBinError(1006,1.630094);
   smoothHisto__1->SetBinError(1007,1.312168);
   smoothHisto__1->SetBinError(1008,1.031704);
   smoothHisto__1->SetBinError(1009,1.033227);
   smoothHisto__1->SetBinError(1010,0.8856784);
   smoothHisto__1->SetBinError(1011,0.674825);
   smoothHisto__1->SetBinError(1012,0.6194174);
   smoothHisto__1->SetBinError(1013,0.439349);
   smoothHisto__1->SetBinError(1014,0.5422784);
   smoothHisto__1->SetBinError(1015,0.4190381);
   smoothHisto__1->SetBinError(1016,0.3519509);
   smoothHisto__1->SetBinError(1017,0.3283876);
   smoothHisto__1->SetBinError(1018,0.4180812);
   smoothHisto__1->SetBinError(1080,0.01955485);
   smoothHisto__1->SetBinError(1081,0.03910969);
   smoothHisto__1->SetBinError(1082,0.07821939);
   smoothHisto__1->SetBinError(1083,0.03910969);
   smoothHisto__1->SetBinError(1084,0.02471016);
   smoothHisto__1->SetBinError(1085,0.04318452);
   smoothHisto__1->SetBinError(1086,0.07379666);
   smoothHisto__1->SetBinError(1087,0.155603);
   smoothHisto__1->SetBinError(1088,0.2662507);
   smoothHisto__1->SetBinError(1089,0.4405343);
   smoothHisto__1->SetBinError(1090,0.6199971);
   smoothHisto__1->SetBinError(1091,0.93544);
   smoothHisto__1->SetBinError(1092,1.416027);
   smoothHisto__1->SetBinError(1093,1.982581);
   smoothHisto__1->SetBinError(1094,2.452575);
   smoothHisto__1->SetBinError(1095,3.016646);
   smoothHisto__1->SetBinError(1096,3.513426);
   smoothHisto__1->SetBinError(1097,3.779799);
   smoothHisto__1->SetBinError(1098,3.817193);
   smoothHisto__1->SetBinError(1099,3.756323);
   smoothHisto__1->SetBinError(1100,3.646028);
   smoothHisto__1->SetBinError(1101,3.372836);
   smoothHisto__1->SetBinError(1102,3.135134);
   smoothHisto__1->SetBinError(1103,2.857356);
   smoothHisto__1->SetBinError(1104,2.572741);
   smoothHisto__1->SetBinError(1105,2.272361);
   smoothHisto__1->SetBinError(1106,1.881702);
   smoothHisto__1->SetBinError(1107,1.669203);
   smoothHisto__1->SetBinError(1108,1.511392);
   smoothHisto__1->SetBinError(1109,1.306016);
   smoothHisto__1->SetBinError(1110,1.043556);
   smoothHisto__1->SetBinError(1111,1.032053);
   smoothHisto__1->SetBinError(1112,0.7764715);
   smoothHisto__1->SetBinError(1113,0.7156362);
   smoothHisto__1->SetBinError(1114,0.6223163);
   smoothHisto__1->SetBinError(1115,0.4690186);
   smoothHisto__1->SetBinError(1116,0.5550615);
   smoothHisto__1->SetBinError(1117,0.3311782);
   smoothHisto__1->SetBinError(1118,0.2721171);
   smoothHisto__1->SetBinError(1119,0.2163989);
   smoothHisto__1->SetBinError(1120,0.2999638);
   smoothHisto__1->SetBinError(1182,0.03910969);
   smoothHisto__1->SetBinError(1183,0.0833617);
   smoothHisto__1->SetBinError(1184,0.1667234);
   smoothHisto__1->SetBinError(1185,0.08471938);
   smoothHisto__1->SetBinError(1186,0.05311162);
   smoothHisto__1->SetBinError(1187,0.1057691);
   smoothHisto__1->SetBinError(1188,0.2075755);
   smoothHisto__1->SetBinError(1189,0.3680544);
   smoothHisto__1->SetBinError(1190,0.6091525);
   smoothHisto__1->SetBinError(1191,0.9090592);
   smoothHisto__1->SetBinError(1192,1.306631);
   smoothHisto__1->SetBinError(1193,1.814942);
   smoothHisto__1->SetBinError(1194,2.483103);
   smoothHisto__1->SetBinError(1195,3.227388);
   smoothHisto__1->SetBinError(1196,3.705076);
   smoothHisto__1->SetBinError(1197,4.14734);
   smoothHisto__1->SetBinError(1198,4.300951);
   smoothHisto__1->SetBinError(1199,4.256781);
   smoothHisto__1->SetBinError(1200,4.135115);
   smoothHisto__1->SetBinError(1201,3.905963);
   smoothHisto__1->SetBinError(1202,3.626063);
   smoothHisto__1->SetBinError(1203,3.31167);
   smoothHisto__1->SetBinError(1204,3.019364);
   smoothHisto__1->SetBinError(1205,2.673987);
   smoothHisto__1->SetBinError(1206,2.316444);
   smoothHisto__1->SetBinError(1207,1.975685);
   smoothHisto__1->SetBinError(1208,1.668574);
   smoothHisto__1->SetBinError(1209,1.448453);
   smoothHisto__1->SetBinError(1210,1.343084);
   smoothHisto__1->SetBinError(1211,1.218761);
   smoothHisto__1->SetBinError(1212,1.062921);
   smoothHisto__1->SetBinError(1213,0.9492286);
   smoothHisto__1->SetBinError(1214,0.7146632);
   smoothHisto__1->SetBinError(1215,0.6622529);
   smoothHisto__1->SetBinError(1216,0.4663313);
   smoothHisto__1->SetBinError(1217,0.4432275);
   smoothHisto__1->SetBinError(1218,0.3838237);
   smoothHisto__1->SetBinError(1219,0.3003365);
   smoothHisto__1->SetBinError(1220,0.3854104);
   smoothHisto__1->SetBinError(1221,0.2635253);
   smoothHisto__1->SetBinError(1222,0.2110041);
   smoothHisto__1->SetBinError(1284,0.03483235);
   smoothHisto__1->SetBinError(1285,0.0696647);
   smoothHisto__1->SetBinError(1286,0.1393294);
   smoothHisto__1->SetBinError(1287,0.07593399);
   smoothHisto__1->SetBinError(1288,0.1149112);
   smoothHisto__1->SetBinError(1289,0.2438728);
   smoothHisto__1->SetBinError(1290,0.4267775);
   smoothHisto__1->SetBinError(1291,0.6565312);
   smoothHisto__1->SetBinError(1292,1.088604);
   smoothHisto__1->SetBinError(1293,1.542832);
   smoothHisto__1->SetBinError(1294,2.231669);
   smoothHisto__1->SetBinError(1295,3.042414);
   smoothHisto__1->SetBinError(1296,3.853916);
   smoothHisto__1->SetBinError(1297,4.517458);
   smoothHisto__1->SetBinError(1298,4.829401);
   smoothHisto__1->SetBinError(1299,4.770333);
   smoothHisto__1->SetBinError(1300,4.71919);
   smoothHisto__1->SetBinError(1301,4.480844);
   smoothHisto__1->SetBinError(1302,4.215685);
   smoothHisto__1->SetBinError(1303,3.920728);
   smoothHisto__1->SetBinError(1304,3.663712);
   smoothHisto__1->SetBinError(1305,3.272627);
   smoothHisto__1->SetBinError(1306,2.885428);
   smoothHisto__1->SetBinError(1307,2.615034);
   smoothHisto__1->SetBinError(1308,2.199585);
   smoothHisto__1->SetBinError(1309,1.941032);
   smoothHisto__1->SetBinError(1310,1.665257);
   smoothHisto__1->SetBinError(1311,1.372712);
   smoothHisto__1->SetBinError(1312,1.219227);
   smoothHisto__1->SetBinError(1313,1.053608);
   smoothHisto__1->SetBinError(1314,0.9108655);
   smoothHisto__1->SetBinError(1315,0.8361868);
   smoothHisto__1->SetBinError(1316,0.656163);
   smoothHisto__1->SetBinError(1317,0.5221905);
   smoothHisto__1->SetBinError(1318,0.3879314);
   smoothHisto__1->SetBinError(1319,0.380601);
   smoothHisto__1->SetBinError(1320,0.4285626);
   smoothHisto__1->SetBinError(1321,0.2890113);
   smoothHisto__1->SetBinError(1322,0.2572509);
   smoothHisto__1->SetBinError(1323,0.1511022);
   smoothHisto__1->SetBinError(1324,0.1059172);
   smoothHisto__1->SetBinError(1386,0.05967093);
   smoothHisto__1->SetBinError(1387,0.1209333);
   smoothHisto__1->SetBinError(1388,0.2353889);
   smoothHisto__1->SetBinError(1389,0.1542258);
   smoothHisto__1->SetBinError(1390,0.2592036);
   smoothHisto__1->SetBinError(1391,0.4954883);
   smoothHisto__1->SetBinError(1392,0.8646919);
   smoothHisto__1->SetBinError(1393,1.289775);
   smoothHisto__1->SetBinError(1394,1.978659);
   smoothHisto__1->SetBinError(1395,2.628693);
   smoothHisto__1->SetBinError(1396,3.563134);
   smoothHisto__1->SetBinError(1397,4.456282);
   smoothHisto__1->SetBinError(1398,5.201713);
   smoothHisto__1->SetBinError(1399,5.314502);
   smoothHisto__1->SetBinError(1400,5.260078);
   smoothHisto__1->SetBinError(1401,4.939312);
   smoothHisto__1->SetBinError(1402,4.709196);
   smoothHisto__1->SetBinError(1403,4.483538);
   smoothHisto__1->SetBinError(1404,4.32738);
   smoothHisto__1->SetBinError(1405,3.947365);
   smoothHisto__1->SetBinError(1406,3.588708);
   smoothHisto__1->SetBinError(1407,3.176975);
   smoothHisto__1->SetBinError(1408,2.670794);
   smoothHisto__1->SetBinError(1409,2.362094);
   smoothHisto__1->SetBinError(1410,2.074949);
   smoothHisto__1->SetBinError(1411,1.886149);
   smoothHisto__1->SetBinError(1412,1.559163);
   smoothHisto__1->SetBinError(1413,1.272653);
   smoothHisto__1->SetBinError(1414,1.107871);
   smoothHisto__1->SetBinError(1415,0.9092387);
   smoothHisto__1->SetBinError(1416,0.8575476);
   smoothHisto__1->SetBinError(1417,0.7965541);
   smoothHisto__1->SetBinError(1418,0.7119893);
   smoothHisto__1->SetBinError(1419,0.5643643);
   smoothHisto__1->SetBinError(1420,0.4328535);
   smoothHisto__1->SetBinError(1421,0.3953203);
   smoothHisto__1->SetBinError(1422,0.3296307);
   smoothHisto__1->SetBinError(1423,0.2886582);
   smoothHisto__1->SetBinError(1424,0.3093254);
   smoothHisto__1->SetBinError(1425,0.1692441);
   smoothHisto__1->SetBinError(1426,0.09884421);
   smoothHisto__1->SetBinError(1485,0.0263363);
   smoothHisto__1->SetBinError(1486,0.0552221);
   smoothHisto__1->SetBinError(1487,0.04892573);
   smoothHisto__1->SetBinError(1488,0.06726491);
   smoothHisto__1->SetBinError(1489,0.1410949);
   smoothHisto__1->SetBinError(1490,0.2451829);
   smoothHisto__1->SetBinError(1491,0.3145013);
   smoothHisto__1->SetBinError(1492,0.5462357);
   smoothHisto__1->SetBinError(1493,0.962724);
   smoothHisto__1->SetBinError(1494,1.434377);
   smoothHisto__1->SetBinError(1495,2.129715);
   smoothHisto__1->SetBinError(1496,2.998525);
   smoothHisto__1->SetBinError(1497,3.842924);
   smoothHisto__1->SetBinError(1498,4.88183);
   smoothHisto__1->SetBinError(1499,5.528334);
   smoothHisto__1->SetBinError(1500,5.722607);
   smoothHisto__1->SetBinError(1501,5.617352);
   smoothHisto__1->SetBinError(1502,5.46266);
   smoothHisto__1->SetBinError(1503,5.145007);
   smoothHisto__1->SetBinError(1504,4.755248);
   smoothHisto__1->SetBinError(1505,4.395876);
   smoothHisto__1->SetBinError(1506,4.179803);
   smoothHisto__1->SetBinError(1507,3.812275);
   smoothHisto__1->SetBinError(1508,3.443666);
   smoothHisto__1->SetBinError(1509,3.047749);
   smoothHisto__1->SetBinError(1510,2.611816);
   smoothHisto__1->SetBinError(1511,2.262277);
   smoothHisto__1->SetBinError(1512,1.952638);
   smoothHisto__1->SetBinError(1513,1.706185);
   smoothHisto__1->SetBinError(1514,1.537792);
   smoothHisto__1->SetBinError(1515,1.223045);
   smoothHisto__1->SetBinError(1516,1.05407);
   smoothHisto__1->SetBinError(1517,0.854788);
   smoothHisto__1->SetBinError(1518,0.752078);
   smoothHisto__1->SetBinError(1519,0.6134384);
   smoothHisto__1->SetBinError(1520,0.541554);
   smoothHisto__1->SetBinError(1521,0.4117156);
   smoothHisto__1->SetBinError(1522,0.3621069);
   smoothHisto__1->SetBinError(1523,0.3039446);
   smoothHisto__1->SetBinError(1524,0.2302725);
   smoothHisto__1->SetBinError(1525,0.1919819);
   smoothHisto__1->SetBinError(1526,0.1584795);
   smoothHisto__1->SetBinError(1527,0.08397399);
   smoothHisto__1->SetBinError(1528,0.04788811);
   smoothHisto__1->SetBinError(1586,0.03358626);
   smoothHisto__1->SetBinError(1587,0.06918976);
   smoothHisto__1->SetBinError(1588,0.1139963);
   smoothHisto__1->SetBinError(1589,0.1067121);
   smoothHisto__1->SetBinError(1590,0.164881);
   smoothHisto__1->SetBinError(1591,0.2919107);
   smoothHisto__1->SetBinError(1592,0.5050911);
   smoothHisto__1->SetBinError(1593,0.7057257);
   smoothHisto__1->SetBinError(1594,1.083474);
   smoothHisto__1->SetBinError(1595,1.662867);
   smoothHisto__1->SetBinError(1596,2.392126);
   smoothHisto__1->SetBinError(1597,3.325842);
   smoothHisto__1->SetBinError(1598,4.38009);
   smoothHisto__1->SetBinError(1599,5.25313);
   smoothHisto__1->SetBinError(1600,5.934388);
   smoothHisto__1->SetBinError(1601,6.083098);
   smoothHisto__1->SetBinError(1602,6.03595);
   smoothHisto__1->SetBinError(1603,5.785033);
   smoothHisto__1->SetBinError(1604,5.485189);
   smoothHisto__1->SetBinError(1605,5.111399);
   smoothHisto__1->SetBinError(1606,4.69471);
   smoothHisto__1->SetBinError(1607,4.442694);
   smoothHisto__1->SetBinError(1608,3.972906);
   smoothHisto__1->SetBinError(1609,3.585752);
   smoothHisto__1->SetBinError(1610,3.229157);
   smoothHisto__1->SetBinError(1611,2.817654);
   smoothHisto__1->SetBinError(1612,2.490746);
   smoothHisto__1->SetBinError(1613,2.063801);
   smoothHisto__1->SetBinError(1614,1.774733);
   smoothHisto__1->SetBinError(1615,1.65532);
   smoothHisto__1->SetBinError(1616,1.363356);
   smoothHisto__1->SetBinError(1617,1.057047);
   smoothHisto__1->SetBinError(1618,0.9503937);
   smoothHisto__1->SetBinError(1619,0.820637);
   smoothHisto__1->SetBinError(1620,0.7286339);
   smoothHisto__1->SetBinError(1621,0.5443063);
   smoothHisto__1->SetBinError(1622,0.4463732);
   smoothHisto__1->SetBinError(1623,0.3160381);
   smoothHisto__1->SetBinError(1624,0.3494172);
   smoothHisto__1->SetBinError(1625,0.2519745);
   smoothHisto__1->SetBinError(1626,0.2519964);
   smoothHisto__1->SetBinError(1627,0.1548015);
   smoothHisto__1->SetBinError(1628,0.1064333);
   smoothHisto__1->SetBinError(1629,0.04537773);
   smoothHisto__1->SetBinError(1685,0.01689151);
   smoothHisto__1->SetBinError(1686,0.03378302);
   smoothHisto__1->SetBinError(1687,0.02682832);
   smoothHisto__1->SetBinError(1688,0.06717251);
   smoothHisto__1->SetBinError(1689,0.1383795);
   smoothHisto__1->SetBinError(1690,0.2310051);
   smoothHisto__1->SetBinError(1691,0.2212481);
   smoothHisto__1->SetBinError(1692,0.3454096);
   smoothHisto__1->SetBinError(1693,0.5732024);
   smoothHisto__1->SetBinError(1694,1.013141);
   smoothHisto__1->SetBinError(1695,1.294754);
   smoothHisto__1->SetBinError(1696,1.718673);
   smoothHisto__1->SetBinError(1697,2.531305);
   smoothHisto__1->SetBinError(1698,3.4933);
   smoothHisto__1->SetBinError(1699,4.595847);
   smoothHisto__1->SetBinError(1700,5.641443);
   smoothHisto__1->SetBinError(1701,6.245519);
   smoothHisto__1->SetBinError(1702,6.415702);
   smoothHisto__1->SetBinError(1703,6.239001);
   smoothHisto__1->SetBinError(1704,5.988382);
   smoothHisto__1->SetBinError(1705,5.757165);
   smoothHisto__1->SetBinError(1706,5.386941);
   smoothHisto__1->SetBinError(1707,4.987812);
   smoothHisto__1->SetBinError(1708,4.604322);
   smoothHisto__1->SetBinError(1709,4.262547);
   smoothHisto__1->SetBinError(1710,3.806097);
   smoothHisto__1->SetBinError(1711,3.457026);
   smoothHisto__1->SetBinError(1712,3.078241);
   smoothHisto__1->SetBinError(1713,2.692764);
   smoothHisto__1->SetBinError(1714,2.305448);
   smoothHisto__1->SetBinError(1715,2.044855);
   smoothHisto__1->SetBinError(1716,1.741203);
   smoothHisto__1->SetBinError(1717,1.553304);
   smoothHisto__1->SetBinError(1718,1.353892);
   smoothHisto__1->SetBinError(1719,1.037382);
   smoothHisto__1->SetBinError(1720,0.8813839);
   smoothHisto__1->SetBinError(1721,0.7495867);
   smoothHisto__1->SetBinError(1722,0.5998826);
   smoothHisto__1->SetBinError(1723,0.4699791);
   smoothHisto__1->SetBinError(1724,0.4179973);
   smoothHisto__1->SetBinError(1725,0.2703731);
   smoothHisto__1->SetBinError(1726,0.2887046);
   smoothHisto__1->SetBinError(1727,0.2597479);
   smoothHisto__1->SetBinError(1728,0.1813715);
   smoothHisto__1->SetBinError(1729,0.1519649);
   smoothHisto__1->SetBinError(1730,0.1031384);
   smoothHisto__1->SetBinError(1731,0.05369802);
   smoothHisto__1->SetBinError(1732,0.02747473);
   smoothHisto__1->SetBinError(1786,0.01689151);
   smoothHisto__1->SetBinError(1787,0.03378302);
   smoothHisto__1->SetBinError(1788,0.06756604);
   smoothHisto__1->SetBinError(1789,0.05776365);
   smoothHisto__1->SetBinError(1790,0.09879429);
   smoothHisto__1->SetBinError(1791,0.1882185);
   smoothHisto__1->SetBinError(1792,0.2086846);
   smoothHisto__1->SetBinError(1793,0.2477794);
   smoothHisto__1->SetBinError(1794,0.465634);
   smoothHisto__1->SetBinError(1795,0.7548689);
   smoothHisto__1->SetBinError(1796,1.355125);
   smoothHisto__1->SetBinError(1797,1.987013);
   smoothHisto__1->SetBinError(1798,2.623362);
   smoothHisto__1->SetBinError(1799,3.610119);
   smoothHisto__1->SetBinError(1800,4.688151);
   smoothHisto__1->SetBinError(1801,5.765302);
   smoothHisto__1->SetBinError(1802,6.597839);
   smoothHisto__1->SetBinError(1803,6.647107);
   smoothHisto__1->SetBinError(1804,6.537208);
   smoothHisto__1->SetBinError(1805,6.315745);
   smoothHisto__1->SetBinError(1806,5.99645);
   smoothHisto__1->SetBinError(1807,5.63986);
   smoothHisto__1->SetBinError(1808,5.300291);
   smoothHisto__1->SetBinError(1809,4.86538);
   smoothHisto__1->SetBinError(1810,4.425647);
   smoothHisto__1->SetBinError(1811,4.139209);
   smoothHisto__1->SetBinError(1812,3.592437);
   smoothHisto__1->SetBinError(1813,3.331346);
   smoothHisto__1->SetBinError(1814,3.007858);
   smoothHisto__1->SetBinError(1815,2.663666);
   smoothHisto__1->SetBinError(1816,2.279443);
   smoothHisto__1->SetBinError(1817,1.970088);
   smoothHisto__1->SetBinError(1818,1.639753);
   smoothHisto__1->SetBinError(1819,1.413105);
   smoothHisto__1->SetBinError(1820,1.161206);
   smoothHisto__1->SetBinError(1821,0.9831744);
   smoothHisto__1->SetBinError(1822,0.8297804);
   smoothHisto__1->SetBinError(1823,0.6921634);
   smoothHisto__1->SetBinError(1824,0.545382);
   smoothHisto__1->SetBinError(1825,0.4442576);
   smoothHisto__1->SetBinError(1826,0.409683);
   smoothHisto__1->SetBinError(1827,0.2488657);
   smoothHisto__1->SetBinError(1828,0.3012294);
   smoothHisto__1->SetBinError(1829,0.2250843);
   smoothHisto__1->SetBinError(1830,0.1905613);
   smoothHisto__1->SetBinError(1831,0.2612053);
   smoothHisto__1->SetBinError(1832,0.2014088);
   smoothHisto__1->SetBinError(1833,0.1343518);
   smoothHisto__1->SetBinError(1834,0.07581425);
   smoothHisto__1->SetBinError(1888,0.03378302);
   smoothHisto__1->SetBinError(1889,0.06756604);
   smoothHisto__1->SetBinError(1890,0.1368148);
   smoothHisto__1->SetBinError(1891,0.08264394);
   smoothHisto__1->SetBinError(1892,0.1171599);
   smoothHisto__1->SetBinError(1893,0.1645862);
   smoothHisto__1->SetBinError(1894,0.312944);
   smoothHisto__1->SetBinError(1895,0.4444741);
   smoothHisto__1->SetBinError(1896,0.7567459);
   smoothHisto__1->SetBinError(1897,1.124643);
   smoothHisto__1->SetBinError(1898,1.837532);
   smoothHisto__1->SetBinError(1899,2.599631);
   smoothHisto__1->SetBinError(1900,3.612451);
   smoothHisto__1->SetBinError(1901,4.882596);
   smoothHisto__1->SetBinError(1902,6.011635);
   smoothHisto__1->SetBinError(1903,6.720531);
   smoothHisto__1->SetBinError(1904,7.034351);
   smoothHisto__1->SetBinError(1905,6.880917);
   smoothHisto__1->SetBinError(1906,6.558169);
   smoothHisto__1->SetBinError(1907,6.338642);
   smoothHisto__1->SetBinError(1908,5.883031);
   smoothHisto__1->SetBinError(1909,5.484954);
   smoothHisto__1->SetBinError(1910,5.018428);
   smoothHisto__1->SetBinError(1911,4.67319);
   smoothHisto__1->SetBinError(1912,4.24886);
   smoothHisto__1->SetBinError(1913,3.868707);
   smoothHisto__1->SetBinError(1914,3.464441);
   smoothHisto__1->SetBinError(1915,3.147652);
   smoothHisto__1->SetBinError(1916,2.811609);
   smoothHisto__1->SetBinError(1917,2.430178);
   smoothHisto__1->SetBinError(1918,2.119729);
   smoothHisto__1->SetBinError(1919,1.782394);
   smoothHisto__1->SetBinError(1920,1.538597);
   smoothHisto__1->SetBinError(1921,1.297686);
   smoothHisto__1->SetBinError(1922,1.061973);
   smoothHisto__1->SetBinError(1923,0.8763314);
   smoothHisto__1->SetBinError(1924,0.7766077);
   smoothHisto__1->SetBinError(1925,0.610958);
   smoothHisto__1->SetBinError(1926,0.4498494);
   smoothHisto__1->SetBinError(1927,0.3066163);
   smoothHisto__1->SetBinError(1928,0.2655375);
   smoothHisto__1->SetBinError(1929,0.2234357);
   smoothHisto__1->SetBinError(1930,0.3695145);
   smoothHisto__1->SetBinError(1931,0.2184483);
   smoothHisto__1->SetBinError(1932,0.2026166);
   smoothHisto__1->SetBinError(1933,0.1574708);
   smoothHisto__1->SetBinError(1934,0.134078);
   smoothHisto__1->SetBinError(1935,0.1710959);
   smoothHisto__1->SetBinError(1936,0.1080199);
   smoothHisto__1->SetBinError(1990,0.01689151);
   smoothHisto__1->SetBinError(1991,0.03378302);
   smoothHisto__1->SetBinError(1992,0.0799724);
   smoothHisto__1->SetBinError(1993,0.09442403);
   smoothHisto__1->SetBinError(1994,0.2171346);
   smoothHisto__1->SetBinError(1995,0.2912129);
   smoothHisto__1->SetBinError(1996,0.5665471);
   smoothHisto__1->SetBinError(1997,0.6794459);
   smoothHisto__1->SetBinError(1998,1.058632);
   smoothHisto__1->SetBinError(1999,1.678558);
   smoothHisto__1->SetBinError(2000,2.518966);
   smoothHisto__1->SetBinError(2001,3.506068);
   smoothHisto__1->SetBinError(2002,4.728257);
   smoothHisto__1->SetBinError(2003,6.145405);
   smoothHisto__1->SetBinError(2004,6.834037);
   smoothHisto__1->SetBinError(2005,7.235454);
   smoothHisto__1->SetBinError(2006,7.103789);
   smoothHisto__1->SetBinError(2007,6.916112);
   smoothHisto__1->SetBinError(2008,6.566632);
   smoothHisto__1->SetBinError(2009,6.17937);
   smoothHisto__1->SetBinError(2010,5.770845);
   smoothHisto__1->SetBinError(2011,5.369135);
   smoothHisto__1->SetBinError(2012,4.980684);
   smoothHisto__1->SetBinError(2013,4.677062);
   smoothHisto__1->SetBinError(2014,4.220142);
   smoothHisto__1->SetBinError(2015,3.706324);
   smoothHisto__1->SetBinError(2016,3.22618);
   smoothHisto__1->SetBinError(2017,2.974287);
   smoothHisto__1->SetBinError(2018,2.543518);
   smoothHisto__1->SetBinError(2019,2.288472);
   smoothHisto__1->SetBinError(2020,1.976751);
   smoothHisto__1->SetBinError(2021,1.69969);
   smoothHisto__1->SetBinError(2022,1.526546);
   smoothHisto__1->SetBinError(2023,1.237363);
   smoothHisto__1->SetBinError(2024,1.040111);
   smoothHisto__1->SetBinError(2025,0.8051648);
   smoothHisto__1->SetBinError(2026,0.705139);
   smoothHisto__1->SetBinError(2027,0.52084);
   smoothHisto__1->SetBinError(2028,0.4299329);
   smoothHisto__1->SetBinError(2029,0.3641073);
   smoothHisto__1->SetBinError(2030,0.3323048);
   smoothHisto__1->SetBinError(2031,0.2735796);
   smoothHisto__1->SetBinError(2032,0.3969724);
   smoothHisto__1->SetBinError(2033,0.2195616);
   smoothHisto__1->SetBinError(2034,0.156027);
   smoothHisto__1->SetBinError(2035,0.1196539);
   smoothHisto__1->SetBinError(2036,0.1753711);
   smoothHisto__1->SetBinError(2037,0.3263427);
   smoothHisto__1->SetBinError(2038,0.2102307);
   smoothHisto__1->SetBinError(2093,0.01689151);
   smoothHisto__1->SetBinError(2094,0.04529726);
   smoothHisto__1->SetBinError(2095,0.08110744);
   smoothHisto__1->SetBinError(2096,0.1943481);
   smoothHisto__1->SetBinError(2097,0.3279087);
   smoothHisto__1->SetBinError(2098,0.6297978);
   smoothHisto__1->SetBinError(2099,1.084412);
   smoothHisto__1->SetBinError(2100,1.652419);
   smoothHisto__1->SetBinError(2101,2.28034);
   smoothHisto__1->SetBinError(2102,3.324322);
   smoothHisto__1->SetBinError(2103,4.555905);
   smoothHisto__1->SetBinError(2104,5.902328);
   smoothHisto__1->SetBinError(2105,6.996088);
   smoothHisto__1->SetBinError(2106,7.307486);
   smoothHisto__1->SetBinError(2107,7.260547);
   smoothHisto__1->SetBinError(2108,7.062158);
   smoothHisto__1->SetBinError(2109,6.764329);
   smoothHisto__1->SetBinError(2110,6.429021);
   smoothHisto__1->SetBinError(2111,5.941415);
   smoothHisto__1->SetBinError(2112,5.587663);
   smoothHisto__1->SetBinError(2113,5.25943);
   smoothHisto__1->SetBinError(2114,4.899866);
   smoothHisto__1->SetBinError(2115,4.521267);
   smoothHisto__1->SetBinError(2116,4.051066);
   smoothHisto__1->SetBinError(2117,3.549514);
   smoothHisto__1->SetBinError(2118,3.107446);
   smoothHisto__1->SetBinError(2119,2.798396);
   smoothHisto__1->SetBinError(2120,2.391671);
   smoothHisto__1->SetBinError(2121,2.15462);
   smoothHisto__1->SetBinError(2122,1.84341);
   smoothHisto__1->SetBinError(2123,1.683613);
   smoothHisto__1->SetBinError(2124,1.530032);
   smoothHisto__1->SetBinError(2125,1.158826);
   smoothHisto__1->SetBinError(2126,0.910847);
   smoothHisto__1->SetBinError(2127,0.8341769);
   smoothHisto__1->SetBinError(2128,0.6176721);
   smoothHisto__1->SetBinError(2129,0.5628278);
   smoothHisto__1->SetBinError(2130,0.5341256);
   smoothHisto__1->SetBinError(2131,0.4244675);
   smoothHisto__1->SetBinError(2132,0.403383);
   smoothHisto__1->SetBinError(2133,0.3546906);
   smoothHisto__1->SetBinError(2134,0.3903694);
   smoothHisto__1->SetBinError(2135,0.2592783);
   smoothHisto__1->SetBinError(2136,0.2047175);
   smoothHisto__1->SetBinError(2137,0.1250542);
   smoothHisto__1->SetBinError(2138,0.1765384);
   smoothHisto__1->SetBinError(2139,0.1868485);
   smoothHisto__1->SetBinError(2140,0.1209019);
   smoothHisto__1->SetBinError(2194,0.02643443);
   smoothHisto__1->SetBinError(2195,0.05286886);
   smoothHisto__1->SetBinError(2196,0.06864131);
   smoothHisto__1->SetBinError(2197,0.1710759);
   smoothHisto__1->SetBinError(2198,0.3634784);
   smoothHisto__1->SetBinError(2199,0.5649356);
   smoothHisto__1->SetBinError(2200,0.9315711);
   smoothHisto__1->SetBinError(2201,1.46332);
   smoothHisto__1->SetBinError(2202,2.209035);
   smoothHisto__1->SetBinError(2203,3.002734);
   smoothHisto__1->SetBinError(2204,4.364652);
   smoothHisto__1->SetBinError(2205,5.819894);
   smoothHisto__1->SetBinError(2206,6.860533);
   smoothHisto__1->SetBinError(2207,7.47774);
   smoothHisto__1->SetBinError(2208,7.518713);
   smoothHisto__1->SetBinError(2209,7.295719);
   smoothHisto__1->SetBinError(2210,7.04709);
   smoothHisto__1->SetBinError(2211,6.778194);
   smoothHisto__1->SetBinError(2212,6.38874);
   smoothHisto__1->SetBinError(2213,5.848882);
   smoothHisto__1->SetBinError(2214,5.412994);
   smoothHisto__1->SetBinError(2215,5.020171);
   smoothHisto__1->SetBinError(2216,4.685296);
   smoothHisto__1->SetBinError(2217,4.418575);
   smoothHisto__1->SetBinError(2218,3.91683);
   smoothHisto__1->SetBinError(2219,3.441692);
   smoothHisto__1->SetBinError(2220,2.972652);
   smoothHisto__1->SetBinError(2221,2.547682);
   smoothHisto__1->SetBinError(2222,2.255375);
   smoothHisto__1->SetBinError(2223,1.939589);
   smoothHisto__1->SetBinError(2224,1.73295);
   smoothHisto__1->SetBinError(2225,1.472794);
   smoothHisto__1->SetBinError(2226,1.360386);
   smoothHisto__1->SetBinError(2227,1.179706);
   smoothHisto__1->SetBinError(2228,0.900627);
   smoothHisto__1->SetBinError(2229,0.7621789);
   smoothHisto__1->SetBinError(2230,0.6460648);
   smoothHisto__1->SetBinError(2231,0.5678401);
   smoothHisto__1->SetBinError(2232,0.4827178);
   smoothHisto__1->SetBinError(2233,0.3694515);
   smoothHisto__1->SetBinError(2234,0.3891657);
   smoothHisto__1->SetBinError(2235,0.3310815);
   smoothHisto__1->SetBinError(2236,0.2631212);
   smoothHisto__1->SetBinError(2237,0.2735324);
   smoothHisto__1->SetBinError(2238,0.3363825);
   smoothHisto__1->SetBinError(2239,0.1955938);
   smoothHisto__1->SetBinError(2240,0.2008931);
   smoothHisto__1->SetBinError(2241,0.1497985);
   smoothHisto__1->SetBinError(2242,0.09692841);
   smoothHisto__1->SetBinError(2295,0.02643443);
   smoothHisto__1->SetBinError(2296,0.05286886);
   smoothHisto__1->SetBinError(2297,0.1081687);
   smoothHisto__1->SetBinError(2298,0.1370753);
   smoothHisto__1->SetBinError(2299,0.299833);
   smoothHisto__1->SetBinError(2300,0.5890301);
   smoothHisto__1->SetBinError(2301,0.8638583);
   smoothHisto__1->SetBinError(2302,1.256942);
   smoothHisto__1->SetBinError(2303,1.98617);
   smoothHisto__1->SetBinError(2304,2.857183);
   smoothHisto__1->SetBinError(2305,4.05837);
   smoothHisto__1->SetBinError(2306,5.618151);
   smoothHisto__1->SetBinError(2307,7.008404);
   smoothHisto__1->SetBinError(2308,7.53701);
   smoothHisto__1->SetBinError(2309,7.666197);
   smoothHisto__1->SetBinError(2310,7.467568);
   smoothHisto__1->SetBinError(2311,7.199708);
   smoothHisto__1->SetBinError(2312,7.008227);
   smoothHisto__1->SetBinError(2313,6.649319);
   smoothHisto__1->SetBinError(2314,6.187048);
   smoothHisto__1->SetBinError(2315,5.721829);
   smoothHisto__1->SetBinError(2316,5.316265);
   smoothHisto__1->SetBinError(2317,4.942929);
   smoothHisto__1->SetBinError(2318,4.470042);
   smoothHisto__1->SetBinError(2319,4.18511);
   smoothHisto__1->SetBinError(2320,3.716534);
   smoothHisto__1->SetBinError(2321,3.316429);
   smoothHisto__1->SetBinError(2322,2.892673);
   smoothHisto__1->SetBinError(2323,2.437618);
   smoothHisto__1->SetBinError(2324,2.172347);
   smoothHisto__1->SetBinError(2325,1.947059);
   smoothHisto__1->SetBinError(2326,1.663318);
   smoothHisto__1->SetBinError(2327,1.371688);
   smoothHisto__1->SetBinError(2328,1.225693);
   smoothHisto__1->SetBinError(2329,1.054333);
   smoothHisto__1->SetBinError(2330,0.8639962);
   smoothHisto__1->SetBinError(2331,0.7270793);
   smoothHisto__1->SetBinError(2332,0.5624926);
   smoothHisto__1->SetBinError(2333,0.5274396);
   smoothHisto__1->SetBinError(2334,0.3407941);
   smoothHisto__1->SetBinError(2335,0.2649352);
   smoothHisto__1->SetBinError(2336,0.3261546);
   smoothHisto__1->SetBinError(2337,0.2856127);
   smoothHisto__1->SetBinError(2338,0.1887395);
   smoothHisto__1->SetBinError(2339,0.198823);
   smoothHisto__1->SetBinError(2340,0.2905998);
   smoothHisto__1->SetBinError(2341,0.1891966);
   smoothHisto__1->SetBinError(2342,0.1459077);
   smoothHisto__1->SetBinError(2343,0.174611);
   smoothHisto__1->SetBinError(2344,0.1106667);
   smoothHisto__1->SetBinError(2397,0.05286886);
   smoothHisto__1->SetBinError(2398,0.1079415);
   smoothHisto__1->SetBinError(2399,0.2252804);
   smoothHisto__1->SetBinError(2400,0.2536749);
   smoothHisto__1->SetBinError(2401,0.5044026);
   smoothHisto__1->SetBinError(2402,0.8335048);
   smoothHisto__1->SetBinError(2403,1.189086);
   smoothHisto__1->SetBinError(2404,1.856711);
   smoothHisto__1->SetBinError(2405,2.690218);
   smoothHisto__1->SetBinError(2406,3.722655);
   smoothHisto__1->SetBinError(2407,5.11515);
   smoothHisto__1->SetBinError(2408,6.893621);
   smoothHisto__1->SetBinError(2409,7.708696);
   smoothHisto__1->SetBinError(2410,7.735618);
   smoothHisto__1->SetBinError(2411,7.727);
   smoothHisto__1->SetBinError(2412,7.347507);
   smoothHisto__1->SetBinError(2413,7.176122);
   smoothHisto__1->SetBinError(2414,6.915595);
   smoothHisto__1->SetBinError(2415,6.378229);
   smoothHisto__1->SetBinError(2416,6.036567);
   smoothHisto__1->SetBinError(2417,5.672376);
   smoothHisto__1->SetBinError(2418,5.161495);
   smoothHisto__1->SetBinError(2419,4.776632);
   smoothHisto__1->SetBinError(2420,4.272339);
   smoothHisto__1->SetBinError(2421,3.995685);
   smoothHisto__1->SetBinError(2422,3.469211);
   smoothHisto__1->SetBinError(2423,3.141062);
   smoothHisto__1->SetBinError(2424,2.845853);
   smoothHisto__1->SetBinError(2425,2.503891);
   smoothHisto__1->SetBinError(2426,2.112824);
   smoothHisto__1->SetBinError(2427,1.861165);
   smoothHisto__1->SetBinError(2428,1.524217);
   smoothHisto__1->SetBinError(2429,1.279043);
   smoothHisto__1->SetBinError(2430,1.162574);
   smoothHisto__1->SetBinError(2431,0.9170754);
   smoothHisto__1->SetBinError(2432,0.7640349);
   smoothHisto__1->SetBinError(2433,0.6610601);
   smoothHisto__1->SetBinError(2434,0.5169528);
   smoothHisto__1->SetBinError(2435,0.4908662);
   smoothHisto__1->SetBinError(2436,0.3251354);
   smoothHisto__1->SetBinError(2437,0.2762488);
   smoothHisto__1->SetBinError(2438,0.2686406);
   smoothHisto__1->SetBinError(2439,0.3669092);
   smoothHisto__1->SetBinError(2440,0.2190903);
   smoothHisto__1->SetBinError(2441,0.1970953);
   smoothHisto__1->SetBinError(2442,0.1937065);
   smoothHisto__1->SetBinError(2443,0.2364409);
   smoothHisto__1->SetBinError(2444,0.1273844);
   smoothHisto__1->SetBinError(2445,0.1047174);
   smoothHisto__1->SetBinError(2446,0.05345715);
   smoothHisto__1->SetBinError(2499,0.03420062);
   smoothHisto__1->SetBinError(2500,0.07530419);
   smoothHisto__1->SetBinError(2501,0.2197526);
   smoothHisto__1->SetBinError(2502,0.3749379);
   smoothHisto__1->SetBinError(2503,0.7546196);
   smoothHisto__1->SetBinError(2504,1.042157);
   smoothHisto__1->SetBinError(2505,1.622477);
   smoothHisto__1->SetBinError(2506,2.325281);
   smoothHisto__1->SetBinError(2507,3.4461);
   smoothHisto__1->SetBinError(2508,4.738995);
   smoothHisto__1->SetBinError(2509,6.330688);
   smoothHisto__1->SetBinError(2510,7.516549);
   smoothHisto__1->SetBinError(2511,7.81768);
   smoothHisto__1->SetBinError(2512,7.726973);
   smoothHisto__1->SetBinError(2513,7.624601);
   smoothHisto__1->SetBinError(2514,7.336839);
   smoothHisto__1->SetBinError(2515,6.968782);
   smoothHisto__1->SetBinError(2516,6.719046);
   smoothHisto__1->SetBinError(2517,6.236763);
   smoothHisto__1->SetBinError(2518,5.785012);
   smoothHisto__1->SetBinError(2519,5.288309);
   smoothHisto__1->SetBinError(2520,4.849843);
   smoothHisto__1->SetBinError(2521,4.459647);
   smoothHisto__1->SetBinError(2522,4.108818);
   smoothHisto__1->SetBinError(2523,3.794243);
   smoothHisto__1->SetBinError(2524,3.338447);
   smoothHisto__1->SetBinError(2525,3.065303);
   smoothHisto__1->SetBinError(2526,2.74389);
   smoothHisto__1->SetBinError(2527,2.452066);
   smoothHisto__1->SetBinError(2528,2.115786);
   smoothHisto__1->SetBinError(2529,1.803893);
   smoothHisto__1->SetBinError(2530,1.514588);
   smoothHisto__1->SetBinError(2531,1.347651);
   smoothHisto__1->SetBinError(2532,1.08344);
   smoothHisto__1->SetBinError(2533,0.9047407);
   smoothHisto__1->SetBinError(2534,0.7643519);
   smoothHisto__1->SetBinError(2535,0.5974974);
   smoothHisto__1->SetBinError(2536,0.4706802);
   smoothHisto__1->SetBinError(2537,0.3646614);
   smoothHisto__1->SetBinError(2538,0.2395803);
   smoothHisto__1->SetBinError(2539,0.2385572);
   smoothHisto__1->SetBinError(2540,0.263527);
   smoothHisto__1->SetBinError(2541,0.2922793);
   smoothHisto__1->SetBinError(2542,0.2434996);
   smoothHisto__1->SetBinError(2543,0.1421928);
   smoothHisto__1->SetBinError(2544,0.1021589);
   smoothHisto__1->SetBinError(2545,0.1188659);
   smoothHisto__1->SetBinError(2546,0.05997892);
   smoothHisto__1->SetBinError(2547,0.05118158);
   smoothHisto__1->SetBinError(2548,0.02672857);
   smoothHisto__1->SetBinError(2598,0.02205742);
   smoothHisto__1->SetBinError(2599,0.04411483);
   smoothHisto__1->SetBinError(2600,0.02205742);
   smoothHisto__1->SetBinError(2601,0.06097383);
   smoothHisto__1->SetBinError(2602,0.1481456);
   smoothHisto__1->SetBinError(2603,0.3693477);
   smoothHisto__1->SetBinError(2604,0.6251093);
   smoothHisto__1->SetBinError(2605,1.139334);
   smoothHisto__1->SetBinError(2606,1.356074);
   smoothHisto__1->SetBinError(2607,2.000649);
   smoothHisto__1->SetBinError(2608,2.990251);
   smoothHisto__1->SetBinError(2609,4.215284);
   smoothHisto__1->SetBinError(2610,5.725076);
   smoothHisto__1->SetBinError(2611,7.218594);
   smoothHisto__1->SetBinError(2612,7.937222);
   smoothHisto__1->SetBinError(2613,7.984049);
   smoothHisto__1->SetBinError(2614,7.77943);
   smoothHisto__1->SetBinError(2615,7.641294);
   smoothHisto__1->SetBinError(2616,7.34695);
   smoothHisto__1->SetBinError(2617,6.886081);
   smoothHisto__1->SetBinError(2618,6.513455);
   smoothHisto__1->SetBinError(2619,6.041995);
   smoothHisto__1->SetBinError(2620,5.611549);
   smoothHisto__1->SetBinError(2621,5.115974);
   smoothHisto__1->SetBinError(2622,4.729963);
   smoothHisto__1->SetBinError(2623,4.277833);
   smoothHisto__1->SetBinError(2624,3.931408);
   smoothHisto__1->SetBinError(2625,3.575465);
   smoothHisto__1->SetBinError(2626,3.199737);
   smoothHisto__1->SetBinError(2627,2.929911);
   smoothHisto__1->SetBinError(2628,2.56772);
   smoothHisto__1->SetBinError(2629,2.335383);
   smoothHisto__1->SetBinError(2630,1.9636);
   smoothHisto__1->SetBinError(2631,1.768105);
   smoothHisto__1->SetBinError(2632,1.475351);
   smoothHisto__1->SetBinError(2633,1.216346);
   smoothHisto__1->SetBinError(2634,1.032325);
   smoothHisto__1->SetBinError(2635,0.8272456);
   smoothHisto__1->SetBinError(2636,0.7886603);
   smoothHisto__1->SetBinError(2637,0.6287206);
   smoothHisto__1->SetBinError(2638,0.4991763);
   smoothHisto__1->SetBinError(2639,0.3629736);
   smoothHisto__1->SetBinError(2640,0.2674494);
   smoothHisto__1->SetBinError(2641,0.1638841);
   smoothHisto__1->SetBinError(2642,0.1497943);
   smoothHisto__1->SetBinError(2643,0.1587862);
   smoothHisto__1->SetBinError(2644,0.1388314);
   smoothHisto__1->SetBinError(2645,0.07439108);
   smoothHisto__1->SetBinError(2646,0.04866633);
   smoothHisto__1->SetBinError(2647,0.07604501);
   smoothHisto__1->SetBinError(2648,0.0380225);
   smoothHisto__1->SetBinError(2649,0.01420647);
   smoothHisto__1->SetBinError(2699,0.02205742);
   smoothHisto__1->SetBinError(2700,0.04411483);
   smoothHisto__1->SetBinError(2701,0.08822967);
   smoothHisto__1->SetBinError(2702,0.05280456);
   smoothHisto__1->SetBinError(2703,0.09947849);
   smoothHisto__1->SetBinError(2704,0.2490927);
   smoothHisto__1->SetBinError(2705,0.509408);
   smoothHisto__1->SetBinError(2706,0.8731573);
   smoothHisto__1->SetBinError(2707,1.274638);
   smoothHisto__1->SetBinError(2708,1.797731);
   smoothHisto__1->SetBinError(2709,2.567051);
   smoothHisto__1->SetBinError(2710,3.725761);
   smoothHisto__1->SetBinError(2711,5.20614);
   smoothHisto__1->SetBinError(2712,6.880981);
   smoothHisto__1->SetBinError(2713,7.717522);
   smoothHisto__1->SetBinError(2714,8.010303);
   smoothHisto__1->SetBinError(2715,7.914198);
   smoothHisto__1->SetBinError(2716,7.737089);
   smoothHisto__1->SetBinError(2717,7.470796);
   smoothHisto__1->SetBinError(2718,7.140704);
   smoothHisto__1->SetBinError(2719,6.872114);
   smoothHisto__1->SetBinError(2720,6.339612);
   smoothHisto__1->SetBinError(2721,5.800012);
   smoothHisto__1->SetBinError(2722,5.441115);
   smoothHisto__1->SetBinError(2723,5.009456);
   smoothHisto__1->SetBinError(2724,4.59943);
   smoothHisto__1->SetBinError(2725,4.170477);
   smoothHisto__1->SetBinError(2726,3.811475);
   smoothHisto__1->SetBinError(2727,3.372061);
   smoothHisto__1->SetBinError(2728,3.01134);
   smoothHisto__1->SetBinError(2729,2.682107);
   smoothHisto__1->SetBinError(2730,2.410923);
   smoothHisto__1->SetBinError(2731,2.192126);
   smoothHisto__1->SetBinError(2732,1.879936);
   smoothHisto__1->SetBinError(2733,1.599904);
   smoothHisto__1->SetBinError(2734,1.345547);
   smoothHisto__1->SetBinError(2735,1.141172);
   smoothHisto__1->SetBinError(2736,0.9698827);
   smoothHisto__1->SetBinError(2737,0.8146655);
   smoothHisto__1->SetBinError(2738,0.6911727);
   smoothHisto__1->SetBinError(2739,0.537138);
   smoothHisto__1->SetBinError(2740,0.481308);
   smoothHisto__1->SetBinError(2741,0.3890628);
   smoothHisto__1->SetBinError(2742,0.2974517);
   smoothHisto__1->SetBinError(2743,0.1619844);
   smoothHisto__1->SetBinError(2744,0.1521314);
   smoothHisto__1->SetBinError(2745,0.148518);
   smoothHisto__1->SetBinError(2746,0.1483311);
   smoothHisto__1->SetBinError(2747,0.07811417);
   smoothHisto__1->SetBinError(2748,0.06829596);
   smoothHisto__1->SetBinError(2749,0.1053719);
   smoothHisto__1->SetBinError(2750,0.05209039);
   smoothHisto__1->SetBinError(2751,0.02841294);
   smoothHisto__1->SetBinError(2801,0.04411483);
   smoothHisto__1->SetBinError(2802,0.08822967);
   smoothHisto__1->SetBinError(2803,0.1764593);
   smoothHisto__1->SetBinError(2804,0.1093507);
   smoothHisto__1->SetBinError(2805,0.1667919);
   smoothHisto__1->SetBinError(2806,0.3626639);
   smoothHisto__1->SetBinError(2807,0.6276943);
   smoothHisto__1->SetBinError(2808,1.030835);
   smoothHisto__1->SetBinError(2809,1.498875);
   smoothHisto__1->SetBinError(2810,2.130599);
   smoothHisto__1->SetBinError(2811,3.149123);
   smoothHisto__1->SetBinError(2812,4.575301);
   smoothHisto__1->SetBinError(2813,6.385399);
   smoothHisto__1->SetBinError(2814,7.608908);
   smoothHisto__1->SetBinError(2815,8.018068);
   smoothHisto__1->SetBinError(2816,8.033492);
   smoothHisto__1->SetBinError(2817,7.873746);
   smoothHisto__1->SetBinError(2818,7.631078);
   smoothHisto__1->SetBinError(2819,7.240398);
   smoothHisto__1->SetBinError(2820,6.899403);
   smoothHisto__1->SetBinError(2821,6.586791);
   smoothHisto__1->SetBinError(2822,6.063226);
   smoothHisto__1->SetBinError(2823,5.552726);
   smoothHisto__1->SetBinError(2824,5.288262);
   smoothHisto__1->SetBinError(2825,4.894798);
   smoothHisto__1->SetBinError(2826,4.409481);
   smoothHisto__1->SetBinError(2827,4.017645);
   smoothHisto__1->SetBinError(2828,3.640415);
   smoothHisto__1->SetBinError(2829,3.240144);
   smoothHisto__1->SetBinError(2830,2.925518);
   smoothHisto__1->SetBinError(2831,2.474184);
   smoothHisto__1->SetBinError(2832,2.232386);
   smoothHisto__1->SetBinError(2833,1.994648);
   smoothHisto__1->SetBinError(2834,1.758701);
   smoothHisto__1->SetBinError(2835,1.491829);
   smoothHisto__1->SetBinError(2836,1.295002);
   smoothHisto__1->SetBinError(2837,1.082598);
   smoothHisto__1->SetBinError(2838,0.8810727);
   smoothHisto__1->SetBinError(2839,0.7449759);
   smoothHisto__1->SetBinError(2840,0.7578593);
   smoothHisto__1->SetBinError(2841,0.5741187);
   smoothHisto__1->SetBinError(2842,0.4637116);
   smoothHisto__1->SetBinError(2843,0.2888061);
   smoothHisto__1->SetBinError(2844,0.2014037);
   smoothHisto__1->SetBinError(2845,0.1522401);
   smoothHisto__1->SetBinError(2846,0.236478);
   smoothHisto__1->SetBinError(2847,0.175356);
   smoothHisto__1->SetBinError(2848,0.2550093);
   smoothHisto__1->SetBinError(2849,0.1288144);
   smoothHisto__1->SetBinError(2850,0.09209814);
   smoothHisto__1->SetBinError(2851,0.06092442);
   smoothHisto__1->SetBinError(2852,0.03046221);
   smoothHisto__1->SetBinError(2853,0.01420647);
   smoothHisto__1->SetBinError(2903,0.02205742);
   smoothHisto__1->SetBinError(2904,0.04411483);
   smoothHisto__1->SetBinError(2905,0.09267553);
   smoothHisto__1->SetBinError(2906,0.09299632);
   smoothHisto__1->SetBinError(2907,0.2222974);
   smoothHisto__1->SetBinError(2908,0.432789);
   smoothHisto__1->SetBinError(2909,0.8283716);
   smoothHisto__1->SetBinError(2910,1.438264);
   smoothHisto__1->SetBinError(2911,2.002682);
   smoothHisto__1->SetBinError(2912,2.787128);
   smoothHisto__1->SetBinError(2913,3.87247);
   smoothHisto__1->SetBinError(2914,5.638093);
   smoothHisto__1->SetBinError(2915,7.253281);
   smoothHisto__1->SetBinError(2916,7.990155);
   smoothHisto__1->SetBinError(2917,8.042152);
   smoothHisto__1->SetBinError(2918,7.988281);
   smoothHisto__1->SetBinError(2919,7.756818);
   smoothHisto__1->SetBinError(2920,7.469893);
   smoothHisto__1->SetBinError(2921,7.104858);
   smoothHisto__1->SetBinError(2922,6.731369);
   smoothHisto__1->SetBinError(2923,6.32821);
   smoothHisto__1->SetBinError(2924,5.855469);
   smoothHisto__1->SetBinError(2925,5.41771);
   smoothHisto__1->SetBinError(2926,5.078484);
   smoothHisto__1->SetBinError(2927,4.738954);
   smoothHisto__1->SetBinError(2928,4.248793);
   smoothHisto__1->SetBinError(2929,3.860638);
   smoothHisto__1->SetBinError(2930,3.443947);
   smoothHisto__1->SetBinError(2931,3.057927);
   smoothHisto__1->SetBinError(2932,2.771395);
   smoothHisto__1->SetBinError(2933,2.433968);
   smoothHisto__1->SetBinError(2934,2.280304);
   smoothHisto__1->SetBinError(2935,2.014784);
   smoothHisto__1->SetBinError(2936,1.675764);
   smoothHisto__1->SetBinError(2937,1.489445);
   smoothHisto__1->SetBinError(2938,1.202117);
   smoothHisto__1->SetBinError(2939,1.041387);
   smoothHisto__1->SetBinError(2940,0.843627);
   smoothHisto__1->SetBinError(2941,0.6892044);
   smoothHisto__1->SetBinError(2942,0.5903718);
   smoothHisto__1->SetBinError(2943,0.406888);
   smoothHisto__1->SetBinError(2944,0.3627797);
   smoothHisto__1->SetBinError(2945,0.3017106);
   smoothHisto__1->SetBinError(2946,0.2320365);
   smoothHisto__1->SetBinError(2947,0.1717004);
   smoothHisto__1->SetBinError(2948,0.1427317);
   smoothHisto__1->SetBinError(2949,0.09827048);
   smoothHisto__1->SetBinError(2950,0.1415406);
   smoothHisto__1->SetBinError(2951,0.09227025);
   smoothHisto__1->SetBinError(2952,0.1307523);
   smoothHisto__1->SetBinError(2953,0.06835099);
   smoothHisto__1->SetBinError(2954,0.0341755);
   smoothHisto__1->SetBinError(3006,0.02205742);
   smoothHisto__1->SetBinError(3007,0.0899126);
   smoothHisto__1->SetBinError(3008,0.1903084);
   smoothHisto__1->SetBinError(3009,0.4158964);
   smoothHisto__1->SetBinError(3010,0.6751309);
   smoothHisto__1->SetBinError(3011,1.112414);
   smoothHisto__1->SetBinError(3012,1.728564);
   smoothHisto__1->SetBinError(3013,2.427839);
   smoothHisto__1->SetBinError(3014,3.460684);
   smoothHisto__1->SetBinError(3015,4.860214);
   smoothHisto__1->SetBinError(3016,6.666015);
   smoothHisto__1->SetBinError(3017,7.746067);
   smoothHisto__1->SetBinError(3018,8.136003);
   smoothHisto__1->SetBinError(3019,8.147707);
   smoothHisto__1->SetBinError(3020,7.977377);
   smoothHisto__1->SetBinError(3021,7.704271);
   smoothHisto__1->SetBinError(3022,7.330513);
   smoothHisto__1->SetBinError(3023,6.982221);
   smoothHisto__1->SetBinError(3024,6.667256);
   smoothHisto__1->SetBinError(3025,6.206444);
   smoothHisto__1->SetBinError(3026,5.737298);
   smoothHisto__1->SetBinError(3027,5.293725);
   smoothHisto__1->SetBinError(3028,4.946048);
   smoothHisto__1->SetBinError(3029,4.590867);
   smoothHisto__1->SetBinError(3030,4.097316);
   smoothHisto__1->SetBinError(3031,3.656261);
   smoothHisto__1->SetBinError(3032,3.270464);
   smoothHisto__1->SetBinError(3033,2.876589);
   smoothHisto__1->SetBinError(3034,2.662298);
   smoothHisto__1->SetBinError(3035,2.422425);
   smoothHisto__1->SetBinError(3036,2.21446);
   smoothHisto__1->SetBinError(3037,1.862265);
   smoothHisto__1->SetBinError(3038,1.496009);
   smoothHisto__1->SetBinError(3039,1.294272);
   smoothHisto__1->SetBinError(3040,1.117139);
   smoothHisto__1->SetBinError(3041,1.043678);
   smoothHisto__1->SetBinError(3042,0.8269381);
   smoothHisto__1->SetBinError(3043,0.6503299);
   smoothHisto__1->SetBinError(3044,0.4860357);
   smoothHisto__1->SetBinError(3045,0.3894009);
   smoothHisto__1->SetBinError(3046,0.348265);
   smoothHisto__1->SetBinError(3047,0.3090703);
   smoothHisto__1->SetBinError(3048,0.1840636);
   smoothHisto__1->SetBinError(3049,0.1228005);
   smoothHisto__1->SetBinError(3050,0.1077142);
   smoothHisto__1->SetBinError(3051,0.07884337);
   smoothHisto__1->SetBinError(3052,0.1255949);
   smoothHisto__1->SetBinError(3053,0.06921897);
   smoothHisto__1->SetBinError(3054,0.06858272);
   smoothHisto__1->SetBinError(3055,0.0315971);
   smoothHisto__1->SetBinError(3056,0.01579855);
   smoothHisto__1->SetBinError(3108,0.02668389);
   smoothHisto__1->SetBinError(3109,0.1195406);
   smoothHisto__1->SetBinError(3110,0.3178789);
   smoothHisto__1->SetBinError(3111,0.6264659);
   smoothHisto__1->SetBinError(3112,1.025346);
   smoothHisto__1->SetBinError(3113,1.355145);
   smoothHisto__1->SetBinError(3114,2.176175);
   smoothHisto__1->SetBinError(3115,2.957199);
   smoothHisto__1->SetBinError(3116,4.196495);
   smoothHisto__1->SetBinError(3117,5.750498);
   smoothHisto__1->SetBinError(3118,7.422445);
   smoothHisto__1->SetBinError(3119,8.022175);
   smoothHisto__1->SetBinError(3120,8.095481);
   smoothHisto__1->SetBinError(3121,8.090886);
   smoothHisto__1->SetBinError(3122,7.878855);
   smoothHisto__1->SetBinError(3123,7.529333);
   smoothHisto__1->SetBinError(3124,7.275936);
   smoothHisto__1->SetBinError(3125,6.845751);
   smoothHisto__1->SetBinError(3126,6.430915);
   smoothHisto__1->SetBinError(3127,5.947299);
   smoothHisto__1->SetBinError(3128,5.534375);
   smoothHisto__1->SetBinError(3129,5.135464);
   smoothHisto__1->SetBinError(3130,4.735732);
   smoothHisto__1->SetBinError(3131,4.359513);
   smoothHisto__1->SetBinError(3132,4.021999);
   smoothHisto__1->SetBinError(3133,3.545594);
   smoothHisto__1->SetBinError(3134,3.039473);
   smoothHisto__1->SetBinError(3135,2.707638);
   smoothHisto__1->SetBinError(3136,2.465538);
   smoothHisto__1->SetBinError(3137,2.279734);
   smoothHisto__1->SetBinError(3138,2.008574);
   smoothHisto__1->SetBinError(3139,1.742085);
   smoothHisto__1->SetBinError(3140,1.434615);
   smoothHisto__1->SetBinError(3141,1.242726);
   smoothHisto__1->SetBinError(3142,1.05811);
   smoothHisto__1->SetBinError(3143,0.9361253);
   smoothHisto__1->SetBinError(3144,0.7374143);
   smoothHisto__1->SetBinError(3145,0.521599);
   smoothHisto__1->SetBinError(3146,0.533372);
   smoothHisto__1->SetBinError(3147,0.4822362);
   smoothHisto__1->SetBinError(3148,0.3836441);
   smoothHisto__1->SetBinError(3149,0.3396571);
   smoothHisto__1->SetBinError(3150,0.2137413);
   smoothHisto__1->SetBinError(3151,0.1568858);
   smoothHisto__1->SetBinError(3152,0.1697867);
   smoothHisto__1->SetBinError(3153,0.1346703);
   smoothHisto__1->SetBinError(3154,0.2216874);
   smoothHisto__1->SetBinError(3155,0.1103765);
   smoothHisto__1->SetBinError(3156,0.06195735);
   smoothHisto__1->SetBinError(3157,0.01579855);
   smoothHisto__1->SetBinError(3209,0.02291342);
   smoothHisto__1->SetBinError(3210,0.07569725);
   smoothHisto__1->SetBinError(3211,0.1571528);
   smoothHisto__1->SetBinError(3212,0.3777639);
   smoothHisto__1->SetBinError(3213,0.6545372);
   smoothHisto__1->SetBinError(3214,1.099868);
   smoothHisto__1->SetBinError(3215,1.588319);
   smoothHisto__1->SetBinError(3216,2.453644);
   smoothHisto__1->SetBinError(3217,3.452598);
   smoothHisto__1->SetBinError(3218,5.044408);
   smoothHisto__1->SetBinError(3219,6.701365);
   smoothHisto__1->SetBinError(3220,7.856134);
   smoothHisto__1->SetBinError(3221,8.094113);
   smoothHisto__1->SetBinError(3222,7.984314);
   smoothHisto__1->SetBinError(3223,7.882488);
   smoothHisto__1->SetBinError(3224,7.678898);
   smoothHisto__1->SetBinError(3225,7.35898);
   smoothHisto__1->SetBinError(3226,6.99156);
   smoothHisto__1->SetBinError(3227,6.602393);
   smoothHisto__1->SetBinError(3228,6.161894);
   smoothHisto__1->SetBinError(3229,5.836492);
   smoothHisto__1->SetBinError(3230,5.385886);
   smoothHisto__1->SetBinError(3231,5.101588);
   smoothHisto__1->SetBinError(3232,4.610185);
   smoothHisto__1->SetBinError(3233,4.312683);
   smoothHisto__1->SetBinError(3234,3.998746);
   smoothHisto__1->SetBinError(3235,3.638824);
   smoothHisto__1->SetBinError(3236,2.967498);
   smoothHisto__1->SetBinError(3237,2.631543);
   smoothHisto__1->SetBinError(3238,2.381161);
   smoothHisto__1->SetBinError(3239,2.230298);
   smoothHisto__1->SetBinError(3240,1.796084);
   smoothHisto__1->SetBinError(3241,1.617857);
   smoothHisto__1->SetBinError(3242,1.331527);
   smoothHisto__1->SetBinError(3243,1.189235);
   smoothHisto__1->SetBinError(3244,1.036351);
   smoothHisto__1->SetBinError(3245,0.8218836);
   smoothHisto__1->SetBinError(3246,0.6538274);
   smoothHisto__1->SetBinError(3247,0.43404);
   smoothHisto__1->SetBinError(3248,0.4249018);
   smoothHisto__1->SetBinError(3249,0.4128326);
   smoothHisto__1->SetBinError(3250,0.2714344);
   smoothHisto__1->SetBinError(3251,0.2513428);
   smoothHisto__1->SetBinError(3252,0.1617222);
   smoothHisto__1->SetBinError(3253,0.2048082);
   smoothHisto__1->SetBinError(3254,0.127982);
   smoothHisto__1->SetBinError(3255,0.09361071);
   smoothHisto__1->SetBinError(3256,0.144454);
   smoothHisto__1->SetBinError(3257,0.07161356);
   smoothHisto__1->SetBinError(3258,0.03580678);
   smoothHisto__1->SetBinError(3310,0.04260987);
   smoothHisto__1->SetBinError(3311,0.08914149);
   smoothHisto__1->SetBinError(3312,0.1275367);
   smoothHisto__1->SetBinError(3313,0.213823);
   smoothHisto__1->SetBinError(3314,0.4732294);
   smoothHisto__1->SetBinError(3315,0.841455);
   smoothHisto__1->SetBinError(3316,1.273151);
   smoothHisto__1->SetBinError(3317,1.971047);
   smoothHisto__1->SetBinError(3318,2.948655);
   smoothHisto__1->SetBinError(3319,4.215908);
   smoothHisto__1->SetBinError(3320,6.075898);
   smoothHisto__1->SetBinError(3321,7.504306);
   smoothHisto__1->SetBinError(3322,8.095653);
   smoothHisto__1->SetBinError(3323,8.14853);
   smoothHisto__1->SetBinError(3324,7.795563);
   smoothHisto__1->SetBinError(3325,7.666031);
   smoothHisto__1->SetBinError(3326,7.325683);
   smoothHisto__1->SetBinError(3327,6.996698);
   smoothHisto__1->SetBinError(3328,6.740098);
   smoothHisto__1->SetBinError(3329,6.434473);
   smoothHisto__1->SetBinError(3330,5.945374);
   smoothHisto__1->SetBinError(3331,5.536163);
   smoothHisto__1->SetBinError(3332,5.20618);
   smoothHisto__1->SetBinError(3333,4.863203);
   smoothHisto__1->SetBinError(3334,4.449912);
   smoothHisto__1->SetBinError(3335,4.051523);
   smoothHisto__1->SetBinError(3336,3.621192);
   smoothHisto__1->SetBinError(3337,3.329078);
   smoothHisto__1->SetBinError(3338,2.872566);
   smoothHisto__1->SetBinError(3339,2.54239);
   smoothHisto__1->SetBinError(3340,2.282793);
   smoothHisto__1->SetBinError(3341,2.091105);
   smoothHisto__1->SetBinError(3342,1.746228);
   smoothHisto__1->SetBinError(3343,1.596793);
   smoothHisto__1->SetBinError(3344,1.34936);
   smoothHisto__1->SetBinError(3345,1.177147);
   smoothHisto__1->SetBinError(3346,0.9881789);
   smoothHisto__1->SetBinError(3347,0.8172506);
   smoothHisto__1->SetBinError(3348,0.6757875);
   smoothHisto__1->SetBinError(3349,0.545635);
   smoothHisto__1->SetBinError(3350,0.6316079);
   smoothHisto__1->SetBinError(3351,0.5410238);
   smoothHisto__1->SetBinError(3352,0.3127702);
   smoothHisto__1->SetBinError(3353,0.2111719);
   smoothHisto__1->SetBinError(3354,0.10964);
   smoothHisto__1->SetBinError(3355,0.1281942);
   smoothHisto__1->SetBinError(3356,0.09371281);
   smoothHisto__1->SetBinError(3357,0.1071738);
   smoothHisto__1->SetBinError(3358,0.1986227);
   smoothHisto__1->SetBinError(3359,0.09931136);
   smoothHisto__1->SetBinError(3360,0.04783477);
   smoothHisto__1->SetBinError(3411,0.03592459);
   smoothHisto__1->SetBinError(3412,0.08914149);
   smoothHisto__1->SetBinError(3413,0.1793705);
   smoothHisto__1->SetBinError(3414,0.2480761);
   smoothHisto__1->SetBinError(3415,0.3085884);
   smoothHisto__1->SetBinError(3416,0.6204378);
   smoothHisto__1->SetBinError(3417,1.107626);
   smoothHisto__1->SetBinError(3418,1.650609);
   smoothHisto__1->SetBinError(3419,2.430748);
   smoothHisto__1->SetBinError(3420,3.582755);
   smoothHisto__1->SetBinError(3421,5.027961);
   smoothHisto__1->SetBinError(3422,6.897291);
   smoothHisto__1->SetBinError(3423,7.824504);
   smoothHisto__1->SetBinError(3424,8.094321);
   smoothHisto__1->SetBinError(3425,8.068081);
   smoothHisto__1->SetBinError(3426,7.696742);
   smoothHisto__1->SetBinError(3427,7.570549);
   smoothHisto__1->SetBinError(3428,7.192544);
   smoothHisto__1->SetBinError(3429,6.859509);
   smoothHisto__1->SetBinError(3430,6.459353);
   smoothHisto__1->SetBinError(3431,6.147057);
   smoothHisto__1->SetBinError(3432,5.638675);
   smoothHisto__1->SetBinError(3433,5.251815);
   smoothHisto__1->SetBinError(3434,5.025821);
   smoothHisto__1->SetBinError(3435,4.738016);
   smoothHisto__1->SetBinError(3436,4.334882);
   smoothHisto__1->SetBinError(3437,3.885447);
   smoothHisto__1->SetBinError(3438,3.530417);
   smoothHisto__1->SetBinError(3439,3.109673);
   smoothHisto__1->SetBinError(3440,2.71657);
   smoothHisto__1->SetBinError(3441,2.493593);
   smoothHisto__1->SetBinError(3442,2.268348);
   smoothHisto__1->SetBinError(3443,2.003886);
   smoothHisto__1->SetBinError(3444,1.673513);
   smoothHisto__1->SetBinError(3445,1.472979);
   smoothHisto__1->SetBinError(3446,1.246688);
   smoothHisto__1->SetBinError(3447,1.136438);
   smoothHisto__1->SetBinError(3448,0.9957213);
   smoothHisto__1->SetBinError(3449,0.8210746);
   smoothHisto__1->SetBinError(3450,0.6830716);
   smoothHisto__1->SetBinError(3451,0.5665094);
   smoothHisto__1->SetBinError(3452,0.5492603);
   smoothHisto__1->SetBinError(3453,0.3672774);
   smoothHisto__1->SetBinError(3454,0.1929934);
   smoothHisto__1->SetBinError(3455,0.1100434);
   smoothHisto__1->SetBinError(3456,0.0942299);
   smoothHisto__1->SetBinError(3457,0.1611273);
   smoothHisto__1->SetBinError(3458,0.1130676);
   smoothHisto__1->SetBinError(3459,0.07174697);
   smoothHisto__1->SetBinError(3460,0.09768194);
   smoothHisto__1->SetBinError(3461,0.04783477);
   smoothHisto__1->SetBinError(3462,0.02391739);
   smoothHisto__1->SetBinError(3513,0.0753272);
   smoothHisto__1->SetBinError(3514,0.1623143);
   smoothHisto__1->SetBinError(3515,0.3209168);
   smoothHisto__1->SetBinError(3516,0.3627874);
   smoothHisto__1->SetBinError(3517,0.5050891);
   smoothHisto__1->SetBinError(3518,0.9590049);
   smoothHisto__1->SetBinError(3519,1.40701);
   smoothHisto__1->SetBinError(3520,2.026744);
   smoothHisto__1->SetBinError(3521,2.775101);
   smoothHisto__1->SetBinError(3522,4.150851);
   smoothHisto__1->SetBinError(3523,5.860447);
   smoothHisto__1->SetBinError(3524,7.437285);
   smoothHisto__1->SetBinError(3525,7.93048);
   smoothHisto__1->SetBinError(3526,8.095769);
   smoothHisto__1->SetBinError(3527,8.008788);
   smoothHisto__1->SetBinError(3528,7.726248);
   smoothHisto__1->SetBinError(3529,7.4733);
   smoothHisto__1->SetBinError(3530,7.000617);
   smoothHisto__1->SetBinError(3531,6.680908);
   smoothHisto__1->SetBinError(3532,6.451152);
   smoothHisto__1->SetBinError(3533,6.110554);
   smoothHisto__1->SetBinError(3534,5.574467);
   smoothHisto__1->SetBinError(3535,5.181344);
   smoothHisto__1->SetBinError(3536,4.948477);
   smoothHisto__1->SetBinError(3537,4.577601);
   smoothHisto__1->SetBinError(3538,4.190999);
   smoothHisto__1->SetBinError(3539,3.813792);
   smoothHisto__1->SetBinError(3540,3.455464);
   smoothHisto__1->SetBinError(3541,3.014361);
   smoothHisto__1->SetBinError(3542,2.64026);
   smoothHisto__1->SetBinError(3543,2.404226);
   smoothHisto__1->SetBinError(3544,2.161854);
   smoothHisto__1->SetBinError(3545,1.898261);
   smoothHisto__1->SetBinError(3546,1.683608);
   smoothHisto__1->SetBinError(3547,1.551741);
   smoothHisto__1->SetBinError(3548,1.217741);
   smoothHisto__1->SetBinError(3549,1.100469);
   smoothHisto__1->SetBinError(3550,0.9419653);
   smoothHisto__1->SetBinError(3551,0.8243396);
   smoothHisto__1->SetBinError(3552,0.6556404);
   smoothHisto__1->SetBinError(3553,0.5922236);
   smoothHisto__1->SetBinError(3554,0.4369243);
   smoothHisto__1->SetBinError(3555,0.2669386);
   smoothHisto__1->SetBinError(3556,0.1368133);
   smoothHisto__1->SetBinError(3557,0.07460994);
   smoothHisto__1->SetBinError(3558,0.08875736);
   smoothHisto__1->SetBinError(3559,0.1256809);
   smoothHisto__1->SetBinError(3560,0.1652116);
   smoothHisto__1->SetBinError(3561,0.08568616);
   smoothHisto__1->SetBinError(3562,0.06200454);
   smoothHisto__1->SetBinError(3563,0.02391739);
   smoothHisto__1->SetBinError(3614,0.02262478);
   smoothHisto__1->SetBinError(3615,0.05777628);
   smoothHisto__1->SetBinError(3616,0.1354811);
   smoothHisto__1->SetBinError(3617,0.2353513);
   smoothHisto__1->SetBinError(3618,0.4017137);
   smoothHisto__1->SetBinError(3619,0.6263301);
   smoothHisto__1->SetBinError(3620,0.9705122);
   smoothHisto__1->SetBinError(3621,1.580931);
   smoothHisto__1->SetBinError(3622,2.365304);
   smoothHisto__1->SetBinError(3623,3.27779);
   smoothHisto__1->SetBinError(3624,4.826746);
   smoothHisto__1->SetBinError(3625,6.634381);
   smoothHisto__1->SetBinError(3626,7.740003);
   smoothHisto__1->SetBinError(3627,7.964134);
   smoothHisto__1->SetBinError(3628,7.947257);
   smoothHisto__1->SetBinError(3629,7.840788);
   smoothHisto__1->SetBinError(3630,7.535011);
   smoothHisto__1->SetBinError(3631,7.210755);
   smoothHisto__1->SetBinError(3632,6.89046);
   smoothHisto__1->SetBinError(3633,6.550057);
   smoothHisto__1->SetBinError(3634,6.230509);
   smoothHisto__1->SetBinError(3635,5.847669);
   smoothHisto__1->SetBinError(3636,5.312083);
   smoothHisto__1->SetBinError(3637,5.005518);
   smoothHisto__1->SetBinError(3638,4.615549);
   smoothHisto__1->SetBinError(3639,4.289685);
   smoothHisto__1->SetBinError(3640,3.9869);
   smoothHisto__1->SetBinError(3641,3.653138);
   smoothHisto__1->SetBinError(3642,3.251077);
   smoothHisto__1->SetBinError(3643,3.017879);
   smoothHisto__1->SetBinError(3644,2.606019);
   smoothHisto__1->SetBinError(3645,2.424024);
   smoothHisto__1->SetBinError(3646,2.12347);
   smoothHisto__1->SetBinError(3647,1.838962);
   smoothHisto__1->SetBinError(3648,1.643246);
   smoothHisto__1->SetBinError(3649,1.407443);
   smoothHisto__1->SetBinError(3650,1.180102);
   smoothHisto__1->SetBinError(3651,1.000139);
   smoothHisto__1->SetBinError(3652,0.8610252);
   smoothHisto__1->SetBinError(3653,0.7399473);
   smoothHisto__1->SetBinError(3654,0.5999333);
   smoothHisto__1->SetBinError(3655,0.4829373);
   smoothHisto__1->SetBinError(3656,0.4164353);
   smoothHisto__1->SetBinError(3657,0.3030606);
   smoothHisto__1->SetBinError(3658,0.1943505);
   smoothHisto__1->SetBinError(3659,0.1273086);
   smoothHisto__1->SetBinError(3660,0.1478823);
   smoothHisto__1->SetBinError(3661,0.1478533);
   smoothHisto__1->SetBinError(3662,0.1195848);
   smoothHisto__1->SetBinError(3663,0.05726349);
   smoothHisto__1->SetBinError(3664,0.0197256);
   smoothHisto__1->SetBinError(3716,0.04524955);
   smoothHisto__1->SetBinError(3717,0.09049911);
   smoothHisto__1->SetBinError(3718,0.2164355);
   smoothHisto__1->SetBinError(3719,0.2810177);
   smoothHisto__1->SetBinError(3720,0.5418131);
   smoothHisto__1->SetBinError(3721,0.7228165);
   smoothHisto__1->SetBinError(3722,1.166608);
   smoothHisto__1->SetBinError(3723,1.825116);
   smoothHisto__1->SetBinError(3724,2.733157);
   smoothHisto__1->SetBinError(3725,3.884374);
   smoothHisto__1->SetBinError(3726,5.562788);
   smoothHisto__1->SetBinError(3727,7.262826);
   smoothHisto__1->SetBinError(3728,7.955053);
   smoothHisto__1->SetBinError(3729,8.02354);
   smoothHisto__1->SetBinError(3730,7.90215);
   smoothHisto__1->SetBinError(3731,7.755499);
   smoothHisto__1->SetBinError(3732,7.515841);
   smoothHisto__1->SetBinError(3733,7.27207);
   smoothHisto__1->SetBinError(3734,6.894303);
   smoothHisto__1->SetBinError(3735,6.524141);
   smoothHisto__1->SetBinError(3736,6.17799);
   smoothHisto__1->SetBinError(3737,5.780713);
   smoothHisto__1->SetBinError(3738,5.280765);
   smoothHisto__1->SetBinError(3739,4.906661);
   smoothHisto__1->SetBinError(3740,4.43855);
   smoothHisto__1->SetBinError(3741,4.2533);
   smoothHisto__1->SetBinError(3742,3.851755);
   smoothHisto__1->SetBinError(3743,3.446657);
   smoothHisto__1->SetBinError(3744,3.135492);
   smoothHisto__1->SetBinError(3745,2.904995);
   smoothHisto__1->SetBinError(3746,2.437369);
   smoothHisto__1->SetBinError(3747,2.27262);
   smoothHisto__1->SetBinError(3748,1.989223);
   smoothHisto__1->SetBinError(3749,1.692204);
   smoothHisto__1->SetBinError(3750,1.526969);
   smoothHisto__1->SetBinError(3751,1.229786);
   smoothHisto__1->SetBinError(3752,1.196679);
   smoothHisto__1->SetBinError(3753,0.9426702);
   smoothHisto__1->SetBinError(3754,0.8882765);
   smoothHisto__1->SetBinError(3755,0.7600306);
   smoothHisto__1->SetBinError(3756,0.5276218);
   smoothHisto__1->SetBinError(3757,0.390939);
   smoothHisto__1->SetBinError(3758,0.3318037);
   smoothHisto__1->SetBinError(3759,0.30202);
   smoothHisto__1->SetBinError(3760,0.2059836);
   smoothHisto__1->SetBinError(3761,0.1709875);
   smoothHisto__1->SetBinError(3762,0.1345873);
   smoothHisto__1->SetBinError(3763,0.1050047);
   smoothHisto__1->SetBinError(3764,0.1291213);
   smoothHisto__1->SetBinError(3765,0.06323886);
   smoothHisto__1->SetBinError(3766,0.02911759);
   smoothHisto__1->SetBinError(3818,0.02262478);
   smoothHisto__1->SetBinError(3819,0.05248398);
   smoothHisto__1->SetBinError(3820,0.1407367);
   smoothHisto__1->SetBinError(3821,0.2740627);
   smoothHisto__1->SetBinError(3822,0.5392774);
   smoothHisto__1->SetBinError(3823,0.9279272);
   smoothHisto__1->SetBinError(3824,1.478075);
   smoothHisto__1->SetBinError(3825,2.193172);
   smoothHisto__1->SetBinError(3826,3.340436);
   smoothHisto__1->SetBinError(3827,4.74878);
   smoothHisto__1->SetBinError(3828,6.473711);
   smoothHisto__1->SetBinError(3829,7.651542);
   smoothHisto__1->SetBinError(3830,8.039738);
   smoothHisto__1->SetBinError(3831,7.973674);
   smoothHisto__1->SetBinError(3832,7.782767);
   smoothHisto__1->SetBinError(3833,7.506641);
   smoothHisto__1->SetBinError(3834,7.294772);
   smoothHisto__1->SetBinError(3835,7.10785);
   smoothHisto__1->SetBinError(3836,6.644988);
   smoothHisto__1->SetBinError(3837,6.310888);
   smoothHisto__1->SetBinError(3838,5.859184);
   smoothHisto__1->SetBinError(3839,5.631738);
   smoothHisto__1->SetBinError(3840,5.095557);
   smoothHisto__1->SetBinError(3841,4.692543);
   smoothHisto__1->SetBinError(3842,4.29107);
   smoothHisto__1->SetBinError(3843,3.971223);
   smoothHisto__1->SetBinError(3844,3.640404);
   smoothHisto__1->SetBinError(3845,3.282916);
   smoothHisto__1->SetBinError(3846,2.896351);
   smoothHisto__1->SetBinError(3847,2.66534);
   smoothHisto__1->SetBinError(3848,2.265673);
   smoothHisto__1->SetBinError(3849,2.084208);
   smoothHisto__1->SetBinError(3850,1.902499);
   smoothHisto__1->SetBinError(3851,1.714998);
   smoothHisto__1->SetBinError(3852,1.433101);
   smoothHisto__1->SetBinError(3853,1.101517);
   smoothHisto__1->SetBinError(3854,0.9854415);
   smoothHisto__1->SetBinError(3855,0.805036);
   smoothHisto__1->SetBinError(3856,0.7204708);
   smoothHisto__1->SetBinError(3857,0.6543718);
   smoothHisto__1->SetBinError(3858,0.5213539);
   smoothHisto__1->SetBinError(3859,0.3649245);
   smoothHisto__1->SetBinError(3860,0.2633884);
   smoothHisto__1->SetBinError(3861,0.1940184);
   smoothHisto__1->SetBinError(3862,0.1271238);
   smoothHisto__1->SetBinError(3863,0.1399388);
   smoothHisto__1->SetBinError(3864,0.1924543);
   smoothHisto__1->SetBinError(3865,0.1558872);
   smoothHisto__1->SetBinError(3866,0.238201);
   smoothHisto__1->SetBinError(3867,0.1164703);
   smoothHisto__1->SetBinError(3868,0.05823517);
   smoothHisto__1->SetBinError(3921,0.07898292);
   smoothHisto__1->SetBinError(3922,0.185825);
   smoothHisto__1->SetBinError(3923,0.4002186);
   smoothHisto__1->SetBinError(3924,0.6334842);
   smoothHisto__1->SetBinError(3925,1.052587);
   smoothHisto__1->SetBinError(3926,1.713032);
   smoothHisto__1->SetBinError(3927,2.559006);
   smoothHisto__1->SetBinError(3928,3.826395);
   smoothHisto__1->SetBinError(3929,5.374082);
   smoothHisto__1->SetBinError(3930,7.02094);
   smoothHisto__1->SetBinError(3931,7.724368);
   smoothHisto__1->SetBinError(3932,7.85659);
   smoothHisto__1->SetBinError(3933,7.629717);
   smoothHisto__1->SetBinError(3934,7.629072);
   smoothHisto__1->SetBinError(3935,7.306587);
   smoothHisto__1->SetBinError(3936,7.188928);
   smoothHisto__1->SetBinError(3937,6.802306);
   smoothHisto__1->SetBinError(3938,6.501981);
   smoothHisto__1->SetBinError(3939,6.077644);
   smoothHisto__1->SetBinError(3940,5.729004);
   smoothHisto__1->SetBinError(3941,5.524091);
   smoothHisto__1->SetBinError(3942,5.031596);
   smoothHisto__1->SetBinError(3943,4.624032);
   smoothHisto__1->SetBinError(3944,4.364104);
   smoothHisto__1->SetBinError(3945,3.954855);
   smoothHisto__1->SetBinError(3946,3.560624);
   smoothHisto__1->SetBinError(3947,3.196377);
   smoothHisto__1->SetBinError(3948,2.896065);
   smoothHisto__1->SetBinError(3949,2.639013);
   smoothHisto__1->SetBinError(3950,2.159474);
   smoothHisto__1->SetBinError(3951,2.040775);
   smoothHisto__1->SetBinError(3952,1.836967);
   smoothHisto__1->SetBinError(3953,1.74171);
   smoothHisto__1->SetBinError(3954,1.449786);
   smoothHisto__1->SetBinError(3955,1.234331);
   smoothHisto__1->SetBinError(3956,0.9297096);
   smoothHisto__1->SetBinError(3957,0.7369886);
   smoothHisto__1->SetBinError(3958,0.5990415);
   smoothHisto__1->SetBinError(3959,0.4940782);
   smoothHisto__1->SetBinError(3960,0.4407404);
   smoothHisto__1->SetBinError(3961,0.2932663);
   smoothHisto__1->SetBinError(3962,0.2388632);
   smoothHisto__1->SetBinError(3963,0.2053285);
   smoothHisto__1->SetBinError(3964,0.1288201);
   smoothHisto__1->SetBinError(3965,0.1655092);
   smoothHisto__1->SetBinError(3966,0.1291147);
   smoothHisto__1->SetBinError(3967,0.1310629);
   smoothHisto__1->SetBinError(3968,0.1290941);
   smoothHisto__1->SetBinError(3969,0.06169693);
   smoothHisto__1->SetBinError(3970,0.02911759);
   smoothHisto__1->SetBinError(4022,0.02242189);
   smoothHisto__1->SetBinError(4023,0.1251346);
   smoothHisto__1->SetBinError(4024,0.2944777);
   smoothHisto__1->SetBinError(4025,0.5815449);
   smoothHisto__1->SetBinError(4026,0.868826);
   smoothHisto__1->SetBinError(4027,1.336639);
   smoothHisto__1->SetBinError(4028,2.062382);
   smoothHisto__1->SetBinError(4029,2.936003);
   smoothHisto__1->SetBinError(4030,4.443116);
   smoothHisto__1->SetBinError(4031,6.139973);
   smoothHisto__1->SetBinError(4032,7.574513);
   smoothHisto__1->SetBinError(4033,7.893412);
   smoothHisto__1->SetBinError(4034,7.818011);
   smoothHisto__1->SetBinError(4035,7.554267);
   smoothHisto__1->SetBinError(4036,7.52185);
   smoothHisto__1->SetBinError(4037,7.220136);
   smoothHisto__1->SetBinError(4038,7.071194);
   smoothHisto__1->SetBinError(4039,6.637883);
   smoothHisto__1->SetBinError(4040,6.424211);
   smoothHisto__1->SetBinError(4041,5.937944);
   smoothHisto__1->SetBinError(4042,5.643421);
   smoothHisto__1->SetBinError(4043,5.32554);
   smoothHisto__1->SetBinError(4044,4.871952);
   smoothHisto__1->SetBinError(4045,4.490967);
   smoothHisto__1->SetBinError(4046,4.297894);
   smoothHisto__1->SetBinError(4047,3.861377);
   smoothHisto__1->SetBinError(4048,3.486825);
   smoothHisto__1->SetBinError(4049,3.095278);
   smoothHisto__1->SetBinError(4050,2.660423);
   smoothHisto__1->SetBinError(4051,2.420514);
   smoothHisto__1->SetBinError(4052,2.186816);
   smoothHisto__1->SetBinError(4053,1.911851);
   smoothHisto__1->SetBinError(4054,1.777704);
   smoothHisto__1->SetBinError(4055,1.66535);
   smoothHisto__1->SetBinError(4056,1.32544);
   smoothHisto__1->SetBinError(4057,1.118133);
   smoothHisto__1->SetBinError(4058,0.9667308);
   smoothHisto__1->SetBinError(4059,0.799039);
   smoothHisto__1->SetBinError(4060,0.6410057);
   smoothHisto__1->SetBinError(4061,0.467125);
   smoothHisto__1->SetBinError(4062,0.3998692);
   smoothHisto__1->SetBinError(4063,0.2675629);
   smoothHisto__1->SetBinError(4064,0.2211723);
   smoothHisto__1->SetBinError(4065,0.1807248);
   smoothHisto__1->SetBinError(4066,0.09472586);
   smoothHisto__1->SetBinError(4067,0.1005143);
   smoothHisto__1->SetBinError(4068,0.1174144);
   smoothHisto__1->SetBinError(4069,0.2094682);
   smoothHisto__1->SetBinError(4070,0.1180961);
   smoothHisto__1->SetBinError(4071,0.05904805);
   smoothHisto__1->SetBinError(4124,0.06243189);
   smoothHisto__1->SetBinError(4125,0.1677874);
   smoothHisto__1->SetBinError(4126,0.3897815);
   smoothHisto__1->SetBinError(4127,0.6630621);
   smoothHisto__1->SetBinError(4128,1.09052);
   smoothHisto__1->SetBinError(4129,1.637659);
   smoothHisto__1->SetBinError(4130,2.449197);
   smoothHisto__1->SetBinError(4131,3.4442);
   smoothHisto__1->SetBinError(4132,4.983057);
   smoothHisto__1->SetBinError(4133,6.697208);
   smoothHisto__1->SetBinError(4134,7.58329);
   smoothHisto__1->SetBinError(4135,7.762504);
   smoothHisto__1->SetBinError(4136,7.646453);
   smoothHisto__1->SetBinError(4137,7.503712);
   smoothHisto__1->SetBinError(4138,7.330294);
   smoothHisto__1->SetBinError(4139,7.026095);
   smoothHisto__1->SetBinError(4140,6.711757);
   smoothHisto__1->SetBinError(4141,6.487007);
   smoothHisto__1->SetBinError(4142,6.123588);
   smoothHisto__1->SetBinError(4143,5.750995);
   smoothHisto__1->SetBinError(4144,5.388506);
   smoothHisto__1->SetBinError(4145,5.017651);
   smoothHisto__1->SetBinError(4146,4.615382);
   smoothHisto__1->SetBinError(4147,4.385671);
   smoothHisto__1->SetBinError(4148,4.130473);
   smoothHisto__1->SetBinError(4149,3.793452);
   smoothHisto__1->SetBinError(4150,3.310498);
   smoothHisto__1->SetBinError(4151,2.901044);
   smoothHisto__1->SetBinError(4152,2.608232);
   smoothHisto__1->SetBinError(4153,2.340712);
   smoothHisto__1->SetBinError(4154,2.055432);
   smoothHisto__1->SetBinError(4155,1.815383);
   smoothHisto__1->SetBinError(4156,1.626153);
   smoothHisto__1->SetBinError(4157,1.50952);
   smoothHisto__1->SetBinError(4158,1.305717);
   smoothHisto__1->SetBinError(4159,1.090243);
   smoothHisto__1->SetBinError(4160,0.8632133);
   smoothHisto__1->SetBinError(4161,0.8520783);
   smoothHisto__1->SetBinError(4162,0.6512694);
   smoothHisto__1->SetBinError(4163,0.5223495);
   smoothHisto__1->SetBinError(4164,0.3435709);
   smoothHisto__1->SetBinError(4165,0.2575721);
   smoothHisto__1->SetBinError(4166,0.1861096);
   smoothHisto__1->SetBinError(4167,0.1217391);
   smoothHisto__1->SetBinError(4168,0.09439478);
   smoothHisto__1->SetBinError(4169,0.08650689);
   smoothHisto__1->SetBinError(4170,0.1328812);
   smoothHisto__1->SetBinError(4171,0.2631413);
   smoothHisto__1->SetBinError(4172,0.1315707);
   smoothHisto__1->SetBinError(4173,0.06578533);
   smoothHisto__1->SetBinError(4226,0.09814658);
   smoothHisto__1->SetBinError(4227,0.2405412);
   smoothHisto__1->SetBinError(4228,0.5151371);
   smoothHisto__1->SetBinError(4229,0.7564395);
   smoothHisto__1->SetBinError(4230,1.162328);
   smoothHisto__1->SetBinError(4231,1.924673);
   smoothHisto__1->SetBinError(4232,2.801656);
   smoothHisto__1->SetBinError(4233,3.927444);
   smoothHisto__1->SetBinError(4234,5.728428);
   smoothHisto__1->SetBinError(4235,7.137795);
   smoothHisto__1->SetBinError(4236,7.70412);
   smoothHisto__1->SetBinError(4237,7.683909);
   smoothHisto__1->SetBinError(4238,7.55048);
   smoothHisto__1->SetBinError(4239,7.299596);
   smoothHisto__1->SetBinError(4240,7.09487);
   smoothHisto__1->SetBinError(4241,6.901756);
   smoothHisto__1->SetBinError(4242,6.684203);
   smoothHisto__1->SetBinError(4243,6.457292);
   smoothHisto__1->SetBinError(4244,6.096465);
   smoothHisto__1->SetBinError(4245,5.663183);
   smoothHisto__1->SetBinError(4246,5.215254);
   smoothHisto__1->SetBinError(4247,4.771762);
   smoothHisto__1->SetBinError(4248,4.537516);
   smoothHisto__1->SetBinError(4249,4.083122);
   smoothHisto__1->SetBinError(4250,3.839223);
   smoothHisto__1->SetBinError(4251,3.531047);
   smoothHisto__1->SetBinError(4252,3.106161);
   smoothHisto__1->SetBinError(4253,2.832427);
   smoothHisto__1->SetBinError(4254,2.592326);
   smoothHisto__1->SetBinError(4255,2.278685);
   smoothHisto__1->SetBinError(4256,2.014028);
   smoothHisto__1->SetBinError(4257,1.7516);
   smoothHisto__1->SetBinError(4258,1.636355);
   smoothHisto__1->SetBinError(4259,1.438974);
   smoothHisto__1->SetBinError(4260,1.200721);
   smoothHisto__1->SetBinError(4261,1.021698);
   smoothHisto__1->SetBinError(4262,0.832729);
   smoothHisto__1->SetBinError(4263,0.6729665);
   smoothHisto__1->SetBinError(4264,0.5717941);
   smoothHisto__1->SetBinError(4265,0.4919455);
   smoothHisto__1->SetBinError(4266,0.2677601);
   smoothHisto__1->SetBinError(4267,0.1618908);
   smoothHisto__1->SetBinError(4268,0.1271973);
   smoothHisto__1->SetBinError(4269,0.1025026);
   smoothHisto__1->SetBinError(4270,0.1573539);
   smoothHisto__1->SetBinError(4271,0.08338407);
   smoothHisto__1->SetBinError(4272,0.07629812);
   smoothHisto__1->SetBinError(4273,0.1315707);
   smoothHisto__1->SetBinError(4274,0.06578533);
   smoothHisto__1->SetBinError(4275,0.03127513);
   smoothHisto__1->SetBinError(4328,0.1089779);
   smoothHisto__1->SetBinError(4329,0.2701241);
   smoothHisto__1->SetBinError(4330,0.595068);
   smoothHisto__1->SetBinError(4331,0.9249927);
   smoothHisto__1->SetBinError(4332,1.456903);
   smoothHisto__1->SetBinError(4333,2.201128);
   smoothHisto__1->SetBinError(4334,3.251382);
   smoothHisto__1->SetBinError(4335,4.586598);
   smoothHisto__1->SetBinError(4336,6.385108);
   smoothHisto__1->SetBinError(4337,7.488187);
   smoothHisto__1->SetBinError(4338,7.733141);
   smoothHisto__1->SetBinError(4339,7.556366);
   smoothHisto__1->SetBinError(4340,7.361735);
   smoothHisto__1->SetBinError(4341,7.159153);
   smoothHisto__1->SetBinError(4342,6.964701);
   smoothHisto__1->SetBinError(4343,6.596247);
   smoothHisto__1->SetBinError(4344,6.497381);
   smoothHisto__1->SetBinError(4345,6.226556);
   smoothHisto__1->SetBinError(4346,5.964888);
   smoothHisto__1->SetBinError(4347,5.593933);
   smoothHisto__1->SetBinError(4348,5.13589);
   smoothHisto__1->SetBinError(4349,4.86178);
   smoothHisto__1->SetBinError(4350,4.459247);
   smoothHisto__1->SetBinError(4351,3.917904);
   smoothHisto__1->SetBinError(4352,3.621832);
   smoothHisto__1->SetBinError(4353,3.387543);
   smoothHisto__1->SetBinError(4354,2.986423);
   smoothHisto__1->SetBinError(4355,2.684344);
   smoothHisto__1->SetBinError(4356,2.497908);
   smoothHisto__1->SetBinError(4357,2.220529);
   smoothHisto__1->SetBinError(4358,2.021672);
   smoothHisto__1->SetBinError(4359,1.714186);
   smoothHisto__1->SetBinError(4360,1.487368);
   smoothHisto__1->SetBinError(4361,1.237593);
   smoothHisto__1->SetBinError(4362,1.09915);
   smoothHisto__1->SetBinError(4363,0.8992528);
   smoothHisto__1->SetBinError(4364,0.7637501);
   smoothHisto__1->SetBinError(4365,0.6742403);
   smoothHisto__1->SetBinError(4366,0.6974843);
   smoothHisto__1->SetBinError(4367,0.4269466);
   smoothHisto__1->SetBinError(4368,0.2381837);
   smoothHisto__1->SetBinError(4369,0.1314545);
   smoothHisto__1->SetBinError(4370,0.1917706);
   smoothHisto__1->SetBinError(4371,0.1768064);
   smoothHisto__1->SetBinError(4372,0.3120661);
   smoothHisto__1->SetBinError(4373,0.1545933);
   smoothHisto__1->SetBinError(4374,0.08338407);
   smoothHisto__1->SetBinError(4375,0.06255025);
   smoothHisto__1->SetBinError(4376,0.03127513);
   smoothHisto__1->SetBinError(4429,0.0341254);
   smoothHisto__1->SetBinError(4430,0.1455644);
   smoothHisto__1->SetBinError(4431,0.3254184);
   smoothHisto__1->SetBinError(4432,0.6841332);
   smoothHisto__1->SetBinError(4433,0.9978801);
   smoothHisto__1->SetBinError(4434,1.534357);
   smoothHisto__1->SetBinError(4435,2.375071);
   smoothHisto__1->SetBinError(4436,3.609182);
   smoothHisto__1->SetBinError(4437,5.125742);
   smoothHisto__1->SetBinError(4438,6.878419);
   smoothHisto__1->SetBinError(4439,7.650704);
   smoothHisto__1->SetBinError(4440,7.746136);
   smoothHisto__1->SetBinError(4441,7.539095);
   smoothHisto__1->SetBinError(4442,7.353327);
   smoothHisto__1->SetBinError(4443,7.131032);
   smoothHisto__1->SetBinError(4444,6.831935);
   smoothHisto__1->SetBinError(4445,6.421168);
   smoothHisto__1->SetBinError(4446,6.194878);
   smoothHisto__1->SetBinError(4447,5.92916);
   smoothHisto__1->SetBinError(4448,5.733842);
   smoothHisto__1->SetBinError(4449,5.347918);
   smoothHisto__1->SetBinError(4450,5.014781);
   smoothHisto__1->SetBinError(4451,4.673367);
   smoothHisto__1->SetBinError(4452,4.32147);
   smoothHisto__1->SetBinError(4453,3.831171);
   smoothHisto__1->SetBinError(4454,3.449848);
   smoothHisto__1->SetBinError(4455,3.362537);
   smoothHisto__1->SetBinError(4456,2.972096);
   smoothHisto__1->SetBinError(4457,2.627146);
   smoothHisto__1->SetBinError(4458,2.314502);
   smoothHisto__1->SetBinError(4459,2.02959);
   smoothHisto__1->SetBinError(4460,1.896514);
   smoothHisto__1->SetBinError(4461,1.596895);
   smoothHisto__1->SetBinError(4462,1.443606);
   smoothHisto__1->SetBinError(4463,1.178361);
   smoothHisto__1->SetBinError(4464,1.003418);
   smoothHisto__1->SetBinError(4465,0.8473304);
   smoothHisto__1->SetBinError(4466,0.7712308);
   smoothHisto__1->SetBinError(4467,0.6717964);
   smoothHisto__1->SetBinError(4468,0.6010551);
   smoothHisto__1->SetBinError(4469,0.3966667);
   smoothHisto__1->SetBinError(4470,0.2886056);
   smoothHisto__1->SetBinError(4471,0.1617321);
   smoothHisto__1->SetBinError(4472,0.1743564);
   smoothHisto__1->SetBinError(4473,0.1162681);
   smoothHisto__1->SetBinError(4474,0.160107);
   smoothHisto__1->SetBinError(4475,0.07729664);
   smoothHisto__1->SetBinError(4476,0.03864832);
   smoothHisto__1->SetBinError(4530,0.023948);
   smoothHisto__1->SetBinError(4531,0.06825081);
   smoothHisto__1->SetBinError(4532,0.1916226);
   smoothHisto__1->SetBinError(4533,0.409869);
   smoothHisto__1->SetBinError(4534,0.7507217);
   smoothHisto__1->SetBinError(4535,1.202892);
   smoothHisto__1->SetBinError(4536,1.697558);
   smoothHisto__1->SetBinError(4537,2.725284);
   smoothHisto__1->SetBinError(4538,4.177396);
   smoothHisto__1->SetBinError(4539,5.853222);
   smoothHisto__1->SetBinError(4540,7.169336);
   smoothHisto__1->SetBinError(4541,7.638387);
   smoothHisto__1->SetBinError(4542,7.701485);
   smoothHisto__1->SetBinError(4543,7.504007);
   smoothHisto__1->SetBinError(4544,7.231125);
   smoothHisto__1->SetBinError(4545,7.01789);
   smoothHisto__1->SetBinError(4546,6.739125);
   smoothHisto__1->SetBinError(4547,6.339314);
   smoothHisto__1->SetBinError(4548,6.026458);
   smoothHisto__1->SetBinError(4549,5.719867);
   smoothHisto__1->SetBinError(4550,5.515208);
   smoothHisto__1->SetBinError(4551,5.198579);
   smoothHisto__1->SetBinError(4552,4.852447);
   smoothHisto__1->SetBinError(4553,4.417214);
   smoothHisto__1->SetBinError(4554,4.181259);
   smoothHisto__1->SetBinError(4555,3.690247);
   smoothHisto__1->SetBinError(4556,3.405433);
   smoothHisto__1->SetBinError(4557,3.119607);
   smoothHisto__1->SetBinError(4558,2.872997);
   smoothHisto__1->SetBinError(4559,2.569244);
   smoothHisto__1->SetBinError(4560,2.213726);
   smoothHisto__1->SetBinError(4561,1.909441);
   smoothHisto__1->SetBinError(4562,1.739146);
   smoothHisto__1->SetBinError(4563,1.532427);
   smoothHisto__1->SetBinError(4564,1.317219);
   smoothHisto__1->SetBinError(4565,1.117483);
   smoothHisto__1->SetBinError(4566,0.9555998);
   smoothHisto__1->SetBinError(4567,0.7801267);
   smoothHisto__1->SetBinError(4568,0.7641166);
   smoothHisto__1->SetBinError(4569,0.5633522);
   smoothHisto__1->SetBinError(4570,0.4299905);
   smoothHisto__1->SetBinError(4571,0.3729516);
   smoothHisto__1->SetBinError(4572,0.2965928);
   smoothHisto__1->SetBinError(4573,0.1986985);
   smoothHisto__1->SetBinError(4574,0.1416564);
   smoothHisto__1->SetBinError(4575,0.09896598);
   smoothHisto__1->SetBinError(4576,0.08770914);
   smoothHisto__1->SetBinError(4577,0.04207906);
   smoothHisto__1->SetBinError(4631,0.02682565);
   smoothHisto__1->SetBinError(4632,0.07521039);
   smoothHisto__1->SetBinError(4633,0.1264741);
   smoothHisto__1->SetBinError(4634,0.2633181);
   smoothHisto__1->SetBinError(4635,0.4682519);
   smoothHisto__1->SetBinError(4636,0.8307348);
   smoothHisto__1->SetBinError(4637,1.440602);
   smoothHisto__1->SetBinError(4638,1.9767);
   smoothHisto__1->SetBinError(4639,3.218915);
   smoothHisto__1->SetBinError(4640,4.724815);
   smoothHisto__1->SetBinError(4641,6.504612);
   smoothHisto__1->SetBinError(4642,7.416699);
   smoothHisto__1->SetBinError(4643,7.694195);
   smoothHisto__1->SetBinError(4644,7.567107);
   smoothHisto__1->SetBinError(4645,7.31937);
   smoothHisto__1->SetBinError(4646,7.004017);
   smoothHisto__1->SetBinError(4647,6.755668);
   smoothHisto__1->SetBinError(4648,6.511709);
   smoothHisto__1->SetBinError(4649,6.109342);
   smoothHisto__1->SetBinError(4650,5.823265);
   smoothHisto__1->SetBinError(4651,5.543744);
   smoothHisto__1->SetBinError(4652,5.362495);
   smoothHisto__1->SetBinError(4653,5.076887);
   smoothHisto__1->SetBinError(4654,4.740901);
   smoothHisto__1->SetBinError(4655,4.267691);
   smoothHisto__1->SetBinError(4656,4.032472);
   smoothHisto__1->SetBinError(4657,3.628781);
   smoothHisto__1->SetBinError(4658,3.41102);
   smoothHisto__1->SetBinError(4659,3.008149);
   smoothHisto__1->SetBinError(4660,2.758432);
   smoothHisto__1->SetBinError(4661,2.453573);
   smoothHisto__1->SetBinError(4662,2.14148);
   smoothHisto__1->SetBinError(4663,1.931628);
   smoothHisto__1->SetBinError(4664,1.726725);
   smoothHisto__1->SetBinError(4665,1.387677);
   smoothHisto__1->SetBinError(4666,1.248507);
   smoothHisto__1->SetBinError(4667,1.050541);
   smoothHisto__1->SetBinError(4668,0.7940988);
   smoothHisto__1->SetBinError(4669,0.7130919);
   smoothHisto__1->SetBinError(4670,0.7231148);
   smoothHisto__1->SetBinError(4671,0.5108554);
   smoothHisto__1->SetBinError(4672,0.3485768);
   smoothHisto__1->SetBinError(4673,0.2479494);
   smoothHisto__1->SetBinError(4674,0.2649784);
   smoothHisto__1->SetBinError(4675,0.1679148);
   smoothHisto__1->SetBinError(4676,0.1790077);
   smoothHisto__1->SetBinError(4677,0.1539743);
   smoothHisto__1->SetBinError(4678,0.07611904);
   smoothHisto__1->SetBinError(4679,0.03328392);
   smoothHisto__1->SetBinError(4732,0.02682565);
   smoothHisto__1->SetBinError(4733,0.05798772);
   smoothHisto__1->SetBinError(4734,0.1209813);
   smoothHisto__1->SetBinError(4735,0.176391);
   smoothHisto__1->SetBinError(4736,0.3458756);
   smoothHisto__1->SetBinError(4737,0.7026644);
   smoothHisto__1->SetBinError(4738,1.068006);
   smoothHisto__1->SetBinError(4739,1.674162);
   smoothHisto__1->SetBinError(4740,2.329673);
   smoothHisto__1->SetBinError(4741,3.549857);
   smoothHisto__1->SetBinError(4742,5.041352);
   smoothHisto__1->SetBinError(4743,6.658467);
   smoothHisto__1->SetBinError(4744,7.42069);
   smoothHisto__1->SetBinError(4745,7.561649);
   smoothHisto__1->SetBinError(4746,7.357131);
   smoothHisto__1->SetBinError(4747,7.109303);
   smoothHisto__1->SetBinError(4748,6.938941);
   smoothHisto__1->SetBinError(4749,6.648909);
   smoothHisto__1->SetBinError(4750,6.46121);
   smoothHisto__1->SetBinError(4751,6.102918);
   smoothHisto__1->SetBinError(4752,5.692973);
   smoothHisto__1->SetBinError(4753,5.515688);
   smoothHisto__1->SetBinError(4754,5.204805);
   smoothHisto__1->SetBinError(4755,5.000762);
   smoothHisto__1->SetBinError(4756,4.655431);
   smoothHisto__1->SetBinError(4757,4.239661);
   smoothHisto__1->SetBinError(4758,3.862844);
   smoothHisto__1->SetBinError(4759,3.418296);
   smoothHisto__1->SetBinError(4760,3.316011);
   smoothHisto__1->SetBinError(4761,2.859635);
   smoothHisto__1->SetBinError(4762,2.563546);
   smoothHisto__1->SetBinError(4763,2.362419);
   smoothHisto__1->SetBinError(4764,2.070939);
   smoothHisto__1->SetBinError(4765,1.803831);
   smoothHisto__1->SetBinError(4766,1.647242);
   smoothHisto__1->SetBinError(4767,1.405641);
   smoothHisto__1->SetBinError(4768,1.236433);
   smoothHisto__1->SetBinError(4769,0.9784643);
   smoothHisto__1->SetBinError(4770,0.7749087);
   smoothHisto__1->SetBinError(4771,0.6002194);
   smoothHisto__1->SetBinError(4772,0.6318559);
   smoothHisto__1->SetBinError(4773,0.4917542);
   smoothHisto__1->SetBinError(4774,0.2840866);
   smoothHisto__1->SetBinError(4775,0.1961185);
   smoothHisto__1->SetBinError(4776,0.1799755);
   smoothHisto__1->SetBinError(4777,0.1219616);
   smoothHisto__1->SetBinError(4778,0.09693677);
   smoothHisto__1->SetBinError(4779,0.07822638);
   smoothHisto__1->SetBinError(4780,0.03805952);
   smoothHisto__1->SetBinError(4781,0.01664196);
   smoothHisto__1->SetBinError(4834,0.05365131);
   smoothHisto__1->SetBinError(4835,0.1159754);
   smoothHisto__1->SetBinError(4836,0.2396454);
   smoothHisto__1->SetBinError(4837,0.2823076);
   smoothHisto__1->SetBinError(4838,0.4682254);
   smoothHisto__1->SetBinError(4839,0.8807335);
   smoothHisto__1->SetBinError(4840,1.390775);
   smoothHisto__1->SetBinError(4841,2.023821);
   smoothHisto__1->SetBinError(4842,2.778307);
   smoothHisto__1->SetBinError(4843,4.029272);
   smoothHisto__1->SetBinError(4844,5.594043);
   smoothHisto__1->SetBinError(4845,6.798002);
   smoothHisto__1->SetBinError(4846,7.25075);
   smoothHisto__1->SetBinError(4847,7.384911);
   smoothHisto__1->SetBinError(4848,7.170652);
   smoothHisto__1->SetBinError(4849,7.011078);
   smoothHisto__1->SetBinError(4850,6.845075);
   smoothHisto__1->SetBinError(4851,6.69242);
   smoothHisto__1->SetBinError(4852,6.297719);
   smoothHisto__1->SetBinError(4853,5.857618);
   smoothHisto__1->SetBinError(4854,5.532284);
   smoothHisto__1->SetBinError(4855,5.322147);
   smoothHisto__1->SetBinError(4856,4.957139);
   smoothHisto__1->SetBinError(4857,4.684244);
   smoothHisto__1->SetBinError(4858,4.353427);
   smoothHisto__1->SetBinError(4859,4.013672);
   smoothHisto__1->SetBinError(4860,3.692624);
   smoothHisto__1->SetBinError(4861,3.363267);
   smoothHisto__1->SetBinError(4862,3.301431);
   smoothHisto__1->SetBinError(4863,2.856081);
   smoothHisto__1->SetBinError(4864,2.495936);
   smoothHisto__1->SetBinError(4865,2.153032);
   smoothHisto__1->SetBinError(4866,1.855656);
   smoothHisto__1->SetBinError(4867,1.683842);
   smoothHisto__1->SetBinError(4868,1.454846);
   smoothHisto__1->SetBinError(4869,1.269852);
   smoothHisto__1->SetBinError(4870,1.125046);
   smoothHisto__1->SetBinError(4871,1.002401);
   smoothHisto__1->SetBinError(4872,0.8283503);
   smoothHisto__1->SetBinError(4873,0.6096661);
   smoothHisto__1->SetBinError(4874,0.4956852);
   smoothHisto__1->SetBinError(4875,0.4097705);
   smoothHisto__1->SetBinError(4876,0.2987288);
   smoothHisto__1->SetBinError(4877,0.2884363);
   smoothHisto__1->SetBinError(4878,0.264108);
   smoothHisto__1->SetBinError(4879,0.1914467);
   smoothHisto__1->SetBinError(4880,0.1007991);
   smoothHisto__1->SetBinError(4881,0.06684339);
   smoothHisto__1->SetBinError(4882,0.02658147);
   smoothHisto__1->SetBinError(4936,0.04110265);
   smoothHisto__1->SetBinError(4937,0.08898146);
   smoothHisto__1->SetBinError(4938,0.1481324);
   smoothHisto__1->SetBinError(4939,0.2667957);
   smoothHisto__1->SetBinError(4940,0.4961613);
   smoothHisto__1->SetBinError(4941,0.9410269);
   smoothHisto__1->SetBinError(4942,1.409673);
   smoothHisto__1->SetBinError(4943,2.234527);
   smoothHisto__1->SetBinError(4944,3.242578);
   smoothHisto__1->SetBinError(4945,4.605372);
   smoothHisto__1->SetBinError(4946,6.182044);
   smoothHisto__1->SetBinError(4947,6.976869);
   smoothHisto__1->SetBinError(4948,7.170535);
   smoothHisto__1->SetBinError(4949,7.30659);
   smoothHisto__1->SetBinError(4950,7.100205);
   smoothHisto__1->SetBinError(4951,6.87528);
   smoothHisto__1->SetBinError(4952,6.670222);
   smoothHisto__1->SetBinError(4953,6.393632);
   smoothHisto__1->SetBinError(4954,6.143312);
   smoothHisto__1->SetBinError(4955,5.779807);
   smoothHisto__1->SetBinError(4956,5.471059);
   smoothHisto__1->SetBinError(4957,5.194725);
   smoothHisto__1->SetBinError(4958,4.859177);
   smoothHisto__1->SetBinError(4959,4.540937);
   smoothHisto__1->SetBinError(4960,4.315784);
   smoothHisto__1->SetBinError(4961,3.923296);
   smoothHisto__1->SetBinError(4962,3.66449);
   smoothHisto__1->SetBinError(4963,3.37629);
   smoothHisto__1->SetBinError(4964,3.162371);
   smoothHisto__1->SetBinError(4965,2.671125);
   smoothHisto__1->SetBinError(4966,2.355893);
   smoothHisto__1->SetBinError(4967,2.094712);
   smoothHisto__1->SetBinError(4968,1.85997);
   smoothHisto__1->SetBinError(4969,1.716475);
   smoothHisto__1->SetBinError(4970,1.512617);
   smoothHisto__1->SetBinError(4971,1.298924);
   smoothHisto__1->SetBinError(4972,1.230199);
   smoothHisto__1->SetBinError(4973,1.013979);
   smoothHisto__1->SetBinError(4974,0.7309516);
   smoothHisto__1->SetBinError(4975,0.5853136);
   smoothHisto__1->SetBinError(4976,0.4894414);
   smoothHisto__1->SetBinError(4977,0.4220338);
   smoothHisto__1->SetBinError(4978,0.318709);
   smoothHisto__1->SetBinError(4979,0.2655325);
   smoothHisto__1->SetBinError(4980,0.2478523);
   smoothHisto__1->SetBinError(4981,0.1415066);
   smoothHisto__1->SetBinError(4982,0.08397131);
   smoothHisto__1->SetBinError(4983,0.08642059);
   smoothHisto__1->SetBinError(4984,0.04145454);
   smoothHisto__1->SetBinError(4985,0.02072727);
   smoothHisto__1->SetBinError(5037,0.03114181);
   smoothHisto__1->SetBinError(5038,0.06228363);
   smoothHisto__1->SetBinError(5039,0.1430696);
   smoothHisto__1->SetBinError(5040,0.1788669);
   smoothHisto__1->SetBinError(5041,0.3773647);
   smoothHisto__1->SetBinError(5042,0.6279323);
   smoothHisto__1->SetBinError(5043,1.10982);
   smoothHisto__1->SetBinError(5044,1.590542);
   smoothHisto__1->SetBinError(5045,2.509217);
   smoothHisto__1->SetBinError(5046,3.547772);
   smoothHisto__1->SetBinError(5047,5.048989);
   smoothHisto__1->SetBinError(5048,6.417184);
   smoothHisto__1->SetBinError(5049,6.999039);
   smoothHisto__1->SetBinError(5050,7.113851);
   smoothHisto__1->SetBinError(5051,7.105575);
   smoothHisto__1->SetBinError(5052,6.840897);
   smoothHisto__1->SetBinError(5053,6.648495);
   smoothHisto__1->SetBinError(5054,6.476836);
   smoothHisto__1->SetBinError(5055,6.280879);
   smoothHisto__1->SetBinError(5056,5.964643);
   smoothHisto__1->SetBinError(5057,5.719622);
   smoothHisto__1->SetBinError(5058,5.384633);
   smoothHisto__1->SetBinError(5059,5.088174);
   smoothHisto__1->SetBinError(5060,4.802633);
   smoothHisto__1->SetBinError(5061,4.408938);
   smoothHisto__1->SetBinError(5062,4.145247);
   smoothHisto__1->SetBinError(5063,3.822055);
   smoothHisto__1->SetBinError(5064,3.431629);
   smoothHisto__1->SetBinError(5065,3.196232);
   smoothHisto__1->SetBinError(5066,2.985439);
   smoothHisto__1->SetBinError(5067,2.668391);
   smoothHisto__1->SetBinError(5068,2.308203);
   smoothHisto__1->SetBinError(5069,2.089716);
   smoothHisto__1->SetBinError(5070,1.793415);
   smoothHisto__1->SetBinError(5071,1.646346);
   smoothHisto__1->SetBinError(5072,1.411484);
   smoothHisto__1->SetBinError(5073,1.201322);
   smoothHisto__1->SetBinError(5074,1.120753);
   smoothHisto__1->SetBinError(5075,0.8631228);
   smoothHisto__1->SetBinError(5076,0.7108766);
   smoothHisto__1->SetBinError(5077,0.5719895);
   smoothHisto__1->SetBinError(5078,0.425972);
   smoothHisto__1->SetBinError(5079,0.3122404);
   smoothHisto__1->SetBinError(5080,0.2664428);
   smoothHisto__1->SetBinError(5081,0.2472051);
   smoothHisto__1->SetBinError(5082,0.1611863);
   smoothHisto__1->SetBinError(5083,0.09766268);
   smoothHisto__1->SetBinError(5084,0.1100183);
   smoothHisto__1->SetBinError(5085,0.1690356);
   smoothHisto__1->SetBinError(5086,0.08451781);
   smoothHisto__1->SetBinError(5087,0.04145454);
   smoothHisto__1->SetBinError(5139,0.06228363);
   smoothHisto__1->SetBinError(5140,0.1270655);
   smoothHisto__1->SetBinError(5141,0.266369);
   smoothHisto__1->SetBinError(5142,0.2563123);
   smoothHisto__1->SetBinError(5143,0.4222571);
   smoothHisto__1->SetBinError(5144,0.6743166);
   smoothHisto__1->SetBinError(5145,1.077135);
   smoothHisto__1->SetBinError(5146,1.761785);
   smoothHisto__1->SetBinError(5147,2.683295);
   smoothHisto__1->SetBinError(5148,4.015069);
   smoothHisto__1->SetBinError(5149,5.573531);
   smoothHisto__1->SetBinError(5150,6.729173);
   smoothHisto__1->SetBinError(5151,7.08768);
   smoothHisto__1->SetBinError(5152,7.153009);
   smoothHisto__1->SetBinError(5153,7.011638);
   smoothHisto__1->SetBinError(5154,6.87763);
   smoothHisto__1->SetBinError(5155,6.585688);
   smoothHisto__1->SetBinError(5156,6.259916);
   smoothHisto__1->SetBinError(5157,6.137474);
   smoothHisto__1->SetBinError(5158,5.798968);
   smoothHisto__1->SetBinError(5159,5.595411);
   smoothHisto__1->SetBinError(5160,5.375118);
   smoothHisto__1->SetBinError(5161,5.014229);
   smoothHisto__1->SetBinError(5162,4.658301);
   smoothHisto__1->SetBinError(5163,4.311434);
   smoothHisto__1->SetBinError(5164,3.970605);
   smoothHisto__1->SetBinError(5165,3.618281);
   smoothHisto__1->SetBinError(5166,3.288742);
   smoothHisto__1->SetBinError(5167,3.008899);
   smoothHisto__1->SetBinError(5168,2.801058);
   smoothHisto__1->SetBinError(5169,2.590628);
   smoothHisto__1->SetBinError(5170,2.33683);
   smoothHisto__1->SetBinError(5171,2.028375);
   smoothHisto__1->SetBinError(5172,1.774719);
   smoothHisto__1->SetBinError(5173,1.597736);
   smoothHisto__1->SetBinError(5174,1.342475);
   smoothHisto__1->SetBinError(5175,1.129345);
   smoothHisto__1->SetBinError(5176,0.9809347);
   smoothHisto__1->SetBinError(5177,0.7596676);
   smoothHisto__1->SetBinError(5178,0.6293859);
   smoothHisto__1->SetBinError(5179,0.5255583);
   smoothHisto__1->SetBinError(5180,0.4817078);
   smoothHisto__1->SetBinError(5181,0.3976652);
   smoothHisto__1->SetBinError(5182,0.3110355);
   smoothHisto__1->SetBinError(5183,0.2607497);
   smoothHisto__1->SetBinError(5184,0.1369847);
   smoothHisto__1->SetBinError(5185,0.09122551);
   smoothHisto__1->SetBinError(5186,0.1376826);
   smoothHisto__1->SetBinError(5187,0.1057517);
   smoothHisto__1->SetBinError(5188,0.05287585);
   smoothHisto__1->SetBinError(5189,0.02072727);
   smoothHisto__1->SetBinError(5241,0.03114181);
   smoothHisto__1->SetBinError(5242,0.0876022);
   smoothHisto__1->SetBinError(5243,0.1978616);
   smoothHisto__1->SetBinError(5244,0.3612191);
   smoothHisto__1->SetBinError(5245,0.5381761);
   smoothHisto__1->SetBinError(5246,0.9074716);
   smoothHisto__1->SetBinError(5247,1.303757);
   smoothHisto__1->SetBinError(5248,2.081201);
   smoothHisto__1->SetBinError(5249,3.131762);
   smoothHisto__1->SetBinError(5250,4.496587);
   smoothHisto__1->SetBinError(5251,6.0016);
   smoothHisto__1->SetBinError(5252,6.912021);
   smoothHisto__1->SetBinError(5253,7.072309);
   smoothHisto__1->SetBinError(5254,6.996188);
   smoothHisto__1->SetBinError(5255,6.833801);
   smoothHisto__1->SetBinError(5256,6.716627);
   smoothHisto__1->SetBinError(5257,6.488728);
   smoothHisto__1->SetBinError(5258,6.250103);
   smoothHisto__1->SetBinError(5259,5.944148);
   smoothHisto__1->SetBinError(5260,5.649831);
   smoothHisto__1->SetBinError(5261,5.329375);
   smoothHisto__1->SetBinError(5262,5.12178);
   smoothHisto__1->SetBinError(5263,4.777578);
   smoothHisto__1->SetBinError(5264,4.555157);
   smoothHisto__1->SetBinError(5265,4.281391);
   smoothHisto__1->SetBinError(5266,4.00413);
   smoothHisto__1->SetBinError(5267,3.573463);
   smoothHisto__1->SetBinError(5268,3.21449);
   smoothHisto__1->SetBinError(5269,2.912241);
   smoothHisto__1->SetBinError(5270,2.617224);
   smoothHisto__1->SetBinError(5271,2.506226);
   smoothHisto__1->SetBinError(5272,2.317365);
   smoothHisto__1->SetBinError(5273,2.037936);
   smoothHisto__1->SetBinError(5274,1.803026);
   smoothHisto__1->SetBinError(5275,1.563673);
   smoothHisto__1->SetBinError(5276,1.281985);
   smoothHisto__1->SetBinError(5277,1.151678);
   smoothHisto__1->SetBinError(5278,0.9116516);
   smoothHisto__1->SetBinError(5279,0.6586405);
   smoothHisto__1->SetBinError(5280,0.5439777);
   smoothHisto__1->SetBinError(5281,0.4477251);
   smoothHisto__1->SetBinError(5282,0.3523647);
   smoothHisto__1->SetBinError(5283,0.2599209);
   smoothHisto__1->SetBinError(5284,0.2790643);
   smoothHisto__1->SetBinError(5285,0.2501682);
   smoothHisto__1->SetBinError(5286,0.1308937);
   smoothHisto__1->SetBinError(5287,0.06585192);
   smoothHisto__1->SetBinError(5288,0.0688413);
   smoothHisto__1->SetBinError(5289,0.05287585);
   smoothHisto__1->SetBinError(5290,0.02643792);
   smoothHisto__1->SetBinError(5344,0.09489952);
   smoothHisto__1->SetBinError(5345,0.2198571);
   smoothHisto__1->SetBinError(5346,0.4574012);
   smoothHisto__1->SetBinError(5347,0.649387);
   smoothHisto__1->SetBinError(5348,0.9735174);
   smoothHisto__1->SetBinError(5349,1.560032);
   smoothHisto__1->SetBinError(5350,2.340693);
   smoothHisto__1->SetBinError(5351,3.31643);
   smoothHisto__1->SetBinError(5352,4.866453);
   smoothHisto__1->SetBinError(5353,6.210105);
   smoothHisto__1->SetBinError(5354,6.818378);
   smoothHisto__1->SetBinError(5355,6.906382);
   smoothHisto__1->SetBinError(5356,6.95111);
   smoothHisto__1->SetBinError(5357,6.680278);
   smoothHisto__1->SetBinError(5358,6.411501);
   smoothHisto__1->SetBinError(5359,6.325614);
   smoothHisto__1->SetBinError(5360,5.994183);
   smoothHisto__1->SetBinError(5361,5.784542);
   smoothHisto__1->SetBinError(5362,5.456891);
   smoothHisto__1->SetBinError(5363,5.217358);
   smoothHisto__1->SetBinError(5364,4.862786);
   smoothHisto__1->SetBinError(5365,4.654109);
   smoothHisto__1->SetBinError(5366,4.461675);
   smoothHisto__1->SetBinError(5367,4.213447);
   smoothHisto__1->SetBinError(5368,3.951187);
   smoothHisto__1->SetBinError(5369,3.4953);
   smoothHisto__1->SetBinError(5370,3.218112);
   smoothHisto__1->SetBinError(5371,2.849412);
   smoothHisto__1->SetBinError(5372,2.600764);
   smoothHisto__1->SetBinError(5373,2.340687);
   smoothHisto__1->SetBinError(5374,2.058295);
   smoothHisto__1->SetBinError(5375,1.861195);
   smoothHisto__1->SetBinError(5376,1.672354);
   smoothHisto__1->SetBinError(5377,1.396461);
   smoothHisto__1->SetBinError(5378,1.14167);
   smoothHisto__1->SetBinError(5379,1.049929);
   smoothHisto__1->SetBinError(5380,0.8137105);
   smoothHisto__1->SetBinError(5381,0.6457073);
   smoothHisto__1->SetBinError(5382,0.6555228);
   smoothHisto__1->SetBinError(5383,0.5288904);
   smoothHisto__1->SetBinError(5384,0.3514902);
   smoothHisto__1->SetBinError(5385,0.2191361);
   smoothHisto__1->SetBinError(5386,0.158168);
   smoothHisto__1->SetBinError(5387,0.139768);
   smoothHisto__1->SetBinError(5388,0.1063341);
   smoothHisto__1->SetBinError(5389,0.05151102);
   smoothHisto__1->SetBinError(5390,0.0391011);
   smoothHisto__1->SetBinError(5391,0.01641171);
   smoothHisto__1->SetBinError(5446,0.1080562);
   smoothHisto__1->SetBinError(5447,0.2610938);
   smoothHisto__1->SetBinError(5448,0.5445351);
   smoothHisto__1->SetBinError(5449,0.7799225);
   smoothHisto__1->SetBinError(5450,1.104333);
   smoothHisto__1->SetBinError(5451,1.74782);
   smoothHisto__1->SetBinError(5452,2.513948);
   smoothHisto__1->SetBinError(5453,3.592458);
   smoothHisto__1->SetBinError(5454,5.328074);
   smoothHisto__1->SetBinError(5455,6.453937);
   smoothHisto__1->SetBinError(5456,6.762288);
   smoothHisto__1->SetBinError(5457,6.700627);
   smoothHisto__1->SetBinError(5458,6.718499);
   smoothHisto__1->SetBinError(5459,6.56346);
   smoothHisto__1->SetBinError(5460,6.323527);
   smoothHisto__1->SetBinError(5461,6.176553);
   smoothHisto__1->SetBinError(5462,5.747113);
   smoothHisto__1->SetBinError(5463,5.620695);
   smoothHisto__1->SetBinError(5464,5.332693);
   smoothHisto__1->SetBinError(5465,5.133446);
   smoothHisto__1->SetBinError(5466,4.749308);
   smoothHisto__1->SetBinError(5467,4.44162);
   smoothHisto__1->SetBinError(5468,4.173463);
   smoothHisto__1->SetBinError(5469,4.08576);
   smoothHisto__1->SetBinError(5470,3.779336);
   smoothHisto__1->SetBinError(5471,3.388682);
   smoothHisto__1->SetBinError(5472,3.036059);
   smoothHisto__1->SetBinError(5473,2.673077);
   smoothHisto__1->SetBinError(5474,2.539103);
   smoothHisto__1->SetBinError(5475,2.242013);
   smoothHisto__1->SetBinError(5476,2.002573);
   smoothHisto__1->SetBinError(5477,1.799498);
   smoothHisto__1->SetBinError(5478,1.485164);
   smoothHisto__1->SetBinError(5479,1.273046);
   smoothHisto__1->SetBinError(5480,1.019024);
   smoothHisto__1->SetBinError(5481,1.022792);
   smoothHisto__1->SetBinError(5482,0.7314261);
   smoothHisto__1->SetBinError(5483,0.6339269);
   smoothHisto__1->SetBinError(5484,0.5691984);
   smoothHisto__1->SetBinError(5485,0.4891582);
   smoothHisto__1->SetBinError(5486,0.3694811);
   smoothHisto__1->SetBinError(5487,0.188095);
   smoothHisto__1->SetBinError(5488,0.1178781);
   smoothHisto__1->SetBinError(5489,0.1435663);
   smoothHisto__1->SetBinError(5490,0.1789088);
   smoothHisto__1->SetBinError(5491,0.08819157);
   smoothHisto__1->SetBinError(5492,0.042498);
   smoothHisto__1->SetBinError(5493,0.01490481);
   smoothHisto__1->SetBinError(5494,0.02980962);
   smoothHisto__1->SetBinError(5495,0.01490481);
   smoothHisto__1->SetBinError(5547,0.03134418);
   smoothHisto__1->SetBinError(5548,0.1012203);
   smoothHisto__1->SetBinError(5549,0.2663773);
   smoothHisto__1->SetBinError(5550,0.5407171);
   smoothHisto__1->SetBinError(5551,0.9216836);
   smoothHisto__1->SetBinError(5552,1.214728);
   smoothHisto__1->SetBinError(5553,1.857824);
   smoothHisto__1->SetBinError(5554,2.837214);
   smoothHisto__1->SetBinError(5555,3.99561);
   smoothHisto__1->SetBinError(5556,5.682065);
   smoothHisto__1->SetBinError(5557,6.533937);
   smoothHisto__1->SetBinError(5558,6.726522);
   smoothHisto__1->SetBinError(5559,6.58901);
   smoothHisto__1->SetBinError(5560,6.580994);
   smoothHisto__1->SetBinError(5561,6.563622);
   smoothHisto__1->SetBinError(5562,6.351015);
   smoothHisto__1->SetBinError(5563,6.101522);
   smoothHisto__1->SetBinError(5564,5.695835);
   smoothHisto__1->SetBinError(5565,5.403957);
   smoothHisto__1->SetBinError(5566,5.105636);
   smoothHisto__1->SetBinError(5567,4.912019);
   smoothHisto__1->SetBinError(5568,4.588195);
   smoothHisto__1->SetBinError(5569,4.24173);
   smoothHisto__1->SetBinError(5570,4.088765);
   smoothHisto__1->SetBinError(5571,3.929079);
   smoothHisto__1->SetBinError(5572,3.591282);
   smoothHisto__1->SetBinError(5573,3.219653);
   smoothHisto__1->SetBinError(5574,2.895241);
   smoothHisto__1->SetBinError(5575,2.564668);
   smoothHisto__1->SetBinError(5576,2.329348);
   smoothHisto__1->SetBinError(5577,2.205102);
   smoothHisto__1->SetBinError(5578,1.880612);
   smoothHisto__1->SetBinError(5579,1.759008);
   smoothHisto__1->SetBinError(5580,1.462939);
   smoothHisto__1->SetBinError(5581,1.256846);
   smoothHisto__1->SetBinError(5582,1.075742);
   smoothHisto__1->SetBinError(5583,0.8919544);
   smoothHisto__1->SetBinError(5584,0.7009132);
   smoothHisto__1->SetBinError(5585,0.5642286);
   smoothHisto__1->SetBinError(5586,0.4042674);
   smoothHisto__1->SetBinError(5587,0.3044274);
   smoothHisto__1->SetBinError(5588,0.312288);
   smoothHisto__1->SetBinError(5589,0.1662811);
   smoothHisto__1->SetBinError(5590,0.1305606);
   smoothHisto__1->SetBinError(5591,0.2063095);
   smoothHisto__1->SetBinError(5592,0.1317451);
   smoothHisto__1->SetBinError(5593,0.06587256);
   smoothHisto__1->SetBinError(5594,0.02595522);
   smoothHisto__1->SetBinError(5595,0.02980962);
   smoothHisto__1->SetBinError(5596,0.05961925);
   smoothHisto__1->SetBinError(5597,0.02980962);
   smoothHisto__1->SetBinError(5598,0.01490481);
   smoothHisto__1->SetBinError(5648,0.02081475);
   smoothHisto__1->SetBinError(5649,0.06268836);
   smoothHisto__1->SetBinError(5650,0.1542186);
   smoothHisto__1->SetBinError(5651,0.3197308);
   smoothHisto__1->SetBinError(5652,0.5654112);
   smoothHisto__1->SetBinError(5653,0.9283952);
   smoothHisto__1->SetBinError(5654,1.369046);
   smoothHisto__1->SetBinError(5655,2.014769);
   smoothHisto__1->SetBinError(5656,3.099481);
   smoothHisto__1->SetBinError(5657,4.412968);
   smoothHisto__1->SetBinError(5658,5.927261);
   smoothHisto__1->SetBinError(5659,6.570425);
   smoothHisto__1->SetBinError(5660,6.623447);
   smoothHisto__1->SetBinError(5661,6.495185);
   smoothHisto__1->SetBinError(5662,6.378452);
   smoothHisto__1->SetBinError(5663,6.332061);
   smoothHisto__1->SetBinError(5664,6.084675);
   smoothHisto__1->SetBinError(5665,5.823229);
   smoothHisto__1->SetBinError(5666,5.550772);
   smoothHisto__1->SetBinError(5667,5.314859);
   smoothHisto__1->SetBinError(5668,5.016183);
   smoothHisto__1->SetBinError(5669,4.808586);
   smoothHisto__1->SetBinError(5670,4.476321);
   smoothHisto__1->SetBinError(5671,4.19721);
   smoothHisto__1->SetBinError(5672,4.011243);
   smoothHisto__1->SetBinError(5673,3.734355);
   smoothHisto__1->SetBinError(5674,3.458235);
   smoothHisto__1->SetBinError(5675,3.124091);
   smoothHisto__1->SetBinError(5676,2.803753);
   smoothHisto__1->SetBinError(5677,2.561083);
   smoothHisto__1->SetBinError(5678,2.225429);
   smoothHisto__1->SetBinError(5679,2.136758);
   smoothHisto__1->SetBinError(5680,1.790199);
   smoothHisto__1->SetBinError(5681,1.523847);
   smoothHisto__1->SetBinError(5682,1.380306);
   smoothHisto__1->SetBinError(5683,1.162947);
   smoothHisto__1->SetBinError(5684,1.057082);
   smoothHisto__1->SetBinError(5685,0.877647);
   smoothHisto__1->SetBinError(5686,0.829647);
   smoothHisto__1->SetBinError(5687,0.6394988);
   smoothHisto__1->SetBinError(5688,0.488773);
   smoothHisto__1->SetBinError(5689,0.2830402);
   smoothHisto__1->SetBinError(5690,0.2115688);
   smoothHisto__1->SetBinError(5691,0.1309733);
   smoothHisto__1->SetBinError(5692,0.1206208);
   smoothHisto__1->SetBinError(5693,0.1804111);
   smoothHisto__1->SetBinError(5694,0.09872905);
   smoothHisto__1->SetBinError(5695,0.04777541);
   smoothHisto__1->SetBinError(5696,0.02980962);
   smoothHisto__1->SetBinError(5697,0.05961925);
   smoothHisto__1->SetBinError(5698,0.1192385);
   smoothHisto__1->SetBinError(5699,0.05961925);
   smoothHisto__1->SetBinError(5700,0.02980962);
   smoothHisto__1->SetBinError(5701,0.01809658);
   smoothHisto__1->SetBinError(5702,0.03619317);
   smoothHisto__1->SetBinError(5703,0.01809658);
   smoothHisto__1->SetBinError(5750,0.0416295);
   smoothHisto__1->SetBinError(5751,0.09138701);
   smoothHisto__1->SetBinError(5752,0.2164436);
   smoothHisto__1->SetBinError(5753,0.3348768);
   smoothHisto__1->SetBinError(5754,0.6167483);
   smoothHisto__1->SetBinError(5755,0.9910052);
   smoothHisto__1->SetBinError(5756,1.561181);
   smoothHisto__1->SetBinError(5757,2.386086);
   smoothHisto__1->SetBinError(5758,3.537789);
   smoothHisto__1->SetBinError(5759,4.986819);
   smoothHisto__1->SetBinError(5760,6.208427);
   smoothHisto__1->SetBinError(5761,6.696707);
   smoothHisto__1->SetBinError(5762,6.655978);
   smoothHisto__1->SetBinError(5763,6.45462);
   smoothHisto__1->SetBinError(5764,6.247399);
   smoothHisto__1->SetBinError(5765,6.164249);
   smoothHisto__1->SetBinError(5766,6.051979);
   smoothHisto__1->SetBinError(5767,5.741571);
   smoothHisto__1->SetBinError(5768,5.493021);
   smoothHisto__1->SetBinError(5769,5.228035);
   smoothHisto__1->SetBinError(5770,5.0162);
   smoothHisto__1->SetBinError(5771,4.813848);
   smoothHisto__1->SetBinError(5772,4.389173);
   smoothHisto__1->SetBinError(5773,4.113915);
   smoothHisto__1->SetBinError(5774,3.891393);
   smoothHisto__1->SetBinError(5775,3.680327);
   smoothHisto__1->SetBinError(5776,3.330271);
   smoothHisto__1->SetBinError(5777,2.99387);
   smoothHisto__1->SetBinError(5778,2.763283);
   smoothHisto__1->SetBinError(5779,2.465871);
   smoothHisto__1->SetBinError(5780,2.13847);
   smoothHisto__1->SetBinError(5781,2.015604);
   smoothHisto__1->SetBinError(5782,1.753195);
   smoothHisto__1->SetBinError(5783,1.474239);
   smoothHisto__1->SetBinError(5784,1.217174);
   smoothHisto__1->SetBinError(5785,1.069551);
   smoothHisto__1->SetBinError(5786,1.01718);
   smoothHisto__1->SetBinError(5787,0.8137583);
   smoothHisto__1->SetBinError(5788,0.737798);
   smoothHisto__1->SetBinError(5789,0.6547112);
   smoothHisto__1->SetBinError(5790,0.5604493);
   smoothHisto__1->SetBinError(5791,0.3817277);
   smoothHisto__1->SetBinError(5792,0.2758319);
   smoothHisto__1->SetBinError(5793,0.2103678);
   smoothHisto__1->SetBinError(5794,0.1634242);
   smoothHisto__1->SetBinError(5795,0.1372246);
   smoothHisto__1->SetBinError(5796,0.06770977);
   smoothHisto__1->SetBinError(5797,0.04294413);
   smoothHisto__1->SetBinError(5798,0.02249274);
   smoothHisto__1->SetBinError(5799,0.02980962);
   smoothHisto__1->SetBinError(5800,0.05961925);
   smoothHisto__1->SetBinError(5801,0.02980962);
   smoothHisto__1->SetBinError(5802,0.0234444);
   smoothHisto__1->SetBinError(5803,0.03619317);
   smoothHisto__1->SetBinError(5804,0.07238633);
   smoothHisto__1->SetBinError(5805,0.03619317);
   smoothHisto__1->SetBinError(5806,0.01809658);
   smoothHisto__1->SetBinError(5852,0.02081475);
   smoothHisto__1->SetBinError(5853,0.09994971);
   smoothHisto__1->SetBinError(5854,0.2388632);
   smoothHisto__1->SetBinError(5855,0.4552106);
   smoothHisto__1->SetBinError(5856,0.7255314);
   smoothHisto__1->SetBinError(5857,1.086897);
   smoothHisto__1->SetBinError(5858,1.729933);
   smoothHisto__1->SetBinError(5859,2.522221);
   smoothHisto__1->SetBinError(5860,3.794461);
   smoothHisto__1->SetBinError(5861,5.314394);
   smoothHisto__1->SetBinError(5862,6.211579);
   smoothHisto__1->SetBinError(5863,6.481162);
   smoothHisto__1->SetBinError(5864,6.410937);
   smoothHisto__1->SetBinError(5865,6.371979);
   smoothHisto__1->SetBinError(5866,6.250831);
   smoothHisto__1->SetBinError(5867,6.083165);
   smoothHisto__1->SetBinError(5868,5.921601);
   smoothHisto__1->SetBinError(5869,5.53759);
   smoothHisto__1->SetBinError(5870,5.340387);
   smoothHisto__1->SetBinError(5871,5.088248);
   smoothHisto__1->SetBinError(5872,4.865101);
   smoothHisto__1->SetBinError(5873,4.666407);
   smoothHisto__1->SetBinError(5874,4.353807);
   smoothHisto__1->SetBinError(5875,4.080211);
   smoothHisto__1->SetBinError(5876,3.73834);
   smoothHisto__1->SetBinError(5877,3.488666);
   smoothHisto__1->SetBinError(5878,3.159528);
   smoothHisto__1->SetBinError(5879,2.747509);
   smoothHisto__1->SetBinError(5880,2.517732);
   smoothHisto__1->SetBinError(5881,2.279678);
   smoothHisto__1->SetBinError(5882,2.055521);
   smoothHisto__1->SetBinError(5883,1.92766);
   smoothHisto__1->SetBinError(5884,1.64524);
   smoothHisto__1->SetBinError(5885,1.516397);
   smoothHisto__1->SetBinError(5886,1.246662);
   smoothHisto__1->SetBinError(5887,1.05963);
   smoothHisto__1->SetBinError(5888,0.9200231);
   smoothHisto__1->SetBinError(5889,0.7953511);
   smoothHisto__1->SetBinError(5890,0.6953749);
   smoothHisto__1->SetBinError(5891,0.607306);
   smoothHisto__1->SetBinError(5892,0.5174767);
   smoothHisto__1->SetBinError(5893,0.4054554);
   smoothHisto__1->SetBinError(5894,0.2311424);
   smoothHisto__1->SetBinError(5895,0.2004241);
   smoothHisto__1->SetBinError(5896,0.139431);
   smoothHisto__1->SetBinError(5897,0.1713135);
   smoothHisto__1->SetBinError(5898,0.08898287);
   smoothHisto__1->SetBinError(5899,0.07809773);
   smoothHisto__1->SetBinError(5900,0.03369094);
   smoothHisto__1->SetBinError(5901,0.02249274);
   smoothHisto__1->SetBinError(5902,0.02980962);
   smoothHisto__1->SetBinError(5903,0.01490481);
   smoothHisto__1->SetBinError(5904,0.03619317);
   smoothHisto__1->SetBinError(5905,0.07238633);
   smoothHisto__1->SetBinError(5906,0.1447727);
   smoothHisto__1->SetBinError(5907,0.07238633);
   smoothHisto__1->SetBinError(5908,0.03619317);
   smoothHisto__1->SetBinError(5954,0.04284581);
   smoothHisto__1->SetBinError(5955,0.1439518);
   smoothHisto__1->SetBinError(5956,0.3221569);
   smoothHisto__1->SetBinError(5957,0.5948712);
   smoothHisto__1->SetBinError(5958,0.8399734);
   smoothHisto__1->SetBinError(5959,1.304523);
   smoothHisto__1->SetBinError(5960,1.908737);
   smoothHisto__1->SetBinError(5961,2.76956);
   smoothHisto__1->SetBinError(5962,4.164053);
   smoothHisto__1->SetBinError(5963,5.658975);
   smoothHisto__1->SetBinError(5964,6.356551);
   smoothHisto__1->SetBinError(5965,6.459661);
   smoothHisto__1->SetBinError(5966,6.372933);
   smoothHisto__1->SetBinError(5967,6.216696);
   smoothHisto__1->SetBinError(5968,6.158277);
   smoothHisto__1->SetBinError(5969,5.861957);
   smoothHisto__1->SetBinError(5970,5.592763);
   smoothHisto__1->SetBinError(5971,5.364627);
   smoothHisto__1->SetBinError(5972,5.116844);
   smoothHisto__1->SetBinError(5973,4.957518);
   smoothHisto__1->SetBinError(5974,4.766893);
   smoothHisto__1->SetBinError(5975,4.466296);
   smoothHisto__1->SetBinError(5976,4.143571);
   smoothHisto__1->SetBinError(5977,3.862352);
   smoothHisto__1->SetBinError(5978,3.570606);
   smoothHisto__1->SetBinError(5979,3.268326);
   smoothHisto__1->SetBinError(5980,3.021571);
   smoothHisto__1->SetBinError(5981,2.648307);
   smoothHisto__1->SetBinError(5982,2.374676);
   smoothHisto__1->SetBinError(5983,2.267175);
   smoothHisto__1->SetBinError(5984,2.039292);
   smoothHisto__1->SetBinError(5985,1.841897);
   smoothHisto__1->SetBinError(5986,1.568451);
   smoothHisto__1->SetBinError(5987,1.376679);
   smoothHisto__1->SetBinError(5988,1.326574);
   smoothHisto__1->SetBinError(5989,1.023261);
   smoothHisto__1->SetBinError(5990,0.8487827);
   smoothHisto__1->SetBinError(5991,0.6792656);
   smoothHisto__1->SetBinError(5992,0.6139595);
   smoothHisto__1->SetBinError(5993,0.5678343);
   smoothHisto__1->SetBinError(5994,0.5310286);
   smoothHisto__1->SetBinError(5995,0.3839182);
   smoothHisto__1->SetBinError(5996,0.207845);
   smoothHisto__1->SetBinError(5997,0.1727208);
   smoothHisto__1->SetBinError(5998,0.1194391);
   smoothHisto__1->SetBinError(5999,0.1021052);
   smoothHisto__1->SetBinError(6000,0.08057662);
   smoothHisto__1->SetBinError(6001,0.1362021);
   smoothHisto__1->SetBinError(6002,0.06738187);
   smoothHisto__1->SetBinError(6003,0.03369094);
   smoothHisto__1->SetBinError(6006,0.01809658);
   smoothHisto__1->SetBinError(6007,0.03619317);
   smoothHisto__1->SetBinError(6008,0.07238633);
   smoothHisto__1->SetBinError(6009,0.03619317);
   smoothHisto__1->SetBinError(6010,0.01809658);
   smoothHisto__1->SetBinError(6056,0.08569162);
   smoothHisto__1->SetBinError(6057,0.1895281);
   smoothHisto__1->SetBinError(6058,0.4010282);
   smoothHisto__1->SetBinError(6059,0.5211077);
   smoothHisto__1->SetBinError(6060,0.8427664);
   smoothHisto__1->SetBinError(6061,1.419282);
   smoothHisto__1->SetBinError(6062,2.131836);
   smoothHisto__1->SetBinError(6063,3.009913);
   smoothHisto__1->SetBinError(6064,4.49637);
   smoothHisto__1->SetBinError(6065,5.844825);
   smoothHisto__1->SetBinError(6066,6.321946);
   smoothHisto__1->SetBinError(6067,6.34447);
   smoothHisto__1->SetBinError(6068,6.248751);
   smoothHisto__1->SetBinError(6069,6.076675);
   smoothHisto__1->SetBinError(6070,6.115137);
   smoothHisto__1->SetBinError(6071,5.853621);
   smoothHisto__1->SetBinError(6072,5.496256);
   smoothHisto__1->SetBinError(6073,5.361475);
   smoothHisto__1->SetBinError(6074,5.187359);
   smoothHisto__1->SetBinError(6075,4.934179);
   smoothHisto__1->SetBinError(6076,4.665448);
   smoothHisto__1->SetBinError(6077,4.310573);
   smoothHisto__1->SetBinError(6078,4.038754);
   smoothHisto__1->SetBinError(6079,3.771502);
   smoothHisto__1->SetBinError(6080,3.552479);
   smoothHisto__1->SetBinError(6081,3.148876);
   smoothHisto__1->SetBinError(6082,2.879864);
   smoothHisto__1->SetBinError(6083,2.483718);
   smoothHisto__1->SetBinError(6084,2.246917);
   smoothHisto__1->SetBinError(6085,2.108678);
   smoothHisto__1->SetBinError(6086,2.029058);
   smoothHisto__1->SetBinError(6087,1.753674);
   smoothHisto__1->SetBinError(6088,1.412299);
   smoothHisto__1->SetBinError(6089,1.284);
   smoothHisto__1->SetBinError(6090,1.303667);
   smoothHisto__1->SetBinError(6091,1.008144);
   smoothHisto__1->SetBinError(6092,0.9335939);
   smoothHisto__1->SetBinError(6093,0.6262295);
   smoothHisto__1->SetBinError(6094,0.509791);
   smoothHisto__1->SetBinError(6095,0.498939);
   smoothHisto__1->SetBinError(6096,0.344999);
   smoothHisto__1->SetBinError(6097,0.2851794);
   smoothHisto__1->SetBinError(6098,0.2162752);
   smoothHisto__1->SetBinError(6099,0.2749014);
   smoothHisto__1->SetBinError(6100,0.2117726);
   smoothHisto__1->SetBinError(6101,0.112804);
   smoothHisto__1->SetBinError(6102,0.05566113);
   smoothHisto__1->SetBinError(6103,0.06738187);
   smoothHisto__1->SetBinError(6104,0.03369094);
   smoothHisto__1->SetBinError(6105,0.01684547);
   smoothHisto__1->SetBinError(6109,0.01809658);
   smoothHisto__1->SetBinError(6110,0.03619317);
   smoothHisto__1->SetBinError(6111,0.01809658);
   smoothHisto__1->SetBinError(6157,0.02203505);
   smoothHisto__1->SetBinError(6158,0.06146493);
   smoothHisto__1->SetBinError(6159,0.1498313);
   smoothHisto__1->SetBinError(6160,0.3241587);
   smoothHisto__1->SetBinError(6161,0.5996701);
   smoothHisto__1->SetBinError(6162,0.8896808);
   smoothHisto__1->SetBinError(6163,1.598074);
   smoothHisto__1->SetBinError(6164,2.356513);
   smoothHisto__1->SetBinError(6165,3.328983);
   smoothHisto__1->SetBinError(6166,4.756382);
   smoothHisto__1->SetBinError(6167,5.932489);
   smoothHisto__1->SetBinError(6168,6.362081);
   smoothHisto__1->SetBinError(6169,6.315601);
   smoothHisto__1->SetBinError(6170,6.183089);
   smoothHisto__1->SetBinError(6171,5.963648);
   smoothHisto__1->SetBinError(6172,5.805584);
   smoothHisto__1->SetBinError(6173,5.723448);
   smoothHisto__1->SetBinError(6174,5.433711);
   smoothHisto__1->SetBinError(6175,5.252265);
   smoothHisto__1->SetBinError(6176,5.033378);
   smoothHisto__1->SetBinError(6177,4.818478);
   smoothHisto__1->SetBinError(6178,4.572765);
   smoothHisto__1->SetBinError(6179,4.227437);
   smoothHisto__1->SetBinError(6180,4.044586);
   smoothHisto__1->SetBinError(6181,3.58823);
   smoothHisto__1->SetBinError(6182,3.374149);
   smoothHisto__1->SetBinError(6183,3.080589);
   smoothHisto__1->SetBinError(6184,2.825527);
   smoothHisto__1->SetBinError(6185,2.425786);
   smoothHisto__1->SetBinError(6186,2.250484);
   smoothHisto__1->SetBinError(6187,2.029937);
   smoothHisto__1->SetBinError(6188,1.790488);
   smoothHisto__1->SetBinError(6189,1.548476);
   smoothHisto__1->SetBinError(6190,1.271663);
   smoothHisto__1->SetBinError(6191,1.242396);
   smoothHisto__1->SetBinError(6192,1.250752);
   smoothHisto__1->SetBinError(6193,0.9603248);
   smoothHisto__1->SetBinError(6194,0.8129057);
   smoothHisto__1->SetBinError(6195,0.5517784);
   smoothHisto__1->SetBinError(6196,0.4543882);
   smoothHisto__1->SetBinError(6197,0.3337617);
   smoothHisto__1->SetBinError(6198,0.2357043);
   smoothHisto__1->SetBinError(6199,0.1742215);
   smoothHisto__1->SetBinError(6200,0.1746208);
   smoothHisto__1->SetBinError(6201,0.1639442);
   smoothHisto__1->SetBinError(6202,0.1555165);
   smoothHisto__1->SetBinError(6203,0.07520765);
   smoothHisto__1->SetBinError(6204,0.03820937);
   smoothHisto__1->SetBinError(6205,0.03369094);
   smoothHisto__1->SetBinError(6206,0.01684547);
   smoothHisto__1->SetBinError(6258,0.03068014);
   smoothHisto__1->SetBinError(6259,0.06136027);
   smoothHisto__1->SetBinError(6260,0.1119138);
   smoothHisto__1->SetBinError(6261,0.1880609);
   smoothHisto__1->SetBinError(6262,0.3811907);
   smoothHisto__1->SetBinError(6263,0.6910002);
   smoothHisto__1->SetBinError(6264,1.079834);
   smoothHisto__1->SetBinError(6265,1.762317);
   smoothHisto__1->SetBinError(6266,2.604596);
   smoothHisto__1->SetBinError(6267,3.740906);
   smoothHisto__1->SetBinError(6268,5.203191);
   smoothHisto__1->SetBinError(6269,5.984595);
   smoothHisto__1->SetBinError(6270,6.224702);
   smoothHisto__1->SetBinError(6271,6.042771);
   smoothHisto__1->SetBinError(6272,5.960102);
   smoothHisto__1->SetBinError(6273,5.8511);
   smoothHisto__1->SetBinError(6274,5.678321);
   smoothHisto__1->SetBinError(6275,5.534315);
   smoothHisto__1->SetBinError(6276,5.299907);
   smoothHisto__1->SetBinError(6277,5.131723);
   smoothHisto__1->SetBinError(6278,4.898617);
   smoothHisto__1->SetBinError(6279,4.627116);
   smoothHisto__1->SetBinError(6280,4.285447);
   smoothHisto__1->SetBinError(6281,4.133834);
   smoothHisto__1->SetBinError(6282,3.863147);
   smoothHisto__1->SetBinError(6283,3.50457);
   smoothHisto__1->SetBinError(6284,3.285797);
   smoothHisto__1->SetBinError(6285,3.143148);
   smoothHisto__1->SetBinError(6286,2.808133);
   smoothHisto__1->SetBinError(6287,2.467438);
   smoothHisto__1->SetBinError(6288,2.198183);
   smoothHisto__1->SetBinError(6289,1.963006);
   smoothHisto__1->SetBinError(6290,1.77567);
   smoothHisto__1->SetBinError(6291,1.503764);
   smoothHisto__1->SetBinError(6292,1.225592);
   smoothHisto__1->SetBinError(6293,1.184999);
   smoothHisto__1->SetBinError(6294,1.0567);
   smoothHisto__1->SetBinError(6295,0.9541493);
   smoothHisto__1->SetBinError(6296,0.8044196);
   smoothHisto__1->SetBinError(6297,0.585443);
   smoothHisto__1->SetBinError(6298,0.479584);
   smoothHisto__1->SetBinError(6299,0.2834583);
   smoothHisto__1->SetBinError(6300,0.1941296);
   smoothHisto__1->SetBinError(6301,0.1950472);
   smoothHisto__1->SetBinError(6302,0.2897537);
   smoothHisto__1->SetBinError(6303,0.2071984);
   smoothHisto__1->SetBinError(6304,0.2428388);
   smoothHisto__1->SetBinError(6305,0.115051);
   smoothHisto__1->SetBinError(6306,0.05595888);
   smoothHisto__1->SetBinError(6359,0.03208386);
   smoothHisto__1->SetBinError(6360,0.07784389);
   smoothHisto__1->SetBinError(6361,0.1301751);
   smoothHisto__1->SetBinError(6362,0.2238276);
   smoothHisto__1->SetBinError(6363,0.317321);
   smoothHisto__1->SetBinError(6364,0.5920963);
   smoothHisto__1->SetBinError(6365,0.872111);
   smoothHisto__1->SetBinError(6366,1.261768);
   smoothHisto__1->SetBinError(6367,1.866403);
   smoothHisto__1->SetBinError(6368,2.847916);
   smoothHisto__1->SetBinError(6369,4.136763);
   smoothHisto__1->SetBinError(6370,5.511192);
   smoothHisto__1->SetBinError(6371,6.093943);
   smoothHisto__1->SetBinError(6372,6.258855);
   smoothHisto__1->SetBinError(6373,5.99424);
   smoothHisto__1->SetBinError(6374,5.787846);
   smoothHisto__1->SetBinError(6375,5.633327);
   smoothHisto__1->SetBinError(6376,5.59859);
   smoothHisto__1->SetBinError(6377,5.45707);
   smoothHisto__1->SetBinError(6378,5.307602);
   smoothHisto__1->SetBinError(6379,4.96297);
   smoothHisto__1->SetBinError(6380,4.722731);
   smoothHisto__1->SetBinError(6381,4.546554);
   smoothHisto__1->SetBinError(6382,4.216043);
   smoothHisto__1->SetBinError(6383,4.146433);
   smoothHisto__1->SetBinError(6384,3.760003);
   smoothHisto__1->SetBinError(6385,3.471221);
   smoothHisto__1->SetBinError(6386,3.199307);
   smoothHisto__1->SetBinError(6387,2.89501);
   smoothHisto__1->SetBinError(6388,2.623873);
   smoothHisto__1->SetBinError(6389,2.362484);
   smoothHisto__1->SetBinError(6390,2.147498);
   smoothHisto__1->SetBinError(6391,1.96279);
   smoothHisto__1->SetBinError(6392,1.79202);
   smoothHisto__1->SetBinError(6393,1.520284);
   smoothHisto__1->SetBinError(6394,1.26936);
   smoothHisto__1->SetBinError(6395,1.18394);
   smoothHisto__1->SetBinError(6396,0.999337);
   smoothHisto__1->SetBinError(6397,0.884345);
   smoothHisto__1->SetBinError(6398,0.7726758);
   smoothHisto__1->SetBinError(6399,0.5180691);
   smoothHisto__1->SetBinError(6400,0.4993158);
   smoothHisto__1->SetBinError(6401,0.3510806);
   smoothHisto__1->SetBinError(6402,0.2809631);
   smoothHisto__1->SetBinError(6403,0.2739794);
   smoothHisto__1->SetBinError(6404,0.2336725);
   smoothHisto__1->SetBinError(6405,0.2067688);
   smoothHisto__1->SetBinError(6406,0.1470079);
   smoothHisto__1->SetBinError(6407,0.07010298);
   smoothHisto__1->SetBinError(6408,0.02797944);
   smoothHisto__1->SetBinError(6460,0.02395093);
   smoothHisto__1->SetBinError(6461,0.06416773);
   smoothHisto__1->SetBinError(6462,0.1302134);
   smoothHisto__1->SetBinError(6463,0.196595);
   smoothHisto__1->SetBinError(6464,0.2021601);
   smoothHisto__1->SetBinError(6465,0.3651859);
   smoothHisto__1->SetBinError(6466,0.5145136);
   smoothHisto__1->SetBinError(6467,0.9499376);
   smoothHisto__1->SetBinError(6468,1.43128);
   smoothHisto__1->SetBinError(6469,2.117428);
   smoothHisto__1->SetBinError(6470,3.078539);
   smoothHisto__1->SetBinError(6471,4.572509);
   smoothHisto__1->SetBinError(6472,5.578746);
   smoothHisto__1->SetBinError(6473,5.973926);
   smoothHisto__1->SetBinError(6474,6.104602);
   smoothHisto__1->SetBinError(6475,5.949941);
   smoothHisto__1->SetBinError(6476,5.707986);
   smoothHisto__1->SetBinError(6477,5.682269);
   smoothHisto__1->SetBinError(6478,5.533449);
   smoothHisto__1->SetBinError(6479,5.357642);
   smoothHisto__1->SetBinError(6480,5.197266);
   smoothHisto__1->SetBinError(6481,4.846615);
   smoothHisto__1->SetBinError(6482,4.499741);
   smoothHisto__1->SetBinError(6483,4.344141);
   smoothHisto__1->SetBinError(6484,4.024458);
   smoothHisto__1->SetBinError(6485,3.931053);
   smoothHisto__1->SetBinError(6486,3.641339);
   smoothHisto__1->SetBinError(6487,3.403015);
   smoothHisto__1->SetBinError(6488,3.144254);
   smoothHisto__1->SetBinError(6489,2.774733);
   smoothHisto__1->SetBinError(6490,2.490995);
   smoothHisto__1->SetBinError(6491,2.351614);
   smoothHisto__1->SetBinError(6492,2.146512);
   smoothHisto__1->SetBinError(6493,1.93528);
   smoothHisto__1->SetBinError(6494,1.751666);
   smoothHisto__1->SetBinError(6495,1.456415);
   smoothHisto__1->SetBinError(6496,1.25026);
   smoothHisto__1->SetBinError(6497,1.16886);
   smoothHisto__1->SetBinError(6498,0.8923936);
   smoothHisto__1->SetBinError(6499,0.8383613);
   smoothHisto__1->SetBinError(6500,0.6803742);
   smoothHisto__1->SetBinError(6501,0.5554374);
   smoothHisto__1->SetBinError(6502,0.4502264);
   smoothHisto__1->SetBinError(6503,0.3354704);
   smoothHisto__1->SetBinError(6504,0.2624355);
   smoothHisto__1->SetBinError(6505,0.2561405);
   smoothHisto__1->SetBinError(6506,0.1801119);
   smoothHisto__1->SetBinError(6507,0.2092997);
   smoothHisto__1->SetBinError(6508,0.1131751);
   smoothHisto__1->SetBinError(6509,0.05610629);
   smoothHisto__1->SetBinError(6562,0.04790186);
   smoothHisto__1->SetBinError(6563,0.09815335);
   smoothHisto__1->SetBinError(6564,0.1963067);
   smoothHisto__1->SetBinError(6565,0.1377575);
   smoothHisto__1->SetBinError(6566,0.1309548);
   smoothHisto__1->SetBinError(6567,0.3055727);
   smoothHisto__1->SetBinError(6568,0.5869067);
   smoothHisto__1->SetBinError(6569,1.100144);
   smoothHisto__1->SetBinError(6570,1.60902);
   smoothHisto__1->SetBinError(6571,2.326469);
   smoothHisto__1->SetBinError(6572,3.433222);
   smoothHisto__1->SetBinError(6573,4.872839);
   smoothHisto__1->SetBinError(6574,5.778918);
   smoothHisto__1->SetBinError(6575,6.011717);
   smoothHisto__1->SetBinError(6576,6.068551);
   smoothHisto__1->SetBinError(6577,5.907443);
   smoothHisto__1->SetBinError(6578,5.731528);
   smoothHisto__1->SetBinError(6579,5.531787);
   smoothHisto__1->SetBinError(6580,5.317605);
   smoothHisto__1->SetBinError(6581,5.184955);
   smoothHisto__1->SetBinError(6582,4.96207);
   smoothHisto__1->SetBinError(6583,4.726661);
   smoothHisto__1->SetBinError(6584,4.343634);
   smoothHisto__1->SetBinError(6585,4.159639);
   smoothHisto__1->SetBinError(6586,3.884419);
   smoothHisto__1->SetBinError(6587,3.746728);
   smoothHisto__1->SetBinError(6588,3.528281);
   smoothHisto__1->SetBinError(6589,3.349115);
   smoothHisto__1->SetBinError(6590,3.014643);
   smoothHisto__1->SetBinError(6591,2.694175);
   smoothHisto__1->SetBinError(6592,2.435299);
   smoothHisto__1->SetBinError(6593,2.212676);
   smoothHisto__1->SetBinError(6594,1.989042);
   smoothHisto__1->SetBinError(6595,1.900159);
   smoothHisto__1->SetBinError(6596,1.724845);
   smoothHisto__1->SetBinError(6597,1.394054);
   smoothHisto__1->SetBinError(6598,1.189557);
   smoothHisto__1->SetBinError(6599,1.073479);
   smoothHisto__1->SetBinError(6600,0.8852251);
   smoothHisto__1->SetBinError(6601,0.7640564);
   smoothHisto__1->SetBinError(6602,0.6774199);
   smoothHisto__1->SetBinError(6603,0.6122007);
   smoothHisto__1->SetBinError(6604,0.458499);
   smoothHisto__1->SetBinError(6605,0.3157062);
   smoothHisto__1->SetBinError(6606,0.2022379);
   smoothHisto__1->SetBinError(6607,0.163602);
   smoothHisto__1->SetBinError(6608,0.1162047);
   smoothHisto__1->SetBinError(6609,0.1084598);
   smoothHisto__1->SetBinError(6610,0.05108796);
   smoothHisto__1->SetBinError(6611,0.02262334);
   smoothHisto__1->SetBinError(6664,0.02395093);
   smoothHisto__1->SetBinError(6665,0.04790186);
   smoothHisto__1->SetBinError(6666,0.09815335);
   smoothHisto__1->SetBinError(6667,0.08341242);
   smoothHisto__1->SetBinError(6668,0.1550255);
   smoothHisto__1->SetBinError(6669,0.3624216);
   smoothHisto__1->SetBinError(6670,0.6471844);
   smoothHisto__1->SetBinError(6671,1.089149);
   smoothHisto__1->SetBinError(6672,1.63917);
   smoothHisto__1->SetBinError(6673,2.394917);
   smoothHisto__1->SetBinError(6674,3.562898);
   smoothHisto__1->SetBinError(6675,4.87101);
   smoothHisto__1->SetBinError(6676,5.690303);
   smoothHisto__1->SetBinError(6677,5.873695);
   smoothHisto__1->SetBinError(6678,5.888731);
   smoothHisto__1->SetBinError(6679,5.762496);
   smoothHisto__1->SetBinError(6680,5.586991);
   smoothHisto__1->SetBinError(6681,5.351982);
   smoothHisto__1->SetBinError(6682,5.181491);
   smoothHisto__1->SetBinError(6683,4.907762);
   smoothHisto__1->SetBinError(6684,4.754143);
   smoothHisto__1->SetBinError(6685,4.578131);
   smoothHisto__1->SetBinError(6686,4.363261);
   smoothHisto__1->SetBinError(6687,4.12351);
   smoothHisto__1->SetBinError(6688,3.895696);
   smoothHisto__1->SetBinError(6689,3.704401);
   smoothHisto__1->SetBinError(6690,3.401114);
   smoothHisto__1->SetBinError(6691,3.25531);
   smoothHisto__1->SetBinError(6692,2.913546);
   smoothHisto__1->SetBinError(6693,2.623132);
   smoothHisto__1->SetBinError(6694,2.359834);
   smoothHisto__1->SetBinError(6695,2.133663);
   smoothHisto__1->SetBinError(6696,1.942338);
   smoothHisto__1->SetBinError(6697,1.778777);
   smoothHisto__1->SetBinError(6698,1.59872);
   smoothHisto__1->SetBinError(6699,1.352724);
   smoothHisto__1->SetBinError(6700,1.143407);
   smoothHisto__1->SetBinError(6701,0.9646618);
   smoothHisto__1->SetBinError(6702,0.8935442);
   smoothHisto__1->SetBinError(6703,0.8022198);
   smoothHisto__1->SetBinError(6704,0.7824295);
   smoothHisto__1->SetBinError(6705,0.7246874);
   smoothHisto__1->SetBinError(6706,0.4653352);
   smoothHisto__1->SetBinError(6707,0.2701008);
   smoothHisto__1->SetBinError(6708,0.2394566);
   smoothHisto__1->SetBinError(6709,0.2001474);
   smoothHisto__1->SetBinError(6710,0.1702873);
   smoothHisto__1->SetBinError(6711,0.09170677);
   smoothHisto__1->SetBinError(6712,0.04194133);
   smoothHisto__1->SetBinError(6767,0.02395093);
   smoothHisto__1->SetBinError(6768,0.06052207);
   smoothHisto__1->SetBinError(6769,0.09239459);
   smoothHisto__1->SetBinError(6770,0.2023519);
   smoothHisto__1->SetBinError(6771,0.443336);
   smoothHisto__1->SetBinError(6772,0.9004006);
   smoothHisto__1->SetBinError(6773,1.302733);
   smoothHisto__1->SetBinError(6774,1.857756);
   smoothHisto__1->SetBinError(6775,2.667995);
   smoothHisto__1->SetBinError(6776,3.831738);
   smoothHisto__1->SetBinError(6777,5.117912);
   smoothHisto__1->SetBinError(6778,5.756205);
   smoothHisto__1->SetBinError(6779,5.826931);
   smoothHisto__1->SetBinError(6780,5.765029);
   smoothHisto__1->SetBinError(6781,5.581895);
   smoothHisto__1->SetBinError(6782,5.457674);
   smoothHisto__1->SetBinError(6783,5.267192);
   smoothHisto__1->SetBinError(6784,5.175294);
   smoothHisto__1->SetBinError(6785,4.841428);
   smoothHisto__1->SetBinError(6786,4.704927);
   smoothHisto__1->SetBinError(6787,4.438888);
   smoothHisto__1->SetBinError(6788,4.234127);
   smoothHisto__1->SetBinError(6789,3.931567);
   smoothHisto__1->SetBinError(6790,3.773547);
   smoothHisto__1->SetBinError(6791,3.508205);
   smoothHisto__1->SetBinError(6792,3.200231);
   smoothHisto__1->SetBinError(6793,3.034923);
   smoothHisto__1->SetBinError(6794,2.809136);
   smoothHisto__1->SetBinError(6795,2.513671);
   smoothHisto__1->SetBinError(6796,2.29984);
   smoothHisto__1->SetBinError(6797,2.083647);
   smoothHisto__1->SetBinError(6798,1.909155);
   smoothHisto__1->SetBinError(6799,1.602087);
   smoothHisto__1->SetBinError(6800,1.418485);
   smoothHisto__1->SetBinError(6801,1.204985);
   smoothHisto__1->SetBinError(6802,1.032929);
   smoothHisto__1->SetBinError(6803,0.7535824);
   smoothHisto__1->SetBinError(6804,0.7601506);
   smoothHisto__1->SetBinError(6805,0.8230395);
   smoothHisto__1->SetBinError(6806,0.6888402);
   smoothHisto__1->SetBinError(6807,0.6187099);
   smoothHisto__1->SetBinError(6808,0.5323076);
   smoothHisto__1->SetBinError(6809,0.302902);
   smoothHisto__1->SetBinError(6810,0.2258321);
   smoothHisto__1->SetBinError(6811,0.1949693);
   smoothHisto__1->SetBinError(6812,0.1700562);
   smoothHisto__1->SetBinError(6813,0.08262839);
   smoothHisto__1->SetBinError(6814,0.03626767);
   smoothHisto__1->SetBinError(6869,0.03699099);
   smoothHisto__1->SetBinError(6870,0.08176854);
   smoothHisto__1->SetBinError(6871,0.1766705);
   smoothHisto__1->SetBinError(6872,0.2577612);
   smoothHisto__1->SetBinError(6873,0.4739803);
   smoothHisto__1->SetBinError(6874,0.8832079);
   smoothHisto__1->SetBinError(6875,1.352655);
   smoothHisto__1->SetBinError(6876,2.02428);
   smoothHisto__1->SetBinError(6877,2.813738);
   smoothHisto__1->SetBinError(6878,4.089799);
   smoothHisto__1->SetBinError(6879,5.291503);
   smoothHisto__1->SetBinError(6880,5.779752);
   smoothHisto__1->SetBinError(6881,5.868122);
   smoothHisto__1->SetBinError(6882,5.705719);
   smoothHisto__1->SetBinError(6883,5.54375);
   smoothHisto__1->SetBinError(6884,5.32975);
   smoothHisto__1->SetBinError(6885,5.225208);
   smoothHisto__1->SetBinError(6886,5.058207);
   smoothHisto__1->SetBinError(6887,4.85965);
   smoothHisto__1->SetBinError(6888,4.513869);
   smoothHisto__1->SetBinError(6889,4.275566);
   smoothHisto__1->SetBinError(6890,4.225464);
   smoothHisto__1->SetBinError(6891,3.893926);
   smoothHisto__1->SetBinError(6892,3.808184);
   smoothHisto__1->SetBinError(6893,3.393382);
   smoothHisto__1->SetBinError(6894,3.066871);
   smoothHisto__1->SetBinError(6895,3.004953);
   smoothHisto__1->SetBinError(6896,2.749817);
   smoothHisto__1->SetBinError(6897,2.523919);
   smoothHisto__1->SetBinError(6898,2.295162);
   smoothHisto__1->SetBinError(6899,2.064767);
   smoothHisto__1->SetBinError(6900,1.802088);
   smoothHisto__1->SetBinError(6901,1.445259);
   smoothHisto__1->SetBinError(6902,1.343114);
   smoothHisto__1->SetBinError(6903,1.138261);
   smoothHisto__1->SetBinError(6904,1.07929);
   smoothHisto__1->SetBinError(6905,0.7263238);
   smoothHisto__1->SetBinError(6906,0.6295907);
   smoothHisto__1->SetBinError(6907,0.6177149);
   smoothHisto__1->SetBinError(6908,0.5090227);
   smoothHisto__1->SetBinError(6909,0.564439);
   smoothHisto__1->SetBinError(6910,0.4394967);
   smoothHisto__1->SetBinError(6911,0.3398962);
   smoothHisto__1->SetBinError(6912,0.19026);
   smoothHisto__1->SetBinError(6913,0.1192395);
   smoothHisto__1->SetBinError(6914,0.08543972);
   smoothHisto__1->SetBinError(6915,0.04051389);
   smoothHisto__1->SetBinError(6916,0.01635872);
   smoothHisto__1->SetBinError(6971,0.07398197);
   smoothHisto__1->SetBinError(6972,0.1679172);
   smoothHisto__1->SetBinError(6973,0.3468818);
   smoothHisto__1->SetBinError(6974,0.4115516);
   smoothHisto__1->SetBinError(6975,0.5881628);
   smoothHisto__1->SetBinError(6976,0.9784144);
   smoothHisto__1->SetBinError(6977,1.485397);
   smoothHisto__1->SetBinError(6978,2.068561);
   smoothHisto__1->SetBinError(6979,3.102739);
   smoothHisto__1->SetBinError(6980,4.404042);
   smoothHisto__1->SetBinError(6981,5.387774);
   smoothHisto__1->SetBinError(6982,5.73209);
   smoothHisto__1->SetBinError(6983,5.706754);
   smoothHisto__1->SetBinError(6984,5.600569);
   smoothHisto__1->SetBinError(6985,5.425329);
   smoothHisto__1->SetBinError(6986,5.276872);
   smoothHisto__1->SetBinError(6987,5.129788);
   smoothHisto__1->SetBinError(6988,4.882197);
   smoothHisto__1->SetBinError(6989,4.675842);
   smoothHisto__1->SetBinError(6990,4.414137);
   smoothHisto__1->SetBinError(6991,4.242586);
   smoothHisto__1->SetBinError(6992,4.050977);
   smoothHisto__1->SetBinError(6993,3.803786);
   smoothHisto__1->SetBinError(6994,3.609438);
   smoothHisto__1->SetBinError(6995,3.270237);
   smoothHisto__1->SetBinError(6996,2.987868);
   smoothHisto__1->SetBinError(6997,2.871069);
   smoothHisto__1->SetBinError(6998,2.640591);
   smoothHisto__1->SetBinError(6999,2.378302);
   smoothHisto__1->SetBinError(7000,2.134192);
   smoothHisto__1->SetBinError(7001,1.936667);
   smoothHisto__1->SetBinError(7002,1.724646);
   smoothHisto__1->SetBinError(7003,1.554413);
   smoothHisto__1->SetBinError(7004,1.388666);
   smoothHisto__1->SetBinError(7005,1.192744);
   smoothHisto__1->SetBinError(7006,1.112445);
   smoothHisto__1->SetBinError(7007,0.7729984);
   smoothHisto__1->SetBinError(7008,0.6884118);
   smoothHisto__1->SetBinError(7009,0.5532655);
   smoothHisto__1->SetBinError(7010,0.4387917);
   smoothHisto__1->SetBinError(7011,0.475917);
   smoothHisto__1->SetBinError(7012,0.397028);
   smoothHisto__1->SetBinError(7013,0.2783131);
   smoothHisto__1->SetBinError(7014,0.1728662);
   smoothHisto__1->SetBinError(7015,0.08604297);
   smoothHisto__1->SetBinError(7016,0.04717159);
   smoothHisto__1->SetBinError(7017,0.01635872);
   smoothHisto__1->SetBinError(7071,0.01682856);
   smoothHisto__1->SetBinError(7072,0.03365711);
   smoothHisto__1->SetBinError(7073,0.05677921);
   smoothHisto__1->SetBinError(7074,0.1265244);
   smoothHisto__1->SetBinError(7075,0.2400014);
   smoothHisto__1->SetBinError(7076,0.372646);
   smoothHisto__1->SetBinError(7077,0.5791937);
   smoothHisto__1->SetBinError(7078,1.060722);
   smoothHisto__1->SetBinError(7079,1.54142);
   smoothHisto__1->SetBinError(7080,2.35963);
   smoothHisto__1->SetBinError(7081,3.353775);
   smoothHisto__1->SetBinError(7082,4.620253);
   smoothHisto__1->SetBinError(7083,5.413081);
   smoothHisto__1->SetBinError(7084,5.591309);
   smoothHisto__1->SetBinError(7085,5.609667);
   smoothHisto__1->SetBinError(7086,5.453871);
   smoothHisto__1->SetBinError(7087,5.386244);
   smoothHisto__1->SetBinError(7088,5.210099);
   smoothHisto__1->SetBinError(7089,5.082522);
   smoothHisto__1->SetBinError(7090,4.85647);
   smoothHisto__1->SetBinError(7091,4.548315);
   smoothHisto__1->SetBinError(7092,4.368212);
   smoothHisto__1->SetBinError(7093,4.17877);
   smoothHisto__1->SetBinError(7094,3.817023);
   smoothHisto__1->SetBinError(7095,3.662966);
   smoothHisto__1->SetBinError(7096,3.433166);
   smoothHisto__1->SetBinError(7097,3.200461);
   smoothHisto__1->SetBinError(7098,2.939068);
   smoothHisto__1->SetBinError(7099,2.715409);
   smoothHisto__1->SetBinError(7100,2.398207);
   smoothHisto__1->SetBinError(7101,2.195602);
   smoothHisto__1->SetBinError(7102,1.996975);
   smoothHisto__1->SetBinError(7103,1.870391);
   smoothHisto__1->SetBinError(7104,1.546948);
   smoothHisto__1->SetBinError(7105,1.468851);
   smoothHisto__1->SetBinError(7106,1.276063);
   smoothHisto__1->SetBinError(7107,1.190881);
   smoothHisto__1->SetBinError(7108,1.072119);
   smoothHisto__1->SetBinError(7109,0.8655691);
   smoothHisto__1->SetBinError(7110,0.6566856);
   smoothHisto__1->SetBinError(7111,0.5250757);
   smoothHisto__1->SetBinError(7112,0.3468775);
   smoothHisto__1->SetBinError(7113,0.3841197);
   smoothHisto__1->SetBinError(7114,0.3012639);
   smoothHisto__1->SetBinError(7115,0.3308737);
   smoothHisto__1->SetBinError(7116,0.1743191);
   smoothHisto__1->SetBinError(7117,0.0819589);
   smoothHisto__1->SetBinError(7118,0.01439355);
   smoothHisto__1->SetBinError(7172,0.01682856);
   smoothHisto__1->SetBinError(7173,0.03365711);
   smoothHisto__1->SetBinError(7174,0.07251911);
   smoothHisto__1->SetBinError(7175,0.09119589);
   smoothHisto__1->SetBinError(7176,0.183881);
   smoothHisto__1->SetBinError(7177,0.3079072);
   smoothHisto__1->SetBinError(7178,0.4420342);
   smoothHisto__1->SetBinError(7179,0.7546442);
   smoothHisto__1->SetBinError(7180,1.165372);
   smoothHisto__1->SetBinError(7181,1.596051);
   smoothHisto__1->SetBinError(7182,2.429815);
   smoothHisto__1->SetBinError(7183,3.543147);
   smoothHisto__1->SetBinError(7184,4.838936);
   smoothHisto__1->SetBinError(7185,5.374127);
   smoothHisto__1->SetBinError(7186,5.531516);
   smoothHisto__1->SetBinError(7187,5.50042);
   smoothHisto__1->SetBinError(7188,5.384271);
   smoothHisto__1->SetBinError(7189,5.278178);
   smoothHisto__1->SetBinError(7190,5.115596);
   smoothHisto__1->SetBinError(7191,4.950575);
   smoothHisto__1->SetBinError(7192,4.760111);
   smoothHisto__1->SetBinError(7193,4.451249);
   smoothHisto__1->SetBinError(7194,4.334384);
   smoothHisto__1->SetBinError(7195,4.048128);
   smoothHisto__1->SetBinError(7196,3.685634);
   smoothHisto__1->SetBinError(7197,3.528793);
   smoothHisto__1->SetBinError(7198,3.359165);
   smoothHisto__1->SetBinError(7199,3.131591);
   smoothHisto__1->SetBinError(7200,2.853353);
   smoothHisto__1->SetBinError(7201,2.663038);
   smoothHisto__1->SetBinError(7202,2.283654);
   smoothHisto__1->SetBinError(7203,2.022323);
   smoothHisto__1->SetBinError(7204,1.859774);
   smoothHisto__1->SetBinError(7205,1.799422);
   smoothHisto__1->SetBinError(7206,1.55931);
   smoothHisto__1->SetBinError(7207,1.458836);
   smoothHisto__1->SetBinError(7208,1.317506);
   smoothHisto__1->SetBinError(7209,1.061395);
   smoothHisto__1->SetBinError(7210,0.88888);
   smoothHisto__1->SetBinError(7211,0.7188437);
   smoothHisto__1->SetBinError(7212,0.5094918);
   smoothHisto__1->SetBinError(7213,0.5186512);
   smoothHisto__1->SetBinError(7214,0.3737017);
   smoothHisto__1->SetBinError(7215,0.2881622);
   smoothHisto__1->SetBinError(7216,0.2023343);
   smoothHisto__1->SetBinError(7217,0.2680574);
   smoothHisto__1->SetBinError(7218,0.1563846);
   smoothHisto__1->SetBinError(7219,0.07779719);
   smoothHisto__1->SetBinError(7220,0.02105416);
   smoothHisto__1->SetBinError(7274,0.03365711);
   smoothHisto__1->SetBinError(7275,0.06731423);
   smoothHisto__1->SetBinError(7276,0.1480898);
   smoothHisto__1->SetBinError(7277,0.1435229);
   smoothHisto__1->SetBinError(7278,0.2632835);
   smoothHisto__1->SetBinError(7279,0.2770089);
   smoothHisto__1->SetBinError(7280,0.4851472);
   smoothHisto__1->SetBinError(7281,0.9138933);
   smoothHisto__1->SetBinError(7282,1.254198);
   smoothHisto__1->SetBinError(7283,1.793614);
   smoothHisto__1->SetBinError(7284,2.551707);
   smoothHisto__1->SetBinError(7285,3.708986);
   smoothHisto__1->SetBinError(7286,4.932563);
   smoothHisto__1->SetBinError(7287,5.264664);
   smoothHisto__1->SetBinError(7288,5.37377);
   smoothHisto__1->SetBinError(7289,5.325171);
   smoothHisto__1->SetBinError(7290,5.241004);
   smoothHisto__1->SetBinError(7291,5.230654);
   smoothHisto__1->SetBinError(7292,5.106612);
   smoothHisto__1->SetBinError(7293,4.84477);
   smoothHisto__1->SetBinError(7294,4.565125);
   smoothHisto__1->SetBinError(7295,4.31714);
   smoothHisto__1->SetBinError(7296,4.058617);
   smoothHisto__1->SetBinError(7297,3.808221);
   smoothHisto__1->SetBinError(7298,3.550362);
   smoothHisto__1->SetBinError(7299,3.517208);
   smoothHisto__1->SetBinError(7300,3.373135);
   smoothHisto__1->SetBinError(7301,3.093784);
   smoothHisto__1->SetBinError(7302,2.712567);
   smoothHisto__1->SetBinError(7303,2.421571);
   smoothHisto__1->SetBinError(7304,2.211348);
   smoothHisto__1->SetBinError(7305,1.982696);
   smoothHisto__1->SetBinError(7306,1.904647);
   smoothHisto__1->SetBinError(7307,1.814526);
   smoothHisto__1->SetBinError(7308,1.55679);
   smoothHisto__1->SetBinError(7309,1.208506);
   smoothHisto__1->SetBinError(7310,1.252126);
   smoothHisto__1->SetBinError(7311,1.024657);
   smoothHisto__1->SetBinError(7312,0.8247784);
   smoothHisto__1->SetBinError(7313,0.6564616);
   smoothHisto__1->SetBinError(7314,0.5723418);
   smoothHisto__1->SetBinError(7315,0.5604748);
   smoothHisto__1->SetBinError(7316,0.4419329);
   smoothHisto__1->SetBinError(7317,0.3117448);
   smoothHisto__1->SetBinError(7318,0.179739);
   smoothHisto__1->SetBinError(7319,0.2162737);
   smoothHisto__1->SetBinError(7320,0.1936212);
   smoothHisto__1->SetBinError(7321,0.09477718);
   smoothHisto__1->SetBinError(7322,0.04210831);
   smoothHisto__1->SetBinError(7376,0.01682856);
   smoothHisto__1->SetBinError(7377,0.03365711);
   smoothHisto__1->SetBinError(7378,0.09400559);
   smoothHisto__1->SetBinError(7379,0.143427);
   smoothHisto__1->SetBinError(7380,0.2887834);
   smoothHisto__1->SetBinError(7381,0.2955409);
   smoothHisto__1->SetBinError(7382,0.5145695);
   smoothHisto__1->SetBinError(7383,0.9520069);
   smoothHisto__1->SetBinError(7384,1.373278);
   smoothHisto__1->SetBinError(7385,1.940593);
   smoothHisto__1->SetBinError(7386,2.762199);
   smoothHisto__1->SetBinError(7387,3.946594);
   smoothHisto__1->SetBinError(7388,4.995214);
   smoothHisto__1->SetBinError(7389,5.247797);
   smoothHisto__1->SetBinError(7390,5.313912);
   smoothHisto__1->SetBinError(7391,5.22955);
   smoothHisto__1->SetBinError(7392,5.138687);
   smoothHisto__1->SetBinError(7393,5.1227);
   smoothHisto__1->SetBinError(7394,4.914378);
   smoothHisto__1->SetBinError(7395,4.811343);
   smoothHisto__1->SetBinError(7396,4.491377);
   smoothHisto__1->SetBinError(7397,4.329216);
   smoothHisto__1->SetBinError(7398,4.032875);
   smoothHisto__1->SetBinError(7399,3.892946);
   smoothHisto__1->SetBinError(7400,3.598649);
   smoothHisto__1->SetBinError(7401,3.369565);
   smoothHisto__1->SetBinError(7402,3.199009);
   smoothHisto__1->SetBinError(7403,2.911193);
   smoothHisto__1->SetBinError(7404,2.607256);
   smoothHisto__1->SetBinError(7405,2.486552);
   smoothHisto__1->SetBinError(7406,2.221912);
   smoothHisto__1->SetBinError(7407,1.978013);
   smoothHisto__1->SetBinError(7408,1.815608);
   smoothHisto__1->SetBinError(7409,1.536749);
   smoothHisto__1->SetBinError(7410,1.356539);
   smoothHisto__1->SetBinError(7411,1.164269);
   smoothHisto__1->SetBinError(7412,1.110327);
   smoothHisto__1->SetBinError(7413,0.9352122);
   smoothHisto__1->SetBinError(7414,0.7943364);
   smoothHisto__1->SetBinError(7415,0.5645847);
   smoothHisto__1->SetBinError(7416,0.4943885);
   smoothHisto__1->SetBinError(7417,0.6255553);
   smoothHisto__1->SetBinError(7418,0.5003601);
   smoothHisto__1->SetBinError(7419,0.2794731);
   smoothHisto__1->SetBinError(7420,0.1444126);
   smoothHisto__1->SetBinError(7421,0.1297966);
   smoothHisto__1->SetBinError(7422,0.1020301);
   smoothHisto__1->SetBinError(7423,0.04942331);
   smoothHisto__1->SetBinError(7424,0.02105416);
   smoothHisto__1->SetBinError(7479,0.01682856);
   smoothHisto__1->SetBinError(7480,0.06504898);
   smoothHisto__1->SetBinError(7481,0.135352);
   smoothHisto__1->SetBinError(7482,0.2488646);
   smoothHisto__1->SetBinError(7483,0.3503123);
   smoothHisto__1->SetBinError(7484,0.4862977);
   smoothHisto__1->SetBinError(7485,0.8657003);
   smoothHisto__1->SetBinError(7486,1.349342);
   smoothHisto__1->SetBinError(7487,2.006378);
   smoothHisto__1->SetBinError(7488,2.951353);
   smoothHisto__1->SetBinError(7489,4.250122);
   smoothHisto__1->SetBinError(7490,5.056708);
   smoothHisto__1->SetBinError(7491,5.275697);
   smoothHisto__1->SetBinError(7492,5.316604);
   smoothHisto__1->SetBinError(7493,5.165363);
   smoothHisto__1->SetBinError(7494,5.023838);
   smoothHisto__1->SetBinError(7495,4.92021);
   smoothHisto__1->SetBinError(7496,4.756505);
   smoothHisto__1->SetBinError(7497,4.567745);
   smoothHisto__1->SetBinError(7498,4.353548);
   smoothHisto__1->SetBinError(7499,4.105191);
   smoothHisto__1->SetBinError(7500,3.988874);
   smoothHisto__1->SetBinError(7501,3.744535);
   smoothHisto__1->SetBinError(7502,3.540618);
   smoothHisto__1->SetBinError(7503,3.318743);
   smoothHisto__1->SetBinError(7504,3.081814);
   smoothHisto__1->SetBinError(7505,2.821019);
   smoothHisto__1->SetBinError(7506,2.520901);
   smoothHisto__1->SetBinError(7507,2.342703);
   smoothHisto__1->SetBinError(7508,2.166417);
   smoothHisto__1->SetBinError(7509,1.977956);
   smoothHisto__1->SetBinError(7510,1.914162);
   smoothHisto__1->SetBinError(7511,1.550969);
   smoothHisto__1->SetBinError(7512,1.288633);
   smoothHisto__1->SetBinError(7513,1.0767);
   smoothHisto__1->SetBinError(7514,1.041133);
   smoothHisto__1->SetBinError(7515,0.8958363);
   smoothHisto__1->SetBinError(7516,0.8090394);
   smoothHisto__1->SetBinError(7517,0.550212);
   smoothHisto__1->SetBinError(7518,0.4783071);
   smoothHisto__1->SetBinError(7519,0.5649459);
   smoothHisto__1->SetBinError(7520,0.4047314);
   smoothHisto__1->SetBinError(7521,0.2697254);
   smoothHisto__1->SetBinError(7522,0.1756264);
   smoothHisto__1->SetBinError(7523,0.172195);
   smoothHisto__1->SetBinError(7524,0.09337902);
   smoothHisto__1->SetBinError(7525,0.04325174);
   smoothHisto__1->SetBinError(7581,0.03077204);
   smoothHisto__1->SetBinError(7582,0.0955457);
   smoothHisto__1->SetBinError(7583,0.2068764);
   smoothHisto__1->SetBinError(7584,0.3535156);
   smoothHisto__1->SetBinError(7585,0.4047258);
   smoothHisto__1->SetBinError(7586,0.572931);
   smoothHisto__1->SetBinError(7587,0.9346163);
   smoothHisto__1->SetBinError(7588,1.460694);
   smoothHisto__1->SetBinError(7589,2.135468);
   smoothHisto__1->SetBinError(7590,3.191684);
   smoothHisto__1->SetBinError(7591,4.421567);
   smoothHisto__1->SetBinError(7592,5.004322);
   smoothHisto__1->SetBinError(7593,5.131849);
   smoothHisto__1->SetBinError(7594,5.124978);
   smoothHisto__1->SetBinError(7595,4.983861);
   smoothHisto__1->SetBinError(7596,4.940964);
   smoothHisto__1->SetBinError(7597,4.728729);
   smoothHisto__1->SetBinError(7598,4.57205);
   smoothHisto__1->SetBinError(7599,4.453825);
   smoothHisto__1->SetBinError(7600,4.374507);
   smoothHisto__1->SetBinError(7601,4.053296);
   smoothHisto__1->SetBinError(7602,3.946891);
   smoothHisto__1->SetBinError(7603,3.667942);
   smoothHisto__1->SetBinError(7604,3.429995);
   smoothHisto__1->SetBinError(7605,3.227778);
   smoothHisto__1->SetBinError(7606,2.85207);
   smoothHisto__1->SetBinError(7607,2.667038);
   smoothHisto__1->SetBinError(7608,2.481047);
   smoothHisto__1->SetBinError(7609,2.26459);
   smoothHisto__1->SetBinError(7610,2.078255);
   smoothHisto__1->SetBinError(7611,1.881217);
   smoothHisto__1->SetBinError(7612,1.714914);
   smoothHisto__1->SetBinError(7613,1.507362);
   smoothHisto__1->SetBinError(7614,1.338675);
   smoothHisto__1->SetBinError(7615,1.195226);
   smoothHisto__1->SetBinError(7616,0.9756746);
   smoothHisto__1->SetBinError(7617,0.8269368);
   smoothHisto__1->SetBinError(7618,0.7080014);
   smoothHisto__1->SetBinError(7619,0.5987211);
   smoothHisto__1->SetBinError(7620,0.4910879);
   smoothHisto__1->SetBinError(7621,0.4857176);
   smoothHisto__1->SetBinError(7622,0.36744);
   smoothHisto__1->SetBinError(7623,0.2654146);
   smoothHisto__1->SetBinError(7624,0.2523427);
   smoothHisto__1->SetBinError(7625,0.1509497);
   smoothHisto__1->SetBinError(7626,0.0715808);
   smoothHisto__1->SetBinError(7627,0.02295478);
   smoothHisto__1->SetBinError(7683,0.06154407);
   smoothHisto__1->SetBinError(7684,0.1360779);
   smoothHisto__1->SetBinError(7685,0.2827721);
   smoothHisto__1->SetBinError(7686,0.3241411);
   smoothHisto__1->SetBinError(7687,0.4284126);
   smoothHisto__1->SetBinError(7688,0.632859);
   smoothHisto__1->SetBinError(7689,0.9592322);
   smoothHisto__1->SetBinError(7690,1.539413);
   smoothHisto__1->SetBinError(7691,2.280883);
   smoothHisto__1->SetBinError(7692,3.365612);
   smoothHisto__1->SetBinError(7693,4.481877);
   smoothHisto__1->SetBinError(7694,4.979781);
   smoothHisto__1->SetBinError(7695,5.042805);
   smoothHisto__1->SetBinError(7696,5.082694);
   smoothHisto__1->SetBinError(7697,4.85494);
   smoothHisto__1->SetBinError(7698,4.802214);
   smoothHisto__1->SetBinError(7699,4.685144);
   smoothHisto__1->SetBinError(7700,4.493561);
   smoothHisto__1->SetBinError(7701,4.330352);
   smoothHisto__1->SetBinError(7702,4.133228);
   smoothHisto__1->SetBinError(7703,3.837816);
   smoothHisto__1->SetBinError(7704,3.702259);
   smoothHisto__1->SetBinError(7705,3.453677);
   smoothHisto__1->SetBinError(7706,3.233354);
   smoothHisto__1->SetBinError(7707,3.18547);
   smoothHisto__1->SetBinError(7708,2.936328);
   smoothHisto__1->SetBinError(7709,2.726057);
   smoothHisto__1->SetBinError(7710,2.407347);
   smoothHisto__1->SetBinError(7711,2.166563);
   smoothHisto__1->SetBinError(7712,1.931034);
   smoothHisto__1->SetBinError(7713,1.609502);
   smoothHisto__1->SetBinError(7714,1.570335);
   smoothHisto__1->SetBinError(7715,1.419181);
   smoothHisto__1->SetBinError(7716,1.211866);
   smoothHisto__1->SetBinError(7717,1.092538);
   smoothHisto__1->SetBinError(7718,0.902107);
   smoothHisto__1->SetBinError(7719,0.7930077);
   smoothHisto__1->SetBinError(7720,0.6633358);
   smoothHisto__1->SetBinError(7721,0.620445);
   smoothHisto__1->SetBinError(7722,0.4542495);
   smoothHisto__1->SetBinError(7723,0.3600082);
   smoothHisto__1->SetBinError(7724,0.3345366);
   smoothHisto__1->SetBinError(7725,0.3470484);
   smoothHisto__1->SetBinError(7726,0.2300807);
   smoothHisto__1->SetBinError(7727,0.1541181);
   smoothHisto__1->SetBinError(7728,0.06563184);
   smoothHisto__1->SetBinError(7729,0.02608165);
   smoothHisto__1->SetBinError(7783,0.02559631);
   smoothHisto__1->SetBinError(7784,0.05119262);
   smoothHisto__1->SetBinError(7785,0.04588846);
   smoothHisto__1->SetBinError(7786,0.09964677);
   smoothHisto__1->SetBinError(7787,0.2155684);
   smoothHisto__1->SetBinError(7788,0.3705126);
   smoothHisto__1->SetBinError(7789,0.5378741);
   smoothHisto__1->SetBinError(7790,0.6689695);
   smoothHisto__1->SetBinError(7791,1.086493);
   smoothHisto__1->SetBinError(7792,1.710008);
   smoothHisto__1->SetBinError(7793,2.494469);
   smoothHisto__1->SetBinError(7794,3.606779);
   smoothHisto__1->SetBinError(7795,4.609602);
   smoothHisto__1->SetBinError(7796,4.914879);
   smoothHisto__1->SetBinError(7797,4.879382);
   smoothHisto__1->SetBinError(7798,4.982649);
   smoothHisto__1->SetBinError(7799,4.833066);
   smoothHisto__1->SetBinError(7800,4.818074);
   smoothHisto__1->SetBinError(7801,4.670963);
   smoothHisto__1->SetBinError(7802,4.332132);
   smoothHisto__1->SetBinError(7803,4.202359);
   smoothHisto__1->SetBinError(7804,4.038572);
   smoothHisto__1->SetBinError(7805,3.799364);
   smoothHisto__1->SetBinError(7806,3.563247);
   smoothHisto__1->SetBinError(7807,3.433116);
   smoothHisto__1->SetBinError(7808,3.081372);
   smoothHisto__1->SetBinError(7809,2.92308);
   smoothHisto__1->SetBinError(7810,2.762975);
   smoothHisto__1->SetBinError(7811,2.643122);
   smoothHisto__1->SetBinError(7812,2.364282);
   smoothHisto__1->SetBinError(7813,2.094433);
   smoothHisto__1->SetBinError(7814,1.863626);
   smoothHisto__1->SetBinError(7815,1.515694);
   smoothHisto__1->SetBinError(7816,1.365503);
   smoothHisto__1->SetBinError(7817,1.291283);
   smoothHisto__1->SetBinError(7818,1.133283);
   smoothHisto__1->SetBinError(7819,1.007472);
   smoothHisto__1->SetBinError(7820,0.8963153);
   smoothHisto__1->SetBinError(7821,0.7286605);
   smoothHisto__1->SetBinError(7822,0.6335511);
   smoothHisto__1->SetBinError(7823,0.502218);
   smoothHisto__1->SetBinError(7824,0.3876034);
   smoothHisto__1->SetBinError(7825,0.3004707);
   smoothHisto__1->SetBinError(7826,0.234573);
   smoothHisto__1->SetBinError(7827,0.2114247);
   smoothHisto__1->SetBinError(7828,0.2287903);
   smoothHisto__1->SetBinError(7829,0.1236201);
   smoothHisto__1->SetBinError(7830,0.05715856);
   smoothHisto__1->SetBinError(7831,0.01304082);
   smoothHisto__1->SetBinError(7884,0.02559631);
   smoothHisto__1->SetBinError(7885,0.05119262);
   smoothHisto__1->SetBinError(7886,0.104816);
   smoothHisto__1->SetBinError(7887,0.06808326);
   smoothHisto__1->SetBinError(7888,0.1144462);
   smoothHisto__1->SetBinError(7889,0.1566047);
   smoothHisto__1->SetBinError(7890,0.3197337);
   smoothHisto__1->SetBinError(7891,0.4940817);
   smoothHisto__1->SetBinError(7892,0.8464023);
   smoothHisto__1->SetBinError(7893,1.259757);
   smoothHisto__1->SetBinError(7894,1.873806);
   smoothHisto__1->SetBinError(7895,2.759751);
   smoothHisto__1->SetBinError(7896,3.769241);
   smoothHisto__1->SetBinError(7897,4.578333);
   smoothHisto__1->SetBinError(7898,4.857958);
   smoothHisto__1->SetBinError(7899,4.83657);
   smoothHisto__1->SetBinError(7900,4.877223);
   smoothHisto__1->SetBinError(7901,4.835998);
   smoothHisto__1->SetBinError(7902,4.770235);
   smoothHisto__1->SetBinError(7903,4.549587);
   smoothHisto__1->SetBinError(7904,4.253355);
   smoothHisto__1->SetBinError(7905,4.04605);
   smoothHisto__1->SetBinError(7906,3.979062);
   smoothHisto__1->SetBinError(7907,3.829216);
   smoothHisto__1->SetBinError(7908,3.458029);
   smoothHisto__1->SetBinError(7909,3.297641);
   smoothHisto__1->SetBinError(7910,2.984021);
   smoothHisto__1->SetBinError(7911,2.828316);
   smoothHisto__1->SetBinError(7912,2.734674);
   smoothHisto__1->SetBinError(7913,2.504337);
   smoothHisto__1->SetBinError(7914,2.270075);
   smoothHisto__1->SetBinError(7915,2.170876);
   smoothHisto__1->SetBinError(7916,1.89475);
   smoothHisto__1->SetBinError(7917,1.539477);
   smoothHisto__1->SetBinError(7918,1.359766);
   smoothHisto__1->SetBinError(7919,1.373957);
   smoothHisto__1->SetBinError(7920,1.24851);
   smoothHisto__1->SetBinError(7921,1.042068);
   smoothHisto__1->SetBinError(7922,0.9668936);
   smoothHisto__1->SetBinError(7923,0.7049411);
   smoothHisto__1->SetBinError(7924,0.6560538);
   smoothHisto__1->SetBinError(7925,0.4960035);
   smoothHisto__1->SetBinError(7926,0.3701336);
   smoothHisto__1->SetBinError(7927,0.3114508);
   smoothHisto__1->SetBinError(7928,0.2869764);
   smoothHisto__1->SetBinError(7929,0.1957556);
   smoothHisto__1->SetBinError(7930,0.2386182);
   smoothHisto__1->SetBinError(7931,0.1163249);
   smoothHisto__1->SetBinError(7932,0.05816244);
   smoothHisto__1->SetBinError(7986,0.05119262);
   smoothHisto__1->SetBinError(7987,0.1023852);
   smoothHisto__1->SetBinError(7988,0.209632);
   smoothHisto__1->SetBinError(7989,0.1361665);
   smoothHisto__1->SetBinError(7990,0.2030318);
   smoothHisto__1->SetBinError(7991,0.1989401);
   smoothHisto__1->SetBinError(7992,0.3575642);
   smoothHisto__1->SetBinError(7993,0.4997328);
   smoothHisto__1->SetBinError(7994,0.8621155);
   smoothHisto__1->SetBinError(7995,1.356032);
   smoothHisto__1->SetBinError(7996,2.066515);
   smoothHisto__1->SetBinError(7997,2.947444);
   smoothHisto__1->SetBinError(7998,3.878786);
   smoothHisto__1->SetBinError(7999,4.519138);
   smoothHisto__1->SetBinError(8000,4.822468);
   smoothHisto__1->SetBinError(8001,4.839956);
   smoothHisto__1->SetBinError(8002,4.85872);
   smoothHisto__1->SetBinError(8003,4.71042);
   smoothHisto__1->SetBinError(8004,4.561559);
   smoothHisto__1->SetBinError(8005,4.41931);
   smoothHisto__1->SetBinError(8006,4.201676);
   smoothHisto__1->SetBinError(8007,3.97151);
   smoothHisto__1->SetBinError(8008,3.876256);
   smoothHisto__1->SetBinError(8009,3.720687);
   smoothHisto__1->SetBinError(8010,3.35035);
   smoothHisto__1->SetBinError(8011,3.270904);
   smoothHisto__1->SetBinError(8012,2.985202);
   smoothHisto__1->SetBinError(8013,2.721338);
   smoothHisto__1->SetBinError(8014,2.528029);
   smoothHisto__1->SetBinError(8015,2.405508);
   smoothHisto__1->SetBinError(8016,2.223038);
   smoothHisto__1->SetBinError(8017,2.040734);
   smoothHisto__1->SetBinError(8018,1.744509);
   smoothHisto__1->SetBinError(8019,1.586043);
   smoothHisto__1->SetBinError(8020,1.434088);
   smoothHisto__1->SetBinError(8021,1.388196);
   smoothHisto__1->SetBinError(8022,1.299817);
   smoothHisto__1->SetBinError(8023,1.082418);
   smoothHisto__1->SetBinError(8024,1.000927);
   smoothHisto__1->SetBinError(8025,0.7680354);
   smoothHisto__1->SetBinError(8026,0.5892962);
   smoothHisto__1->SetBinError(8027,0.4484199);
   smoothHisto__1->SetBinError(8028,0.3807207);
   smoothHisto__1->SetBinError(8029,0.280912);
   smoothHisto__1->SetBinError(8030,0.2839606);
   smoothHisto__1->SetBinError(8031,0.1753287);
   smoothHisto__1->SetBinError(8032,0.138758);
   smoothHisto__1->SetBinError(8033,0.06016651);
   smoothHisto__1->SetBinError(8034,0.02615897);
   smoothHisto__1->SetBinError(8088,0.02559631);
   smoothHisto__1->SetBinError(8089,0.05119262);
   smoothHisto__1->SetBinError(8090,0.104816);
   smoothHisto__1->SetBinError(8091,0.07998654);
   smoothHisto__1->SetBinError(8092,0.133411);
   smoothHisto__1->SetBinError(8093,0.2277747);
   smoothHisto__1->SetBinError(8094,0.3453892);
   smoothHisto__1->SetBinError(8095,0.6211432);
   smoothHisto__1->SetBinError(8096,0.9144595);
   smoothHisto__1->SetBinError(8097,1.442745);
   smoothHisto__1->SetBinError(8098,2.071021);
   smoothHisto__1->SetBinError(8099,2.965516);
   smoothHisto__1->SetBinError(8100,3.949073);
   smoothHisto__1->SetBinError(8101,4.493242);
   smoothHisto__1->SetBinError(8102,4.750705);
   smoothHisto__1->SetBinError(8103,4.777403);
   smoothHisto__1->SetBinError(8104,4.681862);
   smoothHisto__1->SetBinError(8105,4.582769);
   smoothHisto__1->SetBinError(8106,4.431735);
   smoothHisto__1->SetBinError(8107,4.27857);
   smoothHisto__1->SetBinError(8108,4.060014);
   smoothHisto__1->SetBinError(8109,3.807414);
   smoothHisto__1->SetBinError(8110,3.700176);
   smoothHisto__1->SetBinError(8111,3.484936);
   smoothHisto__1->SetBinError(8112,3.271501);
   smoothHisto__1->SetBinError(8113,3.146249);
   smoothHisto__1->SetBinError(8114,2.909231);
   smoothHisto__1->SetBinError(8115,2.615016);
   smoothHisto__1->SetBinError(8116,2.370955);
   smoothHisto__1->SetBinError(8117,2.337052);
   smoothHisto__1->SetBinError(8118,2.104595);
   smoothHisto__1->SetBinError(8119,1.857241);
   smoothHisto__1->SetBinError(8120,1.721236);
   smoothHisto__1->SetBinError(8121,1.627408);
   smoothHisto__1->SetBinError(8122,1.461897);
   smoothHisto__1->SetBinError(8123,1.478325);
   smoothHisto__1->SetBinError(8124,1.199208);
   smoothHisto__1->SetBinError(8125,0.9206321);
   smoothHisto__1->SetBinError(8126,0.7997668);
   smoothHisto__1->SetBinError(8127,0.738482);
   smoothHisto__1->SetBinError(8128,0.5875755);
   smoothHisto__1->SetBinError(8129,0.4575846);
   smoothHisto__1->SetBinError(8130,0.3388824);
   smoothHisto__1->SetBinError(8131,0.3305482);
   smoothHisto__1->SetBinError(8132,0.2220268);
   smoothHisto__1->SetBinError(8133,0.2196697);
   smoothHisto__1->SetBinError(8134,0.1150798);
   smoothHisto__1->SetBinError(8135,0.05570969);
   smoothHisto__1->SetBinError(8191,0.02559631);
   smoothHisto__1->SetBinError(8192,0.05119262);
   smoothHisto__1->SetBinError(8193,0.09060295);
   smoothHisto__1->SetBinError(8194,0.1905696);
   smoothHisto__1->SetBinError(8195,0.3961422);
   smoothHisto__1->SetBinError(8196,0.4617986);
   smoothHisto__1->SetBinError(8197,0.6889587);
   smoothHisto__1->SetBinError(8198,1.003695);
   smoothHisto__1->SetBinError(8199,1.49387);
   smoothHisto__1->SetBinError(8200,2.189455);
   smoothHisto__1->SetBinError(8201,3.154104);
   smoothHisto__1->SetBinError(8202,4.145355);
   smoothHisto__1->SetBinError(8203,4.547602);
   smoothHisto__1->SetBinError(8204,4.656345);
   smoothHisto__1->SetBinError(8205,4.651185);
   smoothHisto__1->SetBinError(8206,4.537535);
   smoothHisto__1->SetBinError(8207,4.394981);
   smoothHisto__1->SetBinError(8208,4.429939);
   smoothHisto__1->SetBinError(8209,4.308915);
   smoothHisto__1->SetBinError(8210,4.001035);
   smoothHisto__1->SetBinError(8211,3.735943);
   smoothHisto__1->SetBinError(8212,3.558192);
   smoothHisto__1->SetBinError(8213,3.399748);
   smoothHisto__1->SetBinError(8214,3.279931);
   smoothHisto__1->SetBinError(8215,3.085909);
   smoothHisto__1->SetBinError(8216,2.886642);
   smoothHisto__1->SetBinError(8217,2.582581);
   smoothHisto__1->SetBinError(8218,2.371072);
   smoothHisto__1->SetBinError(8219,2.205022);
   smoothHisto__1->SetBinError(8220,1.991235);
   smoothHisto__1->SetBinError(8221,1.776313);
   smoothHisto__1->SetBinError(8222,1.598008);
   smoothHisto__1->SetBinError(8223,1.57327);
   smoothHisto__1->SetBinError(8224,1.295338);
   smoothHisto__1->SetBinError(8225,1.254073);
   smoothHisto__1->SetBinError(8226,1.121635);
   smoothHisto__1->SetBinError(8227,0.8137226);
   smoothHisto__1->SetBinError(8228,0.6415982);
   smoothHisto__1->SetBinError(8229,0.5717688);
   smoothHisto__1->SetBinError(8230,0.5156088);
   smoothHisto__1->SetBinError(8231,0.3905504);
   smoothHisto__1->SetBinError(8232,0.2805887);
   smoothHisto__1->SetBinError(8233,0.2232359);
   smoothHisto__1->SetBinError(8234,0.167807);
   smoothHisto__1->SetBinError(8235,0.2445574);
   smoothHisto__1->SetBinError(8236,0.1194835);
   smoothHisto__1->SetBinError(8237,0.05974177);
   smoothHisto__1->SetBinError(8295,0.06360054);
   smoothHisto__1->SetBinError(8296,0.1535468);
   smoothHisto__1->SetBinError(8297,0.3182682);
   smoothHisto__1->SetBinError(8298,0.515902);
   smoothHisto__1->SetBinError(8299,0.8103073);
   smoothHisto__1->SetBinError(8300,1.127919);
   smoothHisto__1->SetBinError(8301,1.599958);
   smoothHisto__1->SetBinError(8302,2.324865);
   smoothHisto__1->SetBinError(8303,3.314449);
   smoothHisto__1->SetBinError(8304,4.254353);
   smoothHisto__1->SetBinError(8305,4.542678);
   smoothHisto__1->SetBinError(8306,4.679676);
   smoothHisto__1->SetBinError(8307,4.647383);
   smoothHisto__1->SetBinError(8308,4.50697);
   smoothHisto__1->SetBinError(8309,4.349846);
   smoothHisto__1->SetBinError(8310,4.298535);
   smoothHisto__1->SetBinError(8311,4.049487);
   smoothHisto__1->SetBinError(8312,3.957215);
   smoothHisto__1->SetBinError(8313,3.663313);
   smoothHisto__1->SetBinError(8314,3.318074);
   smoothHisto__1->SetBinError(8315,3.247459);
   smoothHisto__1->SetBinError(8316,3.103903);
   smoothHisto__1->SetBinError(8317,2.922476);
   smoothHisto__1->SetBinError(8318,2.759603);
   smoothHisto__1->SetBinError(8319,2.621169);
   smoothHisto__1->SetBinError(8320,2.233285);
   smoothHisto__1->SetBinError(8321,2.201741);
   smoothHisto__1->SetBinError(8322,1.991442);
   smoothHisto__1->SetBinError(8323,1.758241);
   smoothHisto__1->SetBinError(8324,1.622016);
   smoothHisto__1->SetBinError(8325,1.544124);
   smoothHisto__1->SetBinError(8326,1.183685);
   smoothHisto__1->SetBinError(8327,1.037698);
   smoothHisto__1->SetBinError(8328,0.9906117);
   smoothHisto__1->SetBinError(8329,0.7847555);
   smoothHisto__1->SetBinError(8330,0.6253722);
   smoothHisto__1->SetBinError(8331,0.6251626);
   smoothHisto__1->SetBinError(8332,0.6285713);
   smoothHisto__1->SetBinError(8333,0.422249);
   smoothHisto__1->SetBinError(8334,0.3307468);
   smoothHisto__1->SetBinError(8335,0.2627756);
   smoothHisto__1->SetBinError(8336,0.1483906);
   smoothHisto__1->SetBinError(8337,0.1334708);
   smoothHisto__1->SetBinError(8338,0.06140304);
   smoothHisto__1->SetBinError(8339,0.02811528);
   smoothHisto__1->SetBinError(8396,0.03136448);
   smoothHisto__1->SetBinError(8397,0.09555132);
   smoothHisto__1->SetBinError(8398,0.2276743);
   smoothHisto__1->SetBinError(8399,0.4106184);
   smoothHisto__1->SetBinError(8400,0.6134126);
   smoothHisto__1->SetBinError(8401,0.8366496);
   smoothHisto__1->SetBinError(8402,1.269571);
   smoothHisto__1->SetBinError(8403,1.776902);
   smoothHisto__1->SetBinError(8404,2.421616);
   smoothHisto__1->SetBinError(8405,3.60068);
   smoothHisto__1->SetBinError(8406,4.273761);
   smoothHisto__1->SetBinError(8407,4.516269);
   smoothHisto__1->SetBinError(8408,4.508836);
   smoothHisto__1->SetBinError(8409,4.43643);
   smoothHisto__1->SetBinError(8410,4.318155);
   smoothHisto__1->SetBinError(8411,4.278763);
   smoothHisto__1->SetBinError(8412,4.115173);
   smoothHisto__1->SetBinError(8413,3.999416);
   smoothHisto__1->SetBinError(8414,3.978461);
   smoothHisto__1->SetBinError(8415,3.629146);
   smoothHisto__1->SetBinError(8416,3.354286);
   smoothHisto__1->SetBinError(8417,3.21001);
   smoothHisto__1->SetBinError(8418,3.072055);
   smoothHisto__1->SetBinError(8419,2.896971);
   smoothHisto__1->SetBinError(8420,2.714975);
   smoothHisto__1->SetBinError(8421,2.514102);
   smoothHisto__1->SetBinError(8422,2.104416);
   smoothHisto__1->SetBinError(8423,1.925126);
   smoothHisto__1->SetBinError(8424,1.892647);
   smoothHisto__1->SetBinError(8425,1.700006);
   smoothHisto__1->SetBinError(8426,1.568795);
   smoothHisto__1->SetBinError(8427,1.286436);
   smoothHisto__1->SetBinError(8428,1.011476);
   smoothHisto__1->SetBinError(8429,1.002738);
   smoothHisto__1->SetBinError(8430,0.9838037);
   smoothHisto__1->SetBinError(8431,0.7880289);
   smoothHisto__1->SetBinError(8432,0.649209);
   smoothHisto__1->SetBinError(8433,0.5716751);
   smoothHisto__1->SetBinError(8434,0.4721652);
   smoothHisto__1->SetBinError(8435,0.3671307);
   smoothHisto__1->SetBinError(8436,0.311558);
   smoothHisto__1->SetBinError(8437,0.2950831);
   smoothHisto__1->SetBinError(8438,0.1830442);
   smoothHisto__1->SetBinError(8439,0.1025602);
   smoothHisto__1->SetBinError(8440,0.03994352);
   smoothHisto__1->SetBinError(8498,0.06272897);
   smoothHisto__1->SetBinError(8499,0.1335037);
   smoothHisto__1->SetBinError(8500,0.2827903);
   smoothHisto__1->SetBinError(8501,0.3522184);
   smoothHisto__1->SetBinError(8502,0.6150821);
   smoothHisto__1->SetBinError(8503,1.034695);
   smoothHisto__1->SetBinError(8504,1.392192);
   smoothHisto__1->SetBinError(8505,1.91851);
   smoothHisto__1->SetBinError(8506,2.692078);
   smoothHisto__1->SetBinError(8507,3.700597);
   smoothHisto__1->SetBinError(8508,4.304477);
   smoothHisto__1->SetBinError(8509,4.460984);
   smoothHisto__1->SetBinError(8510,4.435612);
   smoothHisto__1->SetBinError(8511,4.350221);
   smoothHisto__1->SetBinError(8512,4.14017);
   smoothHisto__1->SetBinError(8513,4.180006);
   smoothHisto__1->SetBinError(8514,4.146379);
   smoothHisto__1->SetBinError(8515,3.943183);
   smoothHisto__1->SetBinError(8516,3.844293);
   smoothHisto__1->SetBinError(8517,3.634727);
   smoothHisto__1->SetBinError(8518,3.455509);
   smoothHisto__1->SetBinError(8519,3.108232);
   smoothHisto__1->SetBinError(8520,2.926272);
   smoothHisto__1->SetBinError(8521,2.697077);
   smoothHisto__1->SetBinError(8522,2.586733);
   smoothHisto__1->SetBinError(8523,2.408776);
   smoothHisto__1->SetBinError(8524,2.048338);
   smoothHisto__1->SetBinError(8525,1.941817);
   smoothHisto__1->SetBinError(8526,1.805592);
   smoothHisto__1->SetBinError(8527,1.684071);
   smoothHisto__1->SetBinError(8528,1.527153);
   smoothHisto__1->SetBinError(8529,1.279018);
   smoothHisto__1->SetBinError(8530,1.015353);
   smoothHisto__1->SetBinError(8531,0.9724628);
   smoothHisto__1->SetBinError(8532,0.8856204);
   smoothHisto__1->SetBinError(8533,0.9072159);
   smoothHisto__1->SetBinError(8534,0.7337542);
   smoothHisto__1->SetBinError(8535,0.4567513);
   smoothHisto__1->SetBinError(8536,0.4182976);
   smoothHisto__1->SetBinError(8537,0.4644686);
   smoothHisto__1->SetBinError(8538,0.4686066);
   smoothHisto__1->SetBinError(8539,0.2642549);
   smoothHisto__1->SetBinError(8540,0.1338651);
   smoothHisto__1->SetBinError(8541,0.04154412);
   smoothHisto__1->SetBinError(8542,0.0141864);
   smoothHisto__1->SetBinError(8600,0.03136448);
   smoothHisto__1->SetBinError(8601,0.08769775);
   smoothHisto__1->SetBinError(8602,0.2197466);
   smoothHisto__1->SetBinError(8603,0.4419055);
   smoothHisto__1->SetBinError(8604,0.7737891);
   smoothHisto__1->SetBinError(8605,1.195211);
   smoothHisto__1->SetBinError(8606,1.493805);
   smoothHisto__1->SetBinError(8607,1.986895);
   smoothHisto__1->SetBinError(8608,2.740004);
   smoothHisto__1->SetBinError(8609,3.752712);
   smoothHisto__1->SetBinError(8610,4.227889);
   smoothHisto__1->SetBinError(8611,4.498626);
   smoothHisto__1->SetBinError(8612,4.481602);
   smoothHisto__1->SetBinError(8613,4.210142);
   smoothHisto__1->SetBinError(8614,4.075926);
   smoothHisto__1->SetBinError(8615,4.155303);
   smoothHisto__1->SetBinError(8616,4.101122);
   smoothHisto__1->SetBinError(8617,3.78095);
   smoothHisto__1->SetBinError(8618,3.617661);
   smoothHisto__1->SetBinError(8619,3.420058);
   smoothHisto__1->SetBinError(8620,3.287799);
   smoothHisto__1->SetBinError(8621,3.018456);
   smoothHisto__1->SetBinError(8622,2.891696);
   smoothHisto__1->SetBinError(8623,2.792304);
   smoothHisto__1->SetBinError(8624,2.568239);
   smoothHisto__1->SetBinError(8625,2.390074);
   smoothHisto__1->SetBinError(8626,2.132686);
   smoothHisto__1->SetBinError(8627,1.839772);
   smoothHisto__1->SetBinError(8628,1.729458);
   smoothHisto__1->SetBinError(8629,1.602507);
   smoothHisto__1->SetBinError(8630,1.409384);
   smoothHisto__1->SetBinError(8631,1.227488);
   smoothHisto__1->SetBinError(8632,1.099317);
   smoothHisto__1->SetBinError(8633,1.008964);
   smoothHisto__1->SetBinError(8634,0.8624279);
   smoothHisto__1->SetBinError(8635,0.731698);
   smoothHisto__1->SetBinError(8636,0.5961037);
   smoothHisto__1->SetBinError(8637,0.3950492);
   smoothHisto__1->SetBinError(8638,0.4659922);
   smoothHisto__1->SetBinError(8639,0.3717779);
   smoothHisto__1->SetBinError(8640,0.3149171);
   smoothHisto__1->SetBinError(8641,0.1656659);
   smoothHisto__1->SetBinError(8642,0.08526088);
   smoothHisto__1->SetBinError(8643,0.02588127);
   smoothHisto__1->SetBinError(8644,0.02835311);
   smoothHisto__1->SetBinError(8645,0.01417655);
   smoothHisto__1->SetBinError(8703,0.06895339);
   smoothHisto__1->SetBinError(8704,0.1834039);
   smoothHisto__1->SetBinError(8705,0.4032358);
   smoothHisto__1->SetBinError(8706,0.7069647);
   smoothHisto__1->SetBinError(8707,1.153186);
   smoothHisto__1->SetBinError(8708,1.507499);
   smoothHisto__1->SetBinError(8709,2.027625);
   smoothHisto__1->SetBinError(8710,2.830015);
   smoothHisto__1->SetBinError(8711,3.806693);
   smoothHisto__1->SetBinError(8712,4.271589);
   smoothHisto__1->SetBinError(8713,4.441074);
   smoothHisto__1->SetBinError(8714,4.383454);
   smoothHisto__1->SetBinError(8715,4.146589);
   smoothHisto__1->SetBinError(8716,4.032814);
   smoothHisto__1->SetBinError(8717,4.023003);
   smoothHisto__1->SetBinError(8718,3.958583);
   smoothHisto__1->SetBinError(8719,3.662732);
   smoothHisto__1->SetBinError(8720,3.543696);
   smoothHisto__1->SetBinError(8721,3.346684);
   smoothHisto__1->SetBinError(8722,3.140337);
   smoothHisto__1->SetBinError(8723,2.843186);
   smoothHisto__1->SetBinError(8724,2.756329);
   smoothHisto__1->SetBinError(8725,2.657517);
   smoothHisto__1->SetBinError(8726,2.538204);
   smoothHisto__1->SetBinError(8727,2.374855);
   smoothHisto__1->SetBinError(8728,2.137232);
   smoothHisto__1->SetBinError(8729,1.810829);
   smoothHisto__1->SetBinError(8730,1.814785);
   smoothHisto__1->SetBinError(8731,1.620881);
   smoothHisto__1->SetBinError(8732,1.403052);
   smoothHisto__1->SetBinError(8733,1.188532);
   smoothHisto__1->SetBinError(8734,1.043853);
   smoothHisto__1->SetBinError(8735,1.074942);
   smoothHisto__1->SetBinError(8736,0.7788417);
   smoothHisto__1->SetBinError(8737,0.7193718);
   smoothHisto__1->SetBinError(8738,0.6257439);
   smoothHisto__1->SetBinError(8739,0.4406277);
   smoothHisto__1->SetBinError(8740,0.3469427);
   smoothHisto__1->SetBinError(8741,0.2488801);
   smoothHisto__1->SetBinError(8742,0.2731277);
   smoothHisto__1->SetBinError(8743,0.1537881);
   smoothHisto__1->SetBinError(8744,0.09647765);
   smoothHisto__1->SetBinError(8745,0.0475604);
   smoothHisto__1->SetBinError(8746,0.05901869);
   smoothHisto__1->SetBinError(8747,0.02835311);
   smoothHisto__1->SetBinError(8748,0.01417655);
   smoothHisto__1->SetBinError(8804,0.02276621);
   smoothHisto__1->SetBinError(8805,0.07393632);
   smoothHisto__1->SetBinError(8806,0.1816847);
   smoothHisto__1->SetBinError(8807,0.3627274);
   smoothHisto__1->SetBinError(8808,0.658393);
   smoothHisto__1->SetBinError(8809,1.078959);
   smoothHisto__1->SetBinError(8810,1.61617);
   smoothHisto__1->SetBinError(8811,2.156451);
   smoothHisto__1->SetBinError(8812,3.077815);
   smoothHisto__1->SetBinError(8813,3.964196);
   smoothHisto__1->SetBinError(8814,4.353829);
   smoothHisto__1->SetBinError(8815,4.320034);
   smoothHisto__1->SetBinError(8816,4.197769);
   smoothHisto__1->SetBinError(8817,3.963933);
   smoothHisto__1->SetBinError(8818,3.975159);
   smoothHisto__1->SetBinError(8819,3.858262);
   smoothHisto__1->SetBinError(8820,3.883085);
   smoothHisto__1->SetBinError(8821,3.631727);
   smoothHisto__1->SetBinError(8822,3.474738);
   smoothHisto__1->SetBinError(8823,3.260834);
   smoothHisto__1->SetBinError(8824,2.974696);
   smoothHisto__1->SetBinError(8825,2.763922);
   smoothHisto__1->SetBinError(8826,2.648962);
   smoothHisto__1->SetBinError(8827,2.477503);
   smoothHisto__1->SetBinError(8828,2.408475);
   smoothHisto__1->SetBinError(8829,2.227986);
   smoothHisto__1->SetBinError(8830,2.075007);
   smoothHisto__1->SetBinError(8831,1.716322);
   smoothHisto__1->SetBinError(8832,1.70284);
   smoothHisto__1->SetBinError(8833,1.708347);
   smoothHisto__1->SetBinError(8834,1.425846);
   smoothHisto__1->SetBinError(8835,1.285241);
   smoothHisto__1->SetBinError(8836,1.053737);
   smoothHisto__1->SetBinError(8837,1.021338);
   smoothHisto__1->SetBinError(8838,0.7872486);
   smoothHisto__1->SetBinError(8839,0.655596);
   smoothHisto__1->SetBinError(8840,0.536732);
   smoothHisto__1->SetBinError(8841,0.4989702);
   smoothHisto__1->SetBinError(8842,0.3102146);
   smoothHisto__1->SetBinError(8843,0.2295238);
   smoothHisto__1->SetBinError(8844,0.2556149);
   smoothHisto__1->SetBinError(8845,0.2072655);
   smoothHisto__1->SetBinError(8846,0.1653628);
   smoothHisto__1->SetBinError(8847,0.09512079);
   smoothHisto__1->SetBinError(8848,0.1180374);
   smoothHisto__1->SetBinError(8849,0.05670622);
   smoothHisto__1->SetBinError(8850,0.02835311);
   smoothHisto__1->SetBinError(8906,0.05014734);
   smoothHisto__1->SetBinError(8907,0.1392786);
   smoothHisto__1->SetBinError(8908,0.2934334);
   smoothHisto__1->SetBinError(8909,0.4774846);
   smoothHisto__1->SetBinError(8910,0.625362);
   smoothHisto__1->SetBinError(8911,1.060145);
   smoothHisto__1->SetBinError(8912,1.641514);
   smoothHisto__1->SetBinError(8913,2.22469);
   smoothHisto__1->SetBinError(8914,3.207903);
   smoothHisto__1->SetBinError(8915,3.845968);
   smoothHisto__1->SetBinError(8916,4.121524);
   smoothHisto__1->SetBinError(8917,4.260186);
   smoothHisto__1->SetBinError(8918,4.121751);
   smoothHisto__1->SetBinError(8919,3.951573);
   smoothHisto__1->SetBinError(8920,3.798065);
   smoothHisto__1->SetBinError(8921,3.73814);
   smoothHisto__1->SetBinError(8922,3.62428);
   smoothHisto__1->SetBinError(8923,3.410016);
   smoothHisto__1->SetBinError(8924,3.303369);
   smoothHisto__1->SetBinError(8925,3.060364);
   smoothHisto__1->SetBinError(8926,2.881566);
   smoothHisto__1->SetBinError(8927,2.753601);
   smoothHisto__1->SetBinError(8928,2.521504);
   smoothHisto__1->SetBinError(8929,2.264961);
   smoothHisto__1->SetBinError(8930,2.269299);
   smoothHisto__1->SetBinError(8931,2.108328);
   smoothHisto__1->SetBinError(8932,1.840098);
   smoothHisto__1->SetBinError(8933,1.591732);
   smoothHisto__1->SetBinError(8934,1.444493);
   smoothHisto__1->SetBinError(8935,1.417241);
   smoothHisto__1->SetBinError(8936,1.307924);
   smoothHisto__1->SetBinError(8937,1.315362);
   smoothHisto__1->SetBinError(8938,1.092017);
   smoothHisto__1->SetBinError(8939,1.07296);
   smoothHisto__1->SetBinError(8940,0.8462425);
   smoothHisto__1->SetBinError(8941,0.6700511);
   smoothHisto__1->SetBinError(8942,0.5002851);
   smoothHisto__1->SetBinError(8943,0.4284536);
   smoothHisto__1->SetBinError(8944,0.2711637);
   smoothHisto__1->SetBinError(8945,0.2809706);
   smoothHisto__1->SetBinError(8946,0.1860188);
   smoothHisto__1->SetBinError(8947,0.1232801);
   smoothHisto__1->SetBinError(8948,0.08177079);
   smoothHisto__1->SetBinError(8949,0.0475604);
   smoothHisto__1->SetBinError(8950,0.05901869);
   smoothHisto__1->SetBinError(8951,0.02835311);
   smoothHisto__1->SetBinError(8952,0.01417655);
   smoothHisto__1->SetBinError(9008,0.06314694);
   smoothHisto__1->SetBinError(9009,0.1415147);
   smoothHisto__1->SetBinError(9010,0.2455121);
   smoothHisto__1->SetBinError(9011,0.3647205);
   smoothHisto__1->SetBinError(9012,0.5830395);
   smoothHisto__1->SetBinError(9013,1.018198);
   smoothHisto__1->SetBinError(9014,1.633985);
   smoothHisto__1->SetBinError(9015,2.286931);
   smoothHisto__1->SetBinError(9016,3.498361);
   smoothHisto__1->SetBinError(9017,3.940117);
   smoothHisto__1->SetBinError(9018,4.109806);
   smoothHisto__1->SetBinError(9019,4.07494);
   smoothHisto__1->SetBinError(9020,4.061924);
   smoothHisto__1->SetBinError(9021,3.965052);
   smoothHisto__1->SetBinError(9022,3.772779);
   smoothHisto__1->SetBinError(9023,3.631624);
   smoothHisto__1->SetBinError(9024,3.473514);
   smoothHisto__1->SetBinError(9025,3.379562);
   smoothHisto__1->SetBinError(9026,3.168025);
   smoothHisto__1->SetBinError(9027,3.004179);
   smoothHisto__1->SetBinError(9028,2.89688);
   smoothHisto__1->SetBinError(9029,2.658107);
   smoothHisto__1->SetBinError(9030,2.504485);
   smoothHisto__1->SetBinError(9031,2.322104);
   smoothHisto__1->SetBinError(9032,2.215324);
   smoothHisto__1->SetBinError(9033,2.061882);
   smoothHisto__1->SetBinError(9034,1.719429);
   smoothHisto__1->SetBinError(9035,1.628732);
   smoothHisto__1->SetBinError(9036,1.594088);
   smoothHisto__1->SetBinError(9037,1.478795);
   smoothHisto__1->SetBinError(9038,1.268838);
   smoothHisto__1->SetBinError(9039,1.24955);
   smoothHisto__1->SetBinError(9040,0.9928838);
   smoothHisto__1->SetBinError(9041,0.9684998);
   smoothHisto__1->SetBinError(9042,0.7158333);
   smoothHisto__1->SetBinError(9043,0.6225552);
   smoothHisto__1->SetBinError(9044,0.475825);
   smoothHisto__1->SetBinError(9045,0.3282015);
   smoothHisto__1->SetBinError(9046,0.3025379);
   smoothHisto__1->SetBinError(9047,0.2783903);
   smoothHisto__1->SetBinError(9048,0.1898872);
   smoothHisto__1->SetBinError(9049,0.09917406);
   smoothHisto__1->SetBinError(9050,0.04793646);
   smoothHisto__1->SetBinError(9051,0.02164685);
   smoothHisto__1->SetBinError(9052,0.02835311);
   smoothHisto__1->SetBinError(9053,0.01417655);
   smoothHisto__1->SetBinError(9109,0.04126768);
   smoothHisto__1->SetBinError(9110,0.08516829);
   smoothHisto__1->SetBinError(9111,0.1930001);
   smoothHisto__1->SetBinError(9112,0.2588283);
   smoothHisto__1->SetBinError(9113,0.5113154);
   smoothHisto__1->SetBinError(9114,0.7632473);
   smoothHisto__1->SetBinError(9115,1.167104);
   smoothHisto__1->SetBinError(9116,1.611046);
   smoothHisto__1->SetBinError(9117,2.423996);
   smoothHisto__1->SetBinError(9118,3.59644);
   smoothHisto__1->SetBinError(9119,3.989543);
   smoothHisto__1->SetBinError(9120,4.156894);
   smoothHisto__1->SetBinError(9121,4.151721);
   smoothHisto__1->SetBinError(9122,4.024735);
   smoothHisto__1->SetBinError(9123,3.797031);
   smoothHisto__1->SetBinError(9124,3.649566);
   smoothHisto__1->SetBinError(9125,3.632045);
   smoothHisto__1->SetBinError(9126,3.444138);
   smoothHisto__1->SetBinError(9127,3.333226);
   smoothHisto__1->SetBinError(9128,3.073502);
   smoothHisto__1->SetBinError(9129,2.917567);
   smoothHisto__1->SetBinError(9130,2.760554);
   smoothHisto__1->SetBinError(9131,2.625707);
   smoothHisto__1->SetBinError(9132,2.506344);
   smoothHisto__1->SetBinError(9133,2.268044);
   smoothHisto__1->SetBinError(9134,2.185923);
   smoothHisto__1->SetBinError(9135,2.002973);
   smoothHisto__1->SetBinError(9136,1.691626);
   smoothHisto__1->SetBinError(9137,1.56455);
   smoothHisto__1->SetBinError(9138,1.526031);
   smoothHisto__1->SetBinError(9139,1.440825);
   smoothHisto__1->SetBinError(9140,1.208817);
   smoothHisto__1->SetBinError(9141,1.090931);
   smoothHisto__1->SetBinError(9142,0.9630284);
   smoothHisto__1->SetBinError(9143,0.7979489);
   smoothHisto__1->SetBinError(9144,0.6508116);
   smoothHisto__1->SetBinError(9145,0.5152339);
   smoothHisto__1->SetBinError(9146,0.5816529);
   smoothHisto__1->SetBinError(9147,0.3681739);
   smoothHisto__1->SetBinError(9148,0.2344316);
   smoothHisto__1->SetBinError(9149,0.200817);
   smoothHisto__1->SetBinError(9150,0.258071);
   smoothHisto__1->SetBinError(9151,0.12629);
   smoothHisto__1->SetBinError(9152,0.0617678);
   smoothHisto__1->SetBinError(9211,0.08253535);
   smoothHisto__1->SetBinError(9212,0.1650707);
   smoothHisto__1->SetBinError(9213,0.341024);
   smoothHisto__1->SetBinError(9214,0.2924928);
   smoothHisto__1->SetBinError(9215,0.531705);
   smoothHisto__1->SetBinError(9216,0.8505488);
   smoothHisto__1->SetBinError(9217,1.199739);
   smoothHisto__1->SetBinError(9218,1.742188);
   smoothHisto__1->SetBinError(9219,2.600307);
   smoothHisto__1->SetBinError(9220,3.57411);
   smoothHisto__1->SetBinError(9221,3.866669);
   smoothHisto__1->SetBinError(9222,3.960985);
   smoothHisto__1->SetBinError(9223,3.861217);
   smoothHisto__1->SetBinError(9224,3.829503);
   smoothHisto__1->SetBinError(9225,3.701397);
   smoothHisto__1->SetBinError(9226,3.568617);
   smoothHisto__1->SetBinError(9227,3.595887);
   smoothHisto__1->SetBinError(9228,3.463862);
   smoothHisto__1->SetBinError(9229,3.275868);
   smoothHisto__1->SetBinError(9230,2.945296);
   smoothHisto__1->SetBinError(9231,2.815312);
   smoothHisto__1->SetBinError(9232,2.520364);
   smoothHisto__1->SetBinError(9233,2.413671);
   smoothHisto__1->SetBinError(9234,2.363208);
   smoothHisto__1->SetBinError(9235,2.227816);
   smoothHisto__1->SetBinError(9236,1.986862);
   smoothHisto__1->SetBinError(9237,1.778375);
   smoothHisto__1->SetBinError(9238,1.550639);
   smoothHisto__1->SetBinError(9239,1.508354);
   smoothHisto__1->SetBinError(9240,1.472232);
   smoothHisto__1->SetBinError(9241,1.375984);
   smoothHisto__1->SetBinError(9242,1.113462);
   smoothHisto__1->SetBinError(9243,1.056454);
   smoothHisto__1->SetBinError(9244,0.9924433);
   smoothHisto__1->SetBinError(9245,0.8187788);
   smoothHisto__1->SetBinError(9246,0.5759754);
   smoothHisto__1->SetBinError(9247,0.4923511);
   smoothHisto__1->SetBinError(9248,0.4596483);
   smoothHisto__1->SetBinError(9249,0.4026005);
   smoothHisto__1->SetBinError(9250,0.2421378);
   smoothHisto__1->SetBinError(9251,0.2090203);
   smoothHisto__1->SetBinError(9252,0.220321);
   smoothHisto__1->SetBinError(9253,0.108457);
   smoothHisto__1->SetBinError(9254,0.05161262);
   smoothHisto__1->SetBinError(9313,0.04126768);
   smoothHisto__1->SetBinError(9314,0.08586682);
   smoothHisto__1->SetBinError(9315,0.2072946);
   smoothHisto__1->SetBinError(9316,0.2976645);
   smoothHisto__1->SetBinError(9317,0.619218);
   smoothHisto__1->SetBinError(9318,0.9028018);
   smoothHisto__1->SetBinError(9319,1.344675);
   smoothHisto__1->SetBinError(9320,1.921826);
   smoothHisto__1->SetBinError(9321,2.800339);
   smoothHisto__1->SetBinError(9322,3.605032);
   smoothHisto__1->SetBinError(9323,3.933905);
   smoothHisto__1->SetBinError(9324,3.89979);
   smoothHisto__1->SetBinError(9325,3.843755);
   smoothHisto__1->SetBinError(9326,3.76145);
   smoothHisto__1->SetBinError(9327,3.595999);
   smoothHisto__1->SetBinError(9328,3.471888);
   smoothHisto__1->SetBinError(9329,3.465644);
   smoothHisto__1->SetBinError(9330,3.303201);
   smoothHisto__1->SetBinError(9331,3.145664);
   smoothHisto__1->SetBinError(9332,2.951494);
   smoothHisto__1->SetBinError(9333,2.785915);
   smoothHisto__1->SetBinError(9334,2.537492);
   smoothHisto__1->SetBinError(9335,2.401723);
   smoothHisto__1->SetBinError(9336,2.204748);
   smoothHisto__1->SetBinError(9337,2.123443);
   smoothHisto__1->SetBinError(9338,1.968336);
   smoothHisto__1->SetBinError(9339,1.715096);
   smoothHisto__1->SetBinError(9340,1.496156);
   smoothHisto__1->SetBinError(9341,1.421477);
   smoothHisto__1->SetBinError(9342,1.339718);
   smoothHisto__1->SetBinError(9343,1.187455);
   smoothHisto__1->SetBinError(9344,1.016191);
   smoothHisto__1->SetBinError(9345,0.9633403);
   smoothHisto__1->SetBinError(9346,0.8721272);
   smoothHisto__1->SetBinError(9347,0.8678342);
   smoothHisto__1->SetBinError(9348,0.6684275);
   smoothHisto__1->SetBinError(9349,0.4723816);
   smoothHisto__1->SetBinError(9350,0.4000456);
   smoothHisto__1->SetBinError(9351,0.440862);
   smoothHisto__1->SetBinError(9352,0.3186476);
   smoothHisto__1->SetBinError(9353,0.3175159);
   smoothHisto__1->SetBinError(9354,0.1821946);
   smoothHisto__1->SetBinError(9355,0.09500511);
   smoothHisto__1->SetBinError(9356,0.02852158);
   smoothHisto__1->SetBinError(9415,0.02368598);
   smoothHisto__1->SetBinError(9416,0.06805901);
   smoothHisto__1->SetBinError(9417,0.1979824);
   smoothHisto__1->SetBinError(9418,0.3493084);
   smoothHisto__1->SetBinError(9419,0.662634);
   smoothHisto__1->SetBinError(9420,0.8501806);
   smoothHisto__1->SetBinError(9421,1.224237);
   smoothHisto__1->SetBinError(9422,2.020548);
   smoothHisto__1->SetBinError(9423,2.948981);
   smoothHisto__1->SetBinError(9424,3.694602);
   smoothHisto__1->SetBinError(9425,3.786904);
   smoothHisto__1->SetBinError(9426,3.947545);
   smoothHisto__1->SetBinError(9427,3.883054);
   smoothHisto__1->SetBinError(9428,3.720363);
   smoothHisto__1->SetBinError(9429,3.529286);
   smoothHisto__1->SetBinError(9430,3.398749);
   smoothHisto__1->SetBinError(9431,3.359676);
   smoothHisto__1->SetBinError(9432,3.244351);
   smoothHisto__1->SetBinError(9433,3.154835);
   smoothHisto__1->SetBinError(9434,2.844746);
   smoothHisto__1->SetBinError(9435,2.692737);
   smoothHisto__1->SetBinError(9436,2.563352);
   smoothHisto__1->SetBinError(9437,2.392628);
   smoothHisto__1->SetBinError(9438,2.19305);
   smoothHisto__1->SetBinError(9439,2.045506);
   smoothHisto__1->SetBinError(9440,1.899022);
   smoothHisto__1->SetBinError(9441,1.714278);
   smoothHisto__1->SetBinError(9442,1.483636);
   smoothHisto__1->SetBinError(9443,1.383592);
   smoothHisto__1->SetBinError(9444,1.221997);
   smoothHisto__1->SetBinError(9445,1.09178);
   smoothHisto__1->SetBinError(9446,1.010302);
   smoothHisto__1->SetBinError(9447,0.9362913);
   smoothHisto__1->SetBinError(9448,0.7391853);
   smoothHisto__1->SetBinError(9449,0.7462705);
   smoothHisto__1->SetBinError(9450,0.5614043);
   smoothHisto__1->SetBinError(9451,0.4570108);
   smoothHisto__1->SetBinError(9452,0.4214585);
   smoothHisto__1->SetBinError(9453,0.3321571);
   smoothHisto__1->SetBinError(9454,0.3519512);
   smoothHisto__1->SetBinError(9455,0.2761102);
   smoothHisto__1->SetBinError(9456,0.1450722);
   smoothHisto__1->SetBinError(9457,0.09927705);
   smoothHisto__1->SetBinError(9458,0.06069498);
   smoothHisto__1->SetBinError(9459,0.03034749);
   smoothHisto__1->SetBinError(9517,0.04737195);
   smoothHisto__1->SetBinError(9518,0.1177727);
   smoothHisto__1->SetBinError(9519,0.2664364);
   smoothHisto__1->SetBinError(9520,0.4338125);
   smoothHisto__1->SetBinError(9521,0.6645358);
   smoothHisto__1->SetBinError(9522,0.9539468);
   smoothHisto__1->SetBinError(9523,1.304168);
   smoothHisto__1->SetBinError(9524,2.148033);
   smoothHisto__1->SetBinError(9525,3.056132);
   smoothHisto__1->SetBinError(9526,3.489043);
   smoothHisto__1->SetBinError(9527,3.709368);
   smoothHisto__1->SetBinError(9528,3.751176);
   smoothHisto__1->SetBinError(9529,3.649768);
   smoothHisto__1->SetBinError(9530,3.603643);
   smoothHisto__1->SetBinError(9531,3.481299);
   smoothHisto__1->SetBinError(9532,3.487857);
   smoothHisto__1->SetBinError(9533,3.330275);
   smoothHisto__1->SetBinError(9534,3.12563);
   smoothHisto__1->SetBinError(9535,2.989728);
   smoothHisto__1->SetBinError(9536,2.824368);
   smoothHisto__1->SetBinError(9537,2.678158);
   smoothHisto__1->SetBinError(9538,2.478125);
   smoothHisto__1->SetBinError(9539,2.181523);
   smoothHisto__1->SetBinError(9540,2.045031);
   smoothHisto__1->SetBinError(9541,1.951574);
   smoothHisto__1->SetBinError(9542,1.846257);
   smoothHisto__1->SetBinError(9543,1.694497);
   smoothHisto__1->SetBinError(9544,1.306512);
   smoothHisto__1->SetBinError(9545,1.26259);
   smoothHisto__1->SetBinError(9546,1.255362);
   smoothHisto__1->SetBinError(9547,1.143262);
   smoothHisto__1->SetBinError(9548,1.023428);
   smoothHisto__1->SetBinError(9549,0.9413446);
   smoothHisto__1->SetBinError(9550,0.7498477);
   smoothHisto__1->SetBinError(9551,0.7908149);
   smoothHisto__1->SetBinError(9552,0.5664638);
   smoothHisto__1->SetBinError(9553,0.4088035);
   smoothHisto__1->SetBinError(9554,0.413516);
   smoothHisto__1->SetBinError(9555,0.3082502);
   smoothHisto__1->SetBinError(9556,0.2691684);
   smoothHisto__1->SetBinError(9557,0.176103);
   smoothHisto__1->SetBinError(9558,0.1141183);
   smoothHisto__1->SetBinError(9559,0.1601072);
   smoothHisto__1->SetBinError(9560,0.12139);
   smoothHisto__1->SetBinError(9561,0.06069498);
   smoothHisto__1->SetBinError(9562,0.0237382);
   smoothHisto__1->SetBinError(9618,0.04938515);
   smoothHisto__1->SetBinError(9619,0.1015706);
   smoothHisto__1->SetBinError(9620,0.1283705);
   smoothHisto__1->SetBinError(9621,0.2642015);
   smoothHisto__1->SetBinError(9622,0.5187961);
   smoothHisto__1->SetBinError(9623,0.6856106);
   smoothHisto__1->SetBinError(9624,1.002285);
   smoothHisto__1->SetBinError(9625,1.519367);
   smoothHisto__1->SetBinError(9626,2.304631);
   smoothHisto__1->SetBinError(9627,3.159843);
   smoothHisto__1->SetBinError(9628,3.462227);
   smoothHisto__1->SetBinError(9629,3.619985);
   smoothHisto__1->SetBinError(9630,3.690067);
   smoothHisto__1->SetBinError(9631,3.613034);
   smoothHisto__1->SetBinError(9632,3.570104);
   smoothHisto__1->SetBinError(9633,3.426359);
   smoothHisto__1->SetBinError(9634,3.370311);
   smoothHisto__1->SetBinError(9635,3.204038);
   smoothHisto__1->SetBinError(9636,3.108928);
   smoothHisto__1->SetBinError(9637,2.979412);
   smoothHisto__1->SetBinError(9638,2.784945);
   smoothHisto__1->SetBinError(9639,2.565854);
   smoothHisto__1->SetBinError(9640,2.44017);
   smoothHisto__1->SetBinError(9641,2.236754);
   smoothHisto__1->SetBinError(9642,2.191102);
   smoothHisto__1->SetBinError(9643,2.069433);
   smoothHisto__1->SetBinError(9644,1.811977);
   smoothHisto__1->SetBinError(9645,1.563834);
   smoothHisto__1->SetBinError(9646,1.368627);
   smoothHisto__1->SetBinError(9647,1.399063);
   smoothHisto__1->SetBinError(9648,1.342697);
   smoothHisto__1->SetBinError(9649,1.155736);
   smoothHisto__1->SetBinError(9650,0.9562281);
   smoothHisto__1->SetBinError(9651,0.8467381);
   smoothHisto__1->SetBinError(9652,0.6791097);
   smoothHisto__1->SetBinError(9653,0.7026527);
   smoothHisto__1->SetBinError(9654,0.5596099);
   smoothHisto__1->SetBinError(9655,0.4049915);
   smoothHisto__1->SetBinError(9656,0.3871368);
   smoothHisto__1->SetBinError(9657,0.3289881);
   smoothHisto__1->SetBinError(9658,0.3739691);
   smoothHisto__1->SetBinError(9659,0.2110147);
   smoothHisto__1->SetBinError(9660,0.1168479);
   smoothHisto__1->SetBinError(9661,0.1237729);
   smoothHisto__1->SetBinError(9662,0.1936337);
   smoothHisto__1->SetBinError(9663,0.09681686);
   smoothHisto__1->SetBinError(9664,0.0474764);
   smoothHisto__1->SetBinError(9719,0.04938515);
   smoothHisto__1->SetBinError(9720,0.0987703);
   smoothHisto__1->SetBinError(9721,0.2019688);
   smoothHisto__1->SetBinError(9722,0.1696519);
   smoothHisto__1->SetBinError(9723,0.2948451);
   smoothHisto__1->SetBinError(9724,0.5343102);
   smoothHisto__1->SetBinError(9725,0.779053);
   smoothHisto__1->SetBinError(9726,1.039069);
   smoothHisto__1->SetBinError(9727,1.437742);
   smoothHisto__1->SetBinError(9728,2.172451);
   smoothHisto__1->SetBinError(9729,3.029075);
   smoothHisto__1->SetBinError(9730,3.395595);
   smoothHisto__1->SetBinError(9731,3.680788);
   smoothHisto__1->SetBinError(9732,3.722777);
   smoothHisto__1->SetBinError(9733,3.548071);
   smoothHisto__1->SetBinError(9734,3.499322);
   smoothHisto__1->SetBinError(9735,3.311422);
   smoothHisto__1->SetBinError(9736,3.153917);
   smoothHisto__1->SetBinError(9737,2.997887);
   smoothHisto__1->SetBinError(9738,2.860443);
   smoothHisto__1->SetBinError(9739,2.714186);
   smoothHisto__1->SetBinError(9740,2.626702);
   smoothHisto__1->SetBinError(9741,2.505185);
   smoothHisto__1->SetBinError(9742,2.391882);
   smoothHisto__1->SetBinError(9743,2.197396);
   smoothHisto__1->SetBinError(9744,2.18401);
   smoothHisto__1->SetBinError(9745,2.060413);
   smoothHisto__1->SetBinError(9746,1.740943);
   smoothHisto__1->SetBinError(9747,1.472186);
   smoothHisto__1->SetBinError(9748,1.368664);
   smoothHisto__1->SetBinError(9749,1.415764);
   smoothHisto__1->SetBinError(9750,1.400798);
   smoothHisto__1->SetBinError(9751,1.149938);
   smoothHisto__1->SetBinError(9752,1.038776);
   smoothHisto__1->SetBinError(9753,0.9035118);
   smoothHisto__1->SetBinError(9754,0.6640659);
   smoothHisto__1->SetBinError(9755,0.5552567);
   smoothHisto__1->SetBinError(9756,0.4197084);
   smoothHisto__1->SetBinError(9757,0.3353217);
   smoothHisto__1->SetBinError(9758,0.444727);
   smoothHisto__1->SetBinError(9759,0.261309);
   smoothHisto__1->SetBinError(9760,0.2275084);
   smoothHisto__1->SetBinError(9761,0.2125426);
   smoothHisto__1->SetBinError(9762,0.1097767);
   smoothHisto__1->SetBinError(9763,0.07759332);
   smoothHisto__1->SetBinError(9764,0.09681686);
   smoothHisto__1->SetBinError(9765,0.0474764);
   smoothHisto__1->SetBinError(9766,0.0237382);
   smoothHisto__1->SetBinError(9821,0.0987703);
   smoothHisto__1->SetBinError(9822,0.2000976);
   smoothHisto__1->SetBinError(9823,0.4077473);
   smoothHisto__1->SetBinError(9824,0.2887074);
   smoothHisto__1->SetBinError(9825,0.3590716);
   smoothHisto__1->SetBinError(9826,0.398343);
   smoothHisto__1->SetBinError(9827,0.6431646);
   smoothHisto__1->SetBinError(9828,0.978915);
   smoothHisto__1->SetBinError(9829,1.58995);
   smoothHisto__1->SetBinError(9830,2.29633);
   smoothHisto__1->SetBinError(9831,3.209418);
   smoothHisto__1->SetBinError(9832,3.395691);
   smoothHisto__1->SetBinError(9833,3.484261);
   smoothHisto__1->SetBinError(9834,3.513935);
   smoothHisto__1->SetBinError(9835,3.545606);
   smoothHisto__1->SetBinError(9836,3.566674);
   smoothHisto__1->SetBinError(9837,3.310109);
   smoothHisto__1->SetBinError(9838,3.16742);
   smoothHisto__1->SetBinError(9839,2.937018);
   smoothHisto__1->SetBinError(9840,2.799499);
   smoothHisto__1->SetBinError(9841,2.724999);
   smoothHisto__1->SetBinError(9842,2.511657);
   smoothHisto__1->SetBinError(9843,2.337749);
   smoothHisto__1->SetBinError(9844,2.260012);
   smoothHisto__1->SetBinError(9845,2.156199);
   smoothHisto__1->SetBinError(9846,2.129243);
   smoothHisto__1->SetBinError(9847,1.997351);
   smoothHisto__1->SetBinError(9848,1.662774);
   smoothHisto__1->SetBinError(9849,1.473921);
   smoothHisto__1->SetBinError(9850,1.389169);
   smoothHisto__1->SetBinError(9851,1.364799);
   smoothHisto__1->SetBinError(9852,1.241179);
   smoothHisto__1->SetBinError(9853,1.128812);
   smoothHisto__1->SetBinError(9854,0.9214462);
   smoothHisto__1->SetBinError(9855,0.7373588);
   smoothHisto__1->SetBinError(9856,0.5888679);
   smoothHisto__1->SetBinError(9857,0.5057837);
   smoothHisto__1->SetBinError(9858,0.4592588);
   smoothHisto__1->SetBinError(9859,0.3972115);
   smoothHisto__1->SetBinError(9860,0.389925);
   smoothHisto__1->SetBinError(9861,0.2090587);
   smoothHisto__1->SetBinError(9862,0.1356078);
   smoothHisto__1->SetBinError(9863,0.1054986);
   smoothHisto__1->SetBinError(9864,0.04834091);
   smoothHisto__1->SetBinError(9865,0.03387792);
   smoothHisto__1->SetBinError(9866,0.0474764);
   smoothHisto__1->SetBinError(9867,0.0237382);
   smoothHisto__1->SetBinError(9923,0.04938515);
   smoothHisto__1->SetBinError(9924,0.1210179);
   smoothHisto__1->SetBinError(9925,0.262891);
   smoothHisto__1->SetBinError(9926,0.3713233);
   smoothHisto__1->SetBinError(9927,0.4858106);
   smoothHisto__1->SetBinError(9928,0.4839299);
   smoothHisto__1->SetBinError(9929,0.6804879);
   smoothHisto__1->SetBinError(9930,1.081665);
   smoothHisto__1->SetBinError(9931,1.720367);
   smoothHisto__1->SetBinError(9932,2.440438);
   smoothHisto__1->SetBinError(9933,3.190863);
   smoothHisto__1->SetBinError(9934,3.32001);
   smoothHisto__1->SetBinError(9935,3.412044);
   smoothHisto__1->SetBinError(9936,3.414871);
   smoothHisto__1->SetBinError(9937,3.384229);
   smoothHisto__1->SetBinError(9938,3.311954);
   smoothHisto__1->SetBinError(9939,3.109934);
   smoothHisto__1->SetBinError(9940,3.067602);
   smoothHisto__1->SetBinError(9941,2.818857);
   smoothHisto__1->SetBinError(9942,2.652844);
   smoothHisto__1->SetBinError(9943,2.473133);
   smoothHisto__1->SetBinError(9944,2.293032);
   smoothHisto__1->SetBinError(9945,2.25204);
   smoothHisto__1->SetBinError(9946,2.209079);
   smoothHisto__1->SetBinError(9947,2.148032);
   smoothHisto__1->SetBinError(9948,2.013835);
   smoothHisto__1->SetBinError(9949,1.775979);
   smoothHisto__1->SetBinError(9950,1.592752);
   smoothHisto__1->SetBinError(9951,1.467352);
   smoothHisto__1->SetBinError(9952,1.352999);
   smoothHisto__1->SetBinError(9953,1.16359);
   smoothHisto__1->SetBinError(9954,1.02572);
   smoothHisto__1->SetBinError(9955,0.9680299);
   smoothHisto__1->SetBinError(9956,0.8299078);
   smoothHisto__1->SetBinError(9957,0.6765495);
   smoothHisto__1->SetBinError(9958,0.5690848);
   smoothHisto__1->SetBinError(9959,0.5432667);
   smoothHisto__1->SetBinError(9960,0.4348731);
   smoothHisto__1->SetBinError(9961,0.3613921);
   smoothHisto__1->SetBinError(9962,0.2617893);
   smoothHisto__1->SetBinError(9963,0.1710048);
   smoothHisto__1->SetBinError(9964,0.07795225);
   smoothHisto__1->SetBinError(9965,0.05707388);
   smoothHisto__1->SetBinError(9966,0.02417046);
   smoothHisto__1->SetBinError(10026,0.08213734);
   smoothHisto__1->SetBinError(10027,0.1869315);
   smoothHisto__1->SetBinError(10028,0.3335242);
   smoothHisto__1->SetBinError(10029,0.4227941);
   smoothHisto__1->SetBinError(10030,0.490691);
   smoothHisto__1->SetBinError(10031,0.7341475);
   smoothHisto__1->SetBinError(10032,1.206867);
   smoothHisto__1->SetBinError(10033,1.813391);
   smoothHisto__1->SetBinError(10034,2.646261);
   smoothHisto__1->SetBinError(10035,3.217126);
   smoothHisto__1->SetBinError(10036,3.424653);
   smoothHisto__1->SetBinError(10037,3.38311);
   smoothHisto__1->SetBinError(10038,3.255895);
   smoothHisto__1->SetBinError(10039,3.216826);
   smoothHisto__1->SetBinError(10040,3.23917);
   smoothHisto__1->SetBinError(10041,3.012696);
   smoothHisto__1->SetBinError(10042,2.872845);
   smoothHisto__1->SetBinError(10043,2.773509);
   smoothHisto__1->SetBinError(10044,2.660221);
   smoothHisto__1->SetBinError(10045,2.447461);
   smoothHisto__1->SetBinError(10046,2.323175);
   smoothHisto__1->SetBinError(10047,2.254922);
   smoothHisto__1->SetBinError(10048,2.147353);
   smoothHisto__1->SetBinError(10049,2.005608);
   smoothHisto__1->SetBinError(10050,1.846);
   smoothHisto__1->SetBinError(10051,1.624964);
   smoothHisto__1->SetBinError(10052,1.397602);
   smoothHisto__1->SetBinError(10053,1.316747);
   smoothHisto__1->SetBinError(10054,1.262017);
   smoothHisto__1->SetBinError(10055,1.148264);
   smoothHisto__1->SetBinError(10056,1.03487);
   smoothHisto__1->SetBinError(10057,0.9580751);
   smoothHisto__1->SetBinError(10058,0.7678169);
   smoothHisto__1->SetBinError(10059,0.6678966);
   smoothHisto__1->SetBinError(10060,0.5737819);
   smoothHisto__1->SetBinError(10061,0.4706947);
   smoothHisto__1->SetBinError(10062,0.4772003);
   smoothHisto__1->SetBinError(10063,0.4683312);
   smoothHisto__1->SetBinError(10064,0.3267796);
   smoothHisto__1->SetBinError(10065,0.2833327);
   smoothHisto__1->SetBinError(10066,0.13087);
   smoothHisto__1->SetBinError(10067,0.06068225);
   smoothHisto__1->SetBinError(10128,0.04419249);
   smoothHisto__1->SetBinError(10129,0.1441832);
   smoothHisto__1->SetBinError(10130,0.3102437);
   smoothHisto__1->SetBinError(10131,0.5148573);
   smoothHisto__1->SetBinError(10132,0.5777883);
   smoothHisto__1->SetBinError(10133,0.7775785);
   smoothHisto__1->SetBinError(10134,1.304426);
   smoothHisto__1->SetBinError(10135,1.965843);
   smoothHisto__1->SetBinError(10136,2.948724);
   smoothHisto__1->SetBinError(10137,3.528097);
   smoothHisto__1->SetBinError(10138,3.737467);
   smoothHisto__1->SetBinError(10139,3.611324);
   smoothHisto__1->SetBinError(10140,3.540124);
   smoothHisto__1->SetBinError(10141,3.361018);
   smoothHisto__1->SetBinError(10142,3.285153);
   smoothHisto__1->SetBinError(10143,3.226849);
   smoothHisto__1->SetBinError(10144,3.133411);
   smoothHisto__1->SetBinError(10145,2.923547);
   smoothHisto__1->SetBinError(10146,2.901866);
   smoothHisto__1->SetBinError(10147,2.667589);
   smoothHisto__1->SetBinError(10148,2.44358);
   smoothHisto__1->SetBinError(10149,2.303338);
   smoothHisto__1->SetBinError(10150,2.198667);
   smoothHisto__1->SetBinError(10151,2.101609);
   smoothHisto__1->SetBinError(10152,1.86074);
   smoothHisto__1->SetBinError(10153,1.624205);
   smoothHisto__1->SetBinError(10154,1.505929);
   smoothHisto__1->SetBinError(10155,1.417638);
   smoothHisto__1->SetBinError(10156,1.373011);
   smoothHisto__1->SetBinError(10157,1.118797);
   smoothHisto__1->SetBinError(10158,0.989024);
   smoothHisto__1->SetBinError(10159,1.056913);
   smoothHisto__1->SetBinError(10160,0.8457595);
   smoothHisto__1->SetBinError(10161,0.630865);
   smoothHisto__1->SetBinError(10162,0.4749616);
   smoothHisto__1->SetBinError(10163,0.3689644);
   smoothHisto__1->SetBinError(10164,0.3060778);
   smoothHisto__1->SetBinError(10165,0.3183837);
   smoothHisto__1->SetBinError(10166,0.2270327);
   smoothHisto__1->SetBinError(10167,0.181054);
   smoothHisto__1->SetBinError(10168,0.08365927);
   smoothHisto__1->SetBinError(10169,0.03713654);
   smoothHisto__1->SetBinError(10230,0.08077069);
   smoothHisto__1->SetBinError(10231,0.1976663);
   smoothHisto__1->SetBinError(10232,0.4078619);
   smoothHisto__1->SetBinError(10233,0.5162129);
   smoothHisto__1->SetBinError(10234,0.5716922);
   smoothHisto__1->SetBinError(10235,0.8772977);
   smoothHisto__1->SetBinError(10236,1.567285);
   smoothHisto__1->SetBinError(10237,2.518665);
   smoothHisto__1->SetBinError(10238,3.639857);
   smoothHisto__1->SetBinError(10239,4.181537);
   smoothHisto__1->SetBinError(10240,4.606324);
   smoothHisto__1->SetBinError(10241,4.334525);
   smoothHisto__1->SetBinError(10242,4.059438);
   smoothHisto__1->SetBinError(10243,3.832886);
   smoothHisto__1->SetBinError(10244,3.69225);
   smoothHisto__1->SetBinError(10245,3.598377);
   smoothHisto__1->SetBinError(10246,3.643027);
   smoothHisto__1->SetBinError(10247,3.47491);
   smoothHisto__1->SetBinError(10248,3.350781);
   smoothHisto__1->SetBinError(10249,3.148414);
   smoothHisto__1->SetBinError(10250,2.816279);
   smoothHisto__1->SetBinError(10251,2.857783);
   smoothHisto__1->SetBinError(10252,2.654603);
   smoothHisto__1->SetBinError(10253,2.368779);
   smoothHisto__1->SetBinError(10254,2.244454);
   smoothHisto__1->SetBinError(10255,2.040866);
   smoothHisto__1->SetBinError(10256,1.949065);
   smoothHisto__1->SetBinError(10257,1.791527);
   smoothHisto__1->SetBinError(10258,1.568436);
   smoothHisto__1->SetBinError(10259,1.342782);
   smoothHisto__1->SetBinError(10260,1.356366);
   smoothHisto__1->SetBinError(10261,1.210606);
   smoothHisto__1->SetBinError(10262,1.155971);
   smoothHisto__1->SetBinError(10263,0.8150886);
   smoothHisto__1->SetBinError(10264,0.6599007);
   smoothHisto__1->SetBinError(10265,0.6452661);
   smoothHisto__1->SetBinError(10266,0.4130541);
   smoothHisto__1->SetBinError(10267,0.3832108);
   smoothHisto__1->SetBinError(10268,0.3578902);
   smoothHisto__1->SetBinError(10269,0.2564374);
   smoothHisto__1->SetBinError(10270,0.1227171);
   smoothHisto__1->SetBinError(10271,0.04358329);
   smoothHisto__1->SetEntries(511449);
   smoothHisto__1->SetStats(0);
   smoothHisto__1->SetContour(20);
   smoothHisto__1->SetContourLevel(0,0);
   smoothHisto__1->SetContourLevel(1,40.01478);
   smoothHisto__1->SetContourLevel(2,80.02957);
   smoothHisto__1->SetContourLevel(3,120.0443);
   smoothHisto__1->SetContourLevel(4,160.0591);
   smoothHisto__1->SetContourLevel(5,200.0739);
   smoothHisto__1->SetContourLevel(6,240.0887);
   smoothHisto__1->SetContourLevel(7,280.1035);
   smoothHisto__1->SetContourLevel(8,320.1183);
   smoothHisto__1->SetContourLevel(9,360.133);
   smoothHisto__1->SetContourLevel(10,400.1478);
   smoothHisto__1->SetContourLevel(11,440.1626);
   smoothHisto__1->SetContourLevel(12,480.1774);
   smoothHisto__1->SetContourLevel(13,520.1922);
   smoothHisto__1->SetContourLevel(14,560.207);
   smoothHisto__1->SetContourLevel(15,600.2217);
   smoothHisto__1->SetContourLevel(16,640.2365);
   smoothHisto__1->SetContourLevel(17,680.2513);
   smoothHisto__1->SetContourLevel(18,720.2661);
   smoothHisto__1->SetContourLevel(19,760.2809);
   smoothHisto__1->SetLineColor(95);
   smoothHisto__1->SetLineWidth(2);
   smoothHisto__1->SetMarkerStyle(20);
   smoothHisto__1->GetXaxis()->SetTitle("log_{10}(max(#it{p(l^{+}}), #it{p}(#it{l^{#minus}})))");
   smoothHisto__1->GetXaxis()->SetRange(30,97);
   smoothHisto__1->GetXaxis()->SetDecimals();
   smoothHisto__1->GetXaxis()->SetNdivisions(505);
   smoothHisto__1->GetXaxis()->SetLabelFont(132);
   smoothHisto__1->GetXaxis()->SetLabelOffset(0.01);
   smoothHisto__1->GetXaxis()->SetLabelSize(0.06);
   smoothHisto__1->GetXaxis()->SetTitleSize(0.072);
   smoothHisto__1->GetXaxis()->SetTitleOffset(1.045);
   smoothHisto__1->GetXaxis()->SetTitleFont(132);
   smoothHisto__1->GetYaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   smoothHisto__1->GetYaxis()->SetDecimals();
   smoothHisto__1->GetYaxis()->SetLabelFont(132);
   smoothHisto__1->GetYaxis()->SetLabelOffset(0.01);
   smoothHisto__1->GetYaxis()->SetLabelSize(0.06);
   smoothHisto__1->GetYaxis()->SetTitleSize(0.072);
   smoothHisto__1->GetYaxis()->SetTitleOffset(1.425);
   smoothHisto__1->GetYaxis()->SetTitleFont(132);
   smoothHisto__1->GetZaxis()->SetLabelFont(132);
   smoothHisto__1->GetZaxis()->SetLabelSize(0.06);
   smoothHisto__1->GetZaxis()->SetTitleSize(0.072);
   smoothHisto__1->GetZaxis()->SetTitleOffset(1.2);
   smoothHisto__1->GetZaxis()->SetTitleFont(132);
   smoothHisto__1->Draw("cont3");
   
   TH2F *smoothHisto__2 = new TH2F("smoothHisto__2","PMaxVSThetaE",100,3,5.7,100,0,0.3);
   smoothHisto__2->SetBinContent(180,0.01805898);
   smoothHisto__2->SetBinContent(181,0.03611795);
   smoothHisto__2->SetBinContent(182,0.07413797);
   smoothHisto__2->SetBinContent(183,0.1687179);
   smoothHisto__2->SetBinContent(184,0.2544811);
   smoothHisto__2->SetBinContent(185,0.2949422);
   smoothHisto__2->SetBinContent(186,0.2998855);
   smoothHisto__2->SetBinContent(187,0.3790504);
   smoothHisto__2->SetBinContent(188,0.5945441);
   smoothHisto__2->SetBinContent(189,0.7761519);
   smoothHisto__2->SetBinContent(190,0.7170399);
   smoothHisto__2->SetBinContent(191,0.5470828);
   smoothHisto__2->SetBinContent(192,0.3997362);
   smoothHisto__2->SetBinContent(193,0.3343398);
   smoothHisto__2->SetBinContent(194,0.3017799);
   smoothHisto__2->SetBinContent(195,0.3110047);
   smoothHisto__2->SetBinContent(196,0.3275563);
   smoothHisto__2->SetBinContent(197,0.2195146);
   smoothHisto__2->SetBinContent(198,0.2225085);
   smoothHisto__2->SetBinContent(199,0.2124375);
   smoothHisto__2->SetBinContent(200,0.308814);
   smoothHisto__2->SetBinContent(201,0.2240611);
   smoothHisto__2->SetBinContent(202,0.1217462);
   smoothHisto__2->SetBinContent(278,0.05779849);
   smoothHisto__2->SetBinContent(279,0.2626418);
   smoothHisto__2->SetBinContent(280,0.6203714);
   smoothHisto__2->SetBinContent(281,0.874941);
   smoothHisto__2->SetBinContent(282,1.005008);
   smoothHisto__2->SetBinContent(283,1.319714);
   smoothHisto__2->SetBinContent(284,1.509112);
   smoothHisto__2->SetBinContent(285,1.891521);
   smoothHisto__2->SetBinContent(286,2.313543);
   smoothHisto__2->SetBinContent(287,2.471676);
   smoothHisto__2->SetBinContent(288,2.26365);
   smoothHisto__2->SetBinContent(289,1.911875);
   smoothHisto__2->SetBinContent(290,1.72088);
   smoothHisto__2->SetBinContent(291,1.988024);
   smoothHisto__2->SetBinContent(292,2.032825);
   smoothHisto__2->SetBinContent(293,1.960659);
   smoothHisto__2->SetBinContent(294,1.454839);
   smoothHisto__2->SetBinContent(295,1.247798);
   smoothHisto__2->SetBinContent(296,1.014644);
   smoothHisto__2->SetBinContent(297,0.918752);
   smoothHisto__2->SetBinContent(298,0.893922);
   smoothHisto__2->SetBinContent(299,0.8588966);
   smoothHisto__2->SetBinContent(300,0.7220823);
   smoothHisto__2->SetBinContent(301,0.4451672);
   smoothHisto__2->SetBinContent(302,0.5507004);
   smoothHisto__2->SetBinContent(303,0.436431);
   smoothHisto__2->SetBinContent(304,0.3164699);
   smoothHisto__2->SetBinContent(375,0.0392236);
   smoothHisto__2->SetBinContent(376,0.2129655);
   smoothHisto__2->SetBinContent(377,0.6967987);
   smoothHisto__2->SetBinContent(378,1.132532);
   smoothHisto__2->SetBinContent(379,1.239967);
   smoothHisto__2->SetBinContent(380,1.7326);
   smoothHisto__2->SetBinContent(381,2.734903);
   smoothHisto__2->SetBinContent(382,3.645136);
   smoothHisto__2->SetBinContent(383,4.690233);
   smoothHisto__2->SetBinContent(384,5.113002);
   smoothHisto__2->SetBinContent(385,5.608829);
   smoothHisto__2->SetBinContent(386,6.093205);
   smoothHisto__2->SetBinContent(387,6.872101);
   smoothHisto__2->SetBinContent(388,7.576534);
   smoothHisto__2->SetBinContent(389,7.555091);
   smoothHisto__2->SetBinContent(390,7.191008);
   smoothHisto__2->SetBinContent(391,5.732493);
   smoothHisto__2->SetBinContent(392,4.923083);
   smoothHisto__2->SetBinContent(393,4.801191);
   smoothHisto__2->SetBinContent(394,4.58079);
   smoothHisto__2->SetBinContent(395,4.276013);
   smoothHisto__2->SetBinContent(396,3.474969);
   smoothHisto__2->SetBinContent(397,3.102583);
   smoothHisto__2->SetBinContent(398,2.55937);
   smoothHisto__2->SetBinContent(399,2.386556);
   smoothHisto__2->SetBinContent(400,1.945072);
   smoothHisto__2->SetBinContent(401,1.69057);
   smoothHisto__2->SetBinContent(402,1.076097);
   smoothHisto__2->SetBinContent(403,0.7258095);
   smoothHisto__2->SetBinContent(404,0.6528469);
   smoothHisto__2->SetBinContent(405,0.4588799);
   smoothHisto__2->SetBinContent(406,0.3409209);
   smoothHisto__2->SetBinContent(474,0.06732621);
   smoothHisto__2->SetBinContent(475,0.2301494);
   smoothHisto__2->SetBinContent(476,0.6024538);
   smoothHisto__2->SetBinContent(477,1.451974);
   smoothHisto__2->SetBinContent(478,2.891988);
   smoothHisto__2->SetBinContent(479,4.254105);
   smoothHisto__2->SetBinContent(480,5.56815);
   smoothHisto__2->SetBinContent(481,6.312739);
   smoothHisto__2->SetBinContent(482,7.927938);
   smoothHisto__2->SetBinContent(483,10.62563);
   smoothHisto__2->SetBinContent(484,13.20755);
   smoothHisto__2->SetBinContent(485,15.40976);
   smoothHisto__2->SetBinContent(486,15.68544);
   smoothHisto__2->SetBinContent(487,16.13622);
   smoothHisto__2->SetBinContent(488,16.25065);
   smoothHisto__2->SetBinContent(489,17.11323);
   smoothHisto__2->SetBinContent(490,18.31528);
   smoothHisto__2->SetBinContent(491,17.66373);
   smoothHisto__2->SetBinContent(492,15.70174);
   smoothHisto__2->SetBinContent(493,11.81707);
   smoothHisto__2->SetBinContent(494,9.050451);
   smoothHisto__2->SetBinContent(495,7.741352);
   smoothHisto__2->SetBinContent(496,7.479898);
   smoothHisto__2->SetBinContent(497,6.704207);
   smoothHisto__2->SetBinContent(498,5.80212);
   smoothHisto__2->SetBinContent(499,4.798077);
   smoothHisto__2->SetBinContent(500,4.007401);
   smoothHisto__2->SetBinContent(501,3.373313);
   smoothHisto__2->SetBinContent(502,2.785637);
   smoothHisto__2->SetBinContent(503,2.679609);
   smoothHisto__2->SetBinContent(504,1.689478);
   smoothHisto__2->SetBinContent(505,1.158459);
   smoothHisto__2->SetBinContent(506,0.797904);
   smoothHisto__2->SetBinContent(507,0.591841);
   smoothHisto__2->SetBinContent(508,0.4940194);
   smoothHisto__2->SetBinContent(573,0.04784563);
   smoothHisto__2->SetBinContent(574,0.2462312);
   smoothHisto__2->SetBinContent(575,0.8772107);
   smoothHisto__2->SetBinContent(576,1.850101);
   smoothHisto__2->SetBinContent(577,3.136594);
   smoothHisto__2->SetBinContent(578,4.841774);
   smoothHisto__2->SetBinContent(579,7.324046);
   smoothHisto__2->SetBinContent(580,10.83289);
   smoothHisto__2->SetBinContent(581,14.62502);
   smoothHisto__2->SetBinContent(582,18.10028);
   smoothHisto__2->SetBinContent(583,20.05662);
   smoothHisto__2->SetBinContent(584,22.70727);
   smoothHisto__2->SetBinContent(585,26.79196);
   smoothHisto__2->SetBinContent(586,30.08816);
   smoothHisto__2->SetBinContent(587,33.15846);
   smoothHisto__2->SetBinContent(588,33.3925);
   smoothHisto__2->SetBinContent(589,32.00375);
   smoothHisto__2->SetBinContent(590,30.08016);
   smoothHisto__2->SetBinContent(591,28.80569);
   smoothHisto__2->SetBinContent(592,27.64855);
   smoothHisto__2->SetBinContent(593,25.77389);
   smoothHisto__2->SetBinContent(594,22.07685);
   smoothHisto__2->SetBinContent(595,17.14682);
   smoothHisto__2->SetBinContent(596,12.83595);
   smoothHisto__2->SetBinContent(597,10.31182);
   smoothHisto__2->SetBinContent(598,8.880513);
   smoothHisto__2->SetBinContent(599,7.069886);
   smoothHisto__2->SetBinContent(600,6.341762);
   smoothHisto__2->SetBinContent(601,4.968011);
   smoothHisto__2->SetBinContent(602,4.465325);
   smoothHisto__2->SetBinContent(603,3.407798);
   smoothHisto__2->SetBinContent(604,2.60905);
   smoothHisto__2->SetBinContent(605,2.15789);
   smoothHisto__2->SetBinContent(606,1.370248);
   smoothHisto__2->SetBinContent(607,1.034793);
   smoothHisto__2->SetBinContent(608,0.7358932);
   smoothHisto__2->SetBinContent(609,0.4579622);
   smoothHisto__2->SetBinContent(610,0.3065959);
   smoothHisto__2->SetBinContent(673,0.02642111);
   smoothHisto__2->SetBinContent(674,0.2981766);
   smoothHisto__2->SetBinContent(675,1.103441);
   smoothHisto__2->SetBinContent(676,2.570975);
   smoothHisto__2->SetBinContent(677,4.829342);
   smoothHisto__2->SetBinContent(678,8.252459);
   smoothHisto__2->SetBinContent(679,12.01106);
   smoothHisto__2->SetBinContent(680,16.42885);
   smoothHisto__2->SetBinContent(681,21.94194);
   smoothHisto__2->SetBinContent(682,27.62715);
   smoothHisto__2->SetBinContent(683,33.73975);
   smoothHisto__2->SetBinContent(684,38.07443);
   smoothHisto__2->SetBinContent(685,41.89487);
   smoothHisto__2->SetBinContent(686,43.45436);
   smoothHisto__2->SetBinContent(687,48.48764);
   smoothHisto__2->SetBinContent(688,50.73247);
   smoothHisto__2->SetBinContent(689,52.54644);
   smoothHisto__2->SetBinContent(690,50.56281);
   smoothHisto__2->SetBinContent(691,46.3782);
   smoothHisto__2->SetBinContent(692,41.2781);
   smoothHisto__2->SetBinContent(693,37.07032);
   smoothHisto__2->SetBinContent(694,34.10925);
   smoothHisto__2->SetBinContent(695,30.02135);
   smoothHisto__2->SetBinContent(696,23.76703);
   smoothHisto__2->SetBinContent(697,17.81894);
   smoothHisto__2->SetBinContent(698,12.66923);
   smoothHisto__2->SetBinContent(699,9.835017);
   smoothHisto__2->SetBinContent(700,7.981072);
   smoothHisto__2->SetBinContent(701,6.142446);
   smoothHisto__2->SetBinContent(702,5.22143);
   smoothHisto__2->SetBinContent(703,3.992295);
   smoothHisto__2->SetBinContent(704,3.245519);
   smoothHisto__2->SetBinContent(705,2.251258);
   smoothHisto__2->SetBinContent(706,1.626159);
   smoothHisto__2->SetBinContent(707,1.300531);
   smoothHisto__2->SetBinContent(708,0.889887);
   smoothHisto__2->SetBinContent(709,0.6142392);
   smoothHisto__2->SetBinContent(710,0.3997277);
   smoothHisto__2->SetBinContent(711,0.2443979);
   smoothHisto__2->SetBinContent(712,0.1424758);
   smoothHisto__2->SetBinContent(773,0.02317542);
   smoothHisto__2->SetBinContent(774,0.2718655);
   smoothHisto__2->SetBinContent(775,1.14289);
   smoothHisto__2->SetBinContent(776,2.874524);
   smoothHisto__2->SetBinContent(777,6.018843);
   smoothHisto__2->SetBinContent(778,10.80193);
   smoothHisto__2->SetBinContent(779,15.74729);
   smoothHisto__2->SetBinContent(780,22.74166);
   smoothHisto__2->SetBinContent(781,29.95617);
   smoothHisto__2->SetBinContent(782,36.93207);
   smoothHisto__2->SetBinContent(783,42.88757);
   smoothHisto__2->SetBinContent(784,49.6529);
   smoothHisto__2->SetBinContent(785,58.48985);
   smoothHisto__2->SetBinContent(786,63.26056);
   smoothHisto__2->SetBinContent(787,67.38451);
   smoothHisto__2->SetBinContent(788,65.99312);
   smoothHisto__2->SetBinContent(789,69.70644);
   smoothHisto__2->SetBinContent(790,67.53693);
   smoothHisto__2->SetBinContent(791,67.35183);
   smoothHisto__2->SetBinContent(792,63.72563);
   smoothHisto__2->SetBinContent(793,57.5649);
   smoothHisto__2->SetBinContent(794,50.15435);
   smoothHisto__2->SetBinContent(795,41.91019);
   smoothHisto__2->SetBinContent(796,34.85602);
   smoothHisto__2->SetBinContent(797,28.31469);
   smoothHisto__2->SetBinContent(798,21.85841);
   smoothHisto__2->SetBinContent(799,16.52995);
   smoothHisto__2->SetBinContent(800,11.90372);
   smoothHisto__2->SetBinContent(801,8.86438);
   smoothHisto__2->SetBinContent(802,6.375204);
   smoothHisto__2->SetBinContent(803,4.81105);
   smoothHisto__2->SetBinContent(804,3.892759);
   smoothHisto__2->SetBinContent(805,2.99566);
   smoothHisto__2->SetBinContent(806,2.219866);
   smoothHisto__2->SetBinContent(807,1.466063);
   smoothHisto__2->SetBinContent(808,0.8729614);
   smoothHisto__2->SetBinContent(809,0.593393);
   smoothHisto__2->SetBinContent(810,0.4579138);
   smoothHisto__2->SetBinContent(811,0.3093081);
   smoothHisto__2->SetBinContent(812,0.1995906);
   smoothHisto__2->SetBinContent(813,0.06988978);
   smoothHisto__2->SetBinContent(873,0.04486925);
   smoothHisto__2->SetBinContent(874,0.2892623);
   smoothHisto__2->SetBinContent(875,1.06165);
   smoothHisto__2->SetBinContent(876,2.706823);
   smoothHisto__2->SetBinContent(877,5.925454);
   smoothHisto__2->SetBinContent(878,11.26783);
   smoothHisto__2->SetBinContent(879,17.62985);
   smoothHisto__2->SetBinContent(880,26.53001);
   smoothHisto__2->SetBinContent(881,34.8055);
   smoothHisto__2->SetBinContent(882,44.54272);
   smoothHisto__2->SetBinContent(883,52.40738);
   smoothHisto__2->SetBinContent(884,60.70295);
   smoothHisto__2->SetBinContent(885,65.65178);
   smoothHisto__2->SetBinContent(886,73.70392);
   smoothHisto__2->SetBinContent(887,81.80402);
   smoothHisto__2->SetBinContent(888,87.71128);
   smoothHisto__2->SetBinContent(889,90.00496);
   smoothHisto__2->SetBinContent(890,86.35234);
   smoothHisto__2->SetBinContent(891,85.7734);
   smoothHisto__2->SetBinContent(892,79.33325);
   smoothHisto__2->SetBinContent(893,72.52967);
   smoothHisto__2->SetBinContent(894,64.03151);
   smoothHisto__2->SetBinContent(895,54.89719);
   smoothHisto__2->SetBinContent(896,46.81577);
   smoothHisto__2->SetBinContent(897,38.86275);
   smoothHisto__2->SetBinContent(898,32.62443);
   smoothHisto__2->SetBinContent(899,25.68093);
   smoothHisto__2->SetBinContent(900,19.15037);
   smoothHisto__2->SetBinContent(901,14.08269);
   smoothHisto__2->SetBinContent(902,10.10393);
   smoothHisto__2->SetBinContent(903,7.26269);
   smoothHisto__2->SetBinContent(904,5.066282);
   smoothHisto__2->SetBinContent(905,3.602196);
   smoothHisto__2->SetBinContent(906,2.885272);
   smoothHisto__2->SetBinContent(907,1.987999);
   smoothHisto__2->SetBinContent(908,1.426231);
   smoothHisto__2->SetBinContent(909,0.8945565);
   smoothHisto__2->SetBinContent(910,0.6851022);
   smoothHisto__2->SetBinContent(911,0.4325594);
   smoothHisto__2->SetBinContent(912,0.3365293);
   smoothHisto__2->SetBinContent(913,0.1716821);
   smoothHisto__2->SetBinContent(914,0.07731459);
   smoothHisto__2->SetBinContent(974,0.1472993);
   smoothHisto__2->SetBinContent(975,0.8828669);
   smoothHisto__2->SetBinContent(976,2.552183);
   smoothHisto__2->SetBinContent(977,5.310205);
   smoothHisto__2->SetBinContent(978,9.973439);
   smoothHisto__2->SetBinContent(979,17.26502);
   smoothHisto__2->SetBinContent(980,27.47855);
   smoothHisto__2->SetBinContent(981,37.29312);
   smoothHisto__2->SetBinContent(982,48.19692);
   smoothHisto__2->SetBinContent(983,58.25759);
   smoothHisto__2->SetBinContent(984,68.55983);
   smoothHisto__2->SetBinContent(985,75.32844);
   smoothHisto__2->SetBinContent(986,82.98425);
   smoothHisto__2->SetBinContent(987,86.29101);
   smoothHisto__2->SetBinContent(988,95.68363);
   smoothHisto__2->SetBinContent(989,102.6023);
   smoothHisto__2->SetBinContent(990,107.4442);
   smoothHisto__2->SetBinContent(991,105.0836);
   smoothHisto__2->SetBinContent(992,99.26248);
   smoothHisto__2->SetBinContent(993,93.10083);
   smoothHisto__2->SetBinContent(994,83.66259);
   smoothHisto__2->SetBinContent(995,72.24061);
   smoothHisto__2->SetBinContent(996,61.01471);
   smoothHisto__2->SetBinContent(997,49.81253);
   smoothHisto__2->SetBinContent(998,41.28327);
   smoothHisto__2->SetBinContent(999,32.93225);
   smoothHisto__2->SetBinContent(1000,25.92546);
   smoothHisto__2->SetBinContent(1001,19.42989);
   smoothHisto__2->SetBinContent(1002,14.87325);
   smoothHisto__2->SetBinContent(1003,11.39803);
   smoothHisto__2->SetBinContent(1004,8.170334);
   smoothHisto__2->SetBinContent(1005,5.645962);
   smoothHisto__2->SetBinContent(1006,3.706994);
   smoothHisto__2->SetBinContent(1007,2.712076);
   smoothHisto__2->SetBinContent(1008,2.188043);
   smoothHisto__2->SetBinContent(1009,1.358535);
   smoothHisto__2->SetBinContent(1010,0.9960979);
   smoothHisto__2->SetBinContent(1011,0.5637577);
   smoothHisto__2->SetBinContent(1012,0.4314993);
   smoothHisto__2->SetBinContent(1013,0.3056521);
   smoothHisto__2->SetBinContent(1014,0.2173047);
   smoothHisto__2->SetBinContent(1015,0.08859459);
   smoothHisto__2->SetBinContent(1016,0.0197126);
   smoothHisto__2->SetBinContent(1075,0.2880149);
   smoothHisto__2->SetBinContent(1076,1.638936);
   smoothHisto__2->SetBinContent(1077,4.369084);
   smoothHisto__2->SetBinContent(1078,9.007653);
   smoothHisto__2->SetBinContent(1079,15.48989);
   smoothHisto__2->SetBinContent(1080,24.5902);
   smoothHisto__2->SetBinContent(1081,35.60822);
   smoothHisto__2->SetBinContent(1082,48.14233);
   smoothHisto__2->SetBinContent(1083,59.21182);
   smoothHisto__2->SetBinContent(1084,70.98191);
   smoothHisto__2->SetBinContent(1085,83.6797);
   smoothHisto__2->SetBinContent(1086,94.76071);
   smoothHisto__2->SetBinContent(1087,101.1739);
   smoothHisto__2->SetBinContent(1088,108.2259);
   smoothHisto__2->SetBinContent(1089,111.1002);
   smoothHisto__2->SetBinContent(1090,116.9433);
   smoothHisto__2->SetBinContent(1091,120.1204);
   smoothHisto__2->SetBinContent(1092,118.4285);
   smoothHisto__2->SetBinContent(1093,111.6845);
   smoothHisto__2->SetBinContent(1094,100.2026);
   smoothHisto__2->SetBinContent(1095,88.92221);
   smoothHisto__2->SetBinContent(1096,78.45588);
   smoothHisto__2->SetBinContent(1097,65.74565);
   smoothHisto__2->SetBinContent(1098,54.47355);
   smoothHisto__2->SetBinContent(1099,43.33976);
   smoothHisto__2->SetBinContent(1100,34.65508);
   smoothHisto__2->SetBinContent(1101,27.59924);
   smoothHisto__2->SetBinContent(1102,21.53776);
   smoothHisto__2->SetBinContent(1103,15.98974);
   smoothHisto__2->SetBinContent(1104,11.869);
   smoothHisto__2->SetBinContent(1105,8.774216);
   smoothHisto__2->SetBinContent(1106,6.10353);
   smoothHisto__2->SetBinContent(1107,4.110531);
   smoothHisto__2->SetBinContent(1108,2.601966);
   smoothHisto__2->SetBinContent(1109,1.9291);
   smoothHisto__2->SetBinContent(1110,1.363099);
   smoothHisto__2->SetBinContent(1111,0.8979877);
   smoothHisto__2->SetBinContent(1112,0.5299108);
   smoothHisto__2->SetBinContent(1113,0.4217426);
   smoothHisto__2->SetBinContent(1114,0.3572106);
   smoothHisto__2->SetBinContent(1115,0.2042281);
   smoothHisto__2->SetBinContent(1116,0.1081255);
   smoothHisto__2->SetBinContent(1117,0.03676559);
   smoothHisto__2->SetBinContent(1175,0.02292997);
   smoothHisto__2->SetBinContent(1176,0.6103649);
   smoothHisto__2->SetBinContent(1177,2.476533);
   smoothHisto__2->SetBinContent(1178,6.240272);
   smoothHisto__2->SetBinContent(1179,12.76306);
   smoothHisto__2->SetBinContent(1180,21.49079);
   smoothHisto__2->SetBinContent(1181,32.6716);
   smoothHisto__2->SetBinContent(1182,44.03822);
   smoothHisto__2->SetBinContent(1183,56.56335);
   smoothHisto__2->SetBinContent(1184,69.39462);
   smoothHisto__2->SetBinContent(1185,80.69418);
   smoothHisto__2->SetBinContent(1186,92.12427);
   smoothHisto__2->SetBinContent(1187,105.4229);
   smoothHisto__2->SetBinContent(1188,118.0411);
   smoothHisto__2->SetBinContent(1189,123.8223);
   smoothHisto__2->SetBinContent(1190,130.6521);
   smoothHisto__2->SetBinContent(1191,132.2354);
   smoothHisto__2->SetBinContent(1192,131.9579);
   smoothHisto__2->SetBinContent(1193,129.5467);
   smoothHisto__2->SetBinContent(1194,120.7036);
   smoothHisto__2->SetBinContent(1195,110.053);
   smoothHisto__2->SetBinContent(1196,94.91833);
   smoothHisto__2->SetBinContent(1197,81.20306);
   smoothHisto__2->SetBinContent(1198,69.49184);
   smoothHisto__2->SetBinContent(1199,57.79643);
   smoothHisto__2->SetBinContent(1200,47.41658);
   smoothHisto__2->SetBinContent(1201,37.55897);
   smoothHisto__2->SetBinContent(1202,28.26772);
   smoothHisto__2->SetBinContent(1203,21.93496);
   smoothHisto__2->SetBinContent(1204,16.2675);
   smoothHisto__2->SetBinContent(1205,11.86545);
   smoothHisto__2->SetBinContent(1206,9.039418);
   smoothHisto__2->SetBinContent(1207,6.348064);
   smoothHisto__2->SetBinContent(1208,4.355124);
   smoothHisto__2->SetBinContent(1209,2.703403);
   smoothHisto__2->SetBinContent(1210,1.822715);
   smoothHisto__2->SetBinContent(1211,1.289157);
   smoothHisto__2->SetBinContent(1212,0.8512087);
   smoothHisto__2->SetBinContent(1213,0.5115682);
   smoothHisto__2->SetBinContent(1214,0.290238);
   smoothHisto__2->SetBinContent(1215,0.2388044);
   smoothHisto__2->SetBinContent(1216,0.220475);
   smoothHisto__2->SetBinContent(1217,0.135817);
   smoothHisto__2->SetBinContent(1218,0.05864671);
   smoothHisto__2->SetBinContent(1276,0.1706796);
   smoothHisto__2->SetBinContent(1277,1.016495);
   smoothHisto__2->SetBinContent(1278,3.31283);
   smoothHisto__2->SetBinContent(1279,8.514731);
   smoothHisto__2->SetBinContent(1280,15.63358);
   smoothHisto__2->SetBinContent(1281,26.35279);
   smoothHisto__2->SetBinContent(1282,38.34697);
   smoothHisto__2->SetBinContent(1283,52.60165);
   smoothHisto__2->SetBinContent(1284,64.82045);
   smoothHisto__2->SetBinContent(1285,77.89307);
   smoothHisto__2->SetBinContent(1286,91.15235);
   smoothHisto__2->SetBinContent(1287,104.8841);
   smoothHisto__2->SetBinContent(1288,117.8642);
   smoothHisto__2->SetBinContent(1289,130.7225);
   smoothHisto__2->SetBinContent(1290,141.637);
   smoothHisto__2->SetBinContent(1291,146.6145);
   smoothHisto__2->SetBinContent(1292,150.0716);
   smoothHisto__2->SetBinContent(1293,145.9053);
   smoothHisto__2->SetBinContent(1294,139.1993);
   smoothHisto__2->SetBinContent(1295,128.8173);
   smoothHisto__2->SetBinContent(1296,116.0035);
   smoothHisto__2->SetBinContent(1297,102.3894);
   smoothHisto__2->SetBinContent(1298,85.94857);
   smoothHisto__2->SetBinContent(1299,71.29791);
   smoothHisto__2->SetBinContent(1300,59.24784);
   smoothHisto__2->SetBinContent(1301,50.03757);
   smoothHisto__2->SetBinContent(1302,40.25787);
   smoothHisto__2->SetBinContent(1303,31.79735);
   smoothHisto__2->SetBinContent(1304,23.3328);
   smoothHisto__2->SetBinContent(1305,17.37216);
   smoothHisto__2->SetBinContent(1306,12.3039);
   smoothHisto__2->SetBinContent(1307,8.552265);
   smoothHisto__2->SetBinContent(1308,6.240658);
   smoothHisto__2->SetBinContent(1309,4.509825);
   smoothHisto__2->SetBinContent(1310,3.457418);
   smoothHisto__2->SetBinContent(1311,2.088937);
   smoothHisto__2->SetBinContent(1312,1.504245);
   smoothHisto__2->SetBinContent(1313,0.9169583);
   smoothHisto__2->SetBinContent(1314,0.7408543);
   smoothHisto__2->SetBinContent(1315,0.417288);
   smoothHisto__2->SetBinContent(1316,0.281205);
   smoothHisto__2->SetBinContent(1317,0.2626719);
   smoothHisto__2->SetBinContent(1318,0.3030612);
   smoothHisto__2->SetBinContent(1319,0.1515306);
   smoothHisto__2->SetBinContent(1320,0.04859316);
   smoothHisto__2->SetBinContent(1377,0.1930591);
   smoothHisto__2->SetBinContent(1378,0.9764045);
   smoothHisto__2->SetBinContent(1379,4.023369);
   smoothHisto__2->SetBinContent(1380,9.506657);
   smoothHisto__2->SetBinContent(1381,18.54169);
   smoothHisto__2->SetBinContent(1382,29.15734);
   smoothHisto__2->SetBinContent(1383,43.17456);
   smoothHisto__2->SetBinContent(1384,58.87941);
   smoothHisto__2->SetBinContent(1385,73.74126);
   smoothHisto__2->SetBinContent(1386,86.57591);
   smoothHisto__2->SetBinContent(1387,97.27697);
   smoothHisto__2->SetBinContent(1388,111.2952);
   smoothHisto__2->SetBinContent(1389,126.3472);
   smoothHisto__2->SetBinContent(1390,138.4718);
   smoothHisto__2->SetBinContent(1391,151.9583);
   smoothHisto__2->SetBinContent(1392,160.6264);
   smoothHisto__2->SetBinContent(1393,161.8025);
   smoothHisto__2->SetBinContent(1394,158.8804);
   smoothHisto__2->SetBinContent(1395,148.9746);
   smoothHisto__2->SetBinContent(1396,136.9479);
   smoothHisto__2->SetBinContent(1397,122.7827);
   smoothHisto__2->SetBinContent(1398,110.2381);
   smoothHisto__2->SetBinContent(1399,95.43102);
   smoothHisto__2->SetBinContent(1400,79.52992);
   smoothHisto__2->SetBinContent(1401,64.64482);
   smoothHisto__2->SetBinContent(1402,52.16892);
   smoothHisto__2->SetBinContent(1403,43.39092);
   smoothHisto__2->SetBinContent(1404,34.4817);
   smoothHisto__2->SetBinContent(1405,27.01494);
   smoothHisto__2->SetBinContent(1406,19.4769);
   smoothHisto__2->SetBinContent(1407,14.21514);
   smoothHisto__2->SetBinContent(1408,10.2865);
   smoothHisto__2->SetBinContent(1409,6.880227);
   smoothHisto__2->SetBinContent(1410,4.952587);
   smoothHisto__2->SetBinContent(1411,3.518793);
   smoothHisto__2->SetBinContent(1412,2.918299);
   smoothHisto__2->SetBinContent(1413,2.004648);
   smoothHisto__2->SetBinContent(1414,1.253068);
   smoothHisto__2->SetBinContent(1415,0.585569);
   smoothHisto__2->SetBinContent(1416,0.3721509);
   smoothHisto__2->SetBinContent(1417,0.2031889);
   smoothHisto__2->SetBinContent(1418,0.1446088);
   smoothHisto__2->SetBinContent(1419,0.140044);
   smoothHisto__2->SetBinContent(1420,0.1342334);
   smoothHisto__2->SetBinContent(1421,0.06711672);
   smoothHisto__2->SetBinContent(1422,0.02429658);
   smoothHisto__2->SetBinContent(1478,0.3780833);
   smoothHisto__2->SetBinContent(1479,1.853804);
   smoothHisto__2->SetBinContent(1480,4.605122);
   smoothHisto__2->SetBinContent(1481,10.41568);
   smoothHisto__2->SetBinContent(1482,19.33719);
   smoothHisto__2->SetBinContent(1483,31.46045);
   smoothHisto__2->SetBinContent(1484,45.35837);
   smoothHisto__2->SetBinContent(1485,60.30503);
   smoothHisto__2->SetBinContent(1486,77.40987);
   smoothHisto__2->SetBinContent(1487,91.33183);
   smoothHisto__2->SetBinContent(1488,105.4888);
   smoothHisto__2->SetBinContent(1489,117.0078);
   smoothHisto__2->SetBinContent(1490,131.7473);
   smoothHisto__2->SetBinContent(1491,148.27);
   smoothHisto__2->SetBinContent(1492,157.942);
   smoothHisto__2->SetBinContent(1493,166.7609);
   smoothHisto__2->SetBinContent(1494,169.7416);
   smoothHisto__2->SetBinContent(1495,167.6431);
   smoothHisto__2->SetBinContent(1496,157.84);
   smoothHisto__2->SetBinContent(1497,142.724);
   smoothHisto__2->SetBinContent(1498,127.9635);
   smoothHisto__2->SetBinContent(1499,113.9043);
   smoothHisto__2->SetBinContent(1500,101.61);
   smoothHisto__2->SetBinContent(1501,87.52235);
   smoothHisto__2->SetBinContent(1502,72.061);
   smoothHisto__2->SetBinContent(1503,57.44425);
   smoothHisto__2->SetBinContent(1504,45.89095);
   smoothHisto__2->SetBinContent(1505,38.23571);
   smoothHisto__2->SetBinContent(1506,30.06004);
   smoothHisto__2->SetBinContent(1507,23.42086);
   smoothHisto__2->SetBinContent(1508,17.5101);
   smoothHisto__2->SetBinContent(1509,12.8242);
   smoothHisto__2->SetBinContent(1510,9.096642);
   smoothHisto__2->SetBinContent(1511,6.057191);
   smoothHisto__2->SetBinContent(1512,4.251949);
   smoothHisto__2->SetBinContent(1513,3.268206);
   smoothHisto__2->SetBinContent(1514,2.922851);
   smoothHisto__2->SetBinContent(1515,1.955623);
   smoothHisto__2->SetBinContent(1516,1.119152);
   smoothHisto__2->SetBinContent(1517,0.5277555);
   smoothHisto__2->SetBinContent(1518,0.2675546);
   smoothHisto__2->SetBinContent(1519,0.1874049);
   smoothHisto__2->SetBinContent(1520,0.0879501);
   smoothHisto__2->SetBinContent(1521,0.09605697);
   smoothHisto__2->SetBinContent(1522,0.06711672);
   smoothHisto__2->SetBinContent(1523,0.02429658);
   smoothHisto__2->SetBinContent(1578,0.02190161);
   smoothHisto__2->SetBinContent(1579,0.4362556);
   smoothHisto__2->SetBinContent(1580,1.861788);
   smoothHisto__2->SetBinContent(1581,5.474134);
   smoothHisto__2->SetBinContent(1582,11.06424);
   smoothHisto__2->SetBinContent(1583,19.58019);
   smoothHisto__2->SetBinContent(1584,31.96239);
   smoothHisto__2->SetBinContent(1585,45.99086);
   smoothHisto__2->SetBinContent(1586,61.64964);
   smoothHisto__2->SetBinContent(1587,79.19785);
   smoothHisto__2->SetBinContent(1588,97.46324);
   smoothHisto__2->SetBinContent(1589,112.6266);
   smoothHisto__2->SetBinContent(1590,126.3823);
   smoothHisto__2->SetBinContent(1591,138.9103);
   smoothHisto__2->SetBinContent(1592,152.4965);
   smoothHisto__2->SetBinContent(1593,166.9695);
   smoothHisto__2->SetBinContent(1594,170.6584);
   smoothHisto__2->SetBinContent(1595,176.7959);
   smoothHisto__2->SetBinContent(1596,174.6248);
   smoothHisto__2->SetBinContent(1597,166.0168);
   smoothHisto__2->SetBinContent(1598,148.7617);
   smoothHisto__2->SetBinContent(1599,131.4564);
   smoothHisto__2->SetBinContent(1600,114.8394);
   smoothHisto__2->SetBinContent(1601,100.9412);
   smoothHisto__2->SetBinContent(1602,89.01376);
   smoothHisto__2->SetBinContent(1603,75.78413);
   smoothHisto__2->SetBinContent(1604,63.05403);
   smoothHisto__2->SetBinContent(1605,50.69024);
   smoothHisto__2->SetBinContent(1606,40.35802);
   smoothHisto__2->SetBinContent(1607,32.57616);
   smoothHisto__2->SetBinContent(1608,25.12336);
   smoothHisto__2->SetBinContent(1609,19.23972);
   smoothHisto__2->SetBinContent(1610,14.17311);
   smoothHisto__2->SetBinContent(1611,10.45133);
   smoothHisto__2->SetBinContent(1612,7.959497);
   smoothHisto__2->SetBinContent(1613,5.534445);
   smoothHisto__2->SetBinContent(1614,4.186594);
   smoothHisto__2->SetBinContent(1615,3.054788);
   smoothHisto__2->SetBinContent(1616,2.843333);
   smoothHisto__2->SetBinContent(1617,2.163376);
   smoothHisto__2->SetBinContent(1618,1.391046);
   smoothHisto__2->SetBinContent(1619,0.5854872);
   smoothHisto__2->SetBinContent(1620,0.189702);
   smoothHisto__2->SetBinContent(1621,0.09332719);
   smoothHisto__2->SetBinContent(1622,0.03471327);
   smoothHisto__2->SetBinContent(1623,0.01735663);
   smoothHisto__2->SetBinContent(1679,0.02190161);
   smoothHisto__2->SetBinContent(1680,0.1875808);
   smoothHisto__2->SetBinContent(1681,1.845441);
   smoothHisto__2->SetBinContent(1682,5.851573);
   smoothHisto__2->SetBinContent(1683,13.29499);
   smoothHisto__2->SetBinContent(1684,22.55983);
   smoothHisto__2->SetBinContent(1685,32.86871);
   smoothHisto__2->SetBinContent(1686,47.27699);
   smoothHisto__2->SetBinContent(1687,62.75813);
   smoothHisto__2->SetBinContent(1688,79.52712);
   smoothHisto__2->SetBinContent(1689,96.23975);
   smoothHisto__2->SetBinContent(1690,112.4591);
   smoothHisto__2->SetBinContent(1691,126.8701);
   smoothHisto__2->SetBinContent(1692,140.6762);
   smoothHisto__2->SetBinContent(1693,154.3829);
   smoothHisto__2->SetBinContent(1694,168.9207);
   smoothHisto__2->SetBinContent(1695,181.2409);
   smoothHisto__2->SetBinContent(1696,180.5672);
   smoothHisto__2->SetBinContent(1697,178.4507);
   smoothHisto__2->SetBinContent(1698,169.7301);
   smoothHisto__2->SetBinContent(1699,157.0337);
   smoothHisto__2->SetBinContent(1700,136.6954);
   smoothHisto__2->SetBinContent(1701,118.0067);
   smoothHisto__2->SetBinContent(1702,102.3822);
   smoothHisto__2->SetBinContent(1703,88.69219);
   smoothHisto__2->SetBinContent(1704,78.56595);
   smoothHisto__2->SetBinContent(1705,66.39636);
   smoothHisto__2->SetBinContent(1706,55.34332);
   smoothHisto__2->SetBinContent(1707,43.18796);
   smoothHisto__2->SetBinContent(1708,34.37111);
   smoothHisto__2->SetBinContent(1709,27.02005);
   smoothHisto__2->SetBinContent(1710,20.52191);
   smoothHisto__2->SetBinContent(1711,15.50194);
   smoothHisto__2->SetBinContent(1712,11.86489);
   smoothHisto__2->SetBinContent(1713,8.861341);
   smoothHisto__2->SetBinContent(1714,6.759982);
   smoothHisto__2->SetBinContent(1715,4.612679);
   smoothHisto__2->SetBinContent(1716,3.778744);
   smoothHisto__2->SetBinContent(1717,2.735871);
   smoothHisto__2->SetBinContent(1718,2.397015);
   smoothHisto__2->SetBinContent(1719,1.656577);
   smoothHisto__2->SetBinContent(1720,1.174582);
   smoothHisto__2->SetBinContent(1721,0.6256981);
   smoothHisto__2->SetBinContent(1722,0.2754127);
   smoothHisto__2->SetBinContent(1723,0.1018818);
   smoothHisto__2->SetBinContent(1724,0.01735663);
   smoothHisto__2->SetBinContent(1781,0.2318453);
   smoothHisto__2->SetBinContent(1782,1.219453);
   smoothHisto__2->SetBinContent(1783,4.718656);
   smoothHisto__2->SetBinContent(1784,11.627);
   smoothHisto__2->SetBinContent(1785,21.80868);
   smoothHisto__2->SetBinContent(1786,34.008);
   smoothHisto__2->SetBinContent(1787,47.13006);
   smoothHisto__2->SetBinContent(1788,64.00711);
   smoothHisto__2->SetBinContent(1789,79.80515);
   smoothHisto__2->SetBinContent(1790,96.68648);
   smoothHisto__2->SetBinContent(1791,111.7632);
   smoothHisto__2->SetBinContent(1792,126.7319);
   smoothHisto__2->SetBinContent(1793,140.9128);
   smoothHisto__2->SetBinContent(1794,155.8745);
   smoothHisto__2->SetBinContent(1795,169.7453);
   smoothHisto__2->SetBinContent(1796,180.7567);
   smoothHisto__2->SetBinContent(1797,185.8085);
   smoothHisto__2->SetBinContent(1798,179.6608);
   smoothHisto__2->SetBinContent(1799,172.5666);
   smoothHisto__2->SetBinContent(1800,162.4835);
   smoothHisto__2->SetBinContent(1801,146.6794);
   smoothHisto__2->SetBinContent(1802,125.8616);
   smoothHisto__2->SetBinContent(1803,107.5917);
   smoothHisto__2->SetBinContent(1804,91.80049);
   smoothHisto__2->SetBinContent(1805,77.46144);
   smoothHisto__2->SetBinContent(1806,68.10435);
   smoothHisto__2->SetBinContent(1807,56.96536);
   smoothHisto__2->SetBinContent(1808,47.93066);
   smoothHisto__2->SetBinContent(1809,37.72143);
   smoothHisto__2->SetBinContent(1810,30.39781);
   smoothHisto__2->SetBinContent(1811,23.45665);
   smoothHisto__2->SetBinContent(1812,17.69961);
   smoothHisto__2->SetBinContent(1813,13.23784);
   smoothHisto__2->SetBinContent(1814,9.867893);
   smoothHisto__2->SetBinContent(1815,7.407675);
   smoothHisto__2->SetBinContent(1816,5.588202);
   smoothHisto__2->SetBinContent(1817,3.745482);
   smoothHisto__2->SetBinContent(1818,2.727332);
   smoothHisto__2->SetBinContent(1819,1.863198);
   smoothHisto__2->SetBinContent(1820,1.50662);
   smoothHisto__2->SetBinContent(1821,1.235253);
   smoothHisto__2->SetBinContent(1822,0.9799483);
   smoothHisto__2->SetBinContent(1823,0.4872343);
   smoothHisto__2->SetBinContent(1824,0.236303);
   smoothHisto__2->SetBinContent(1825,0.06263518);
   smoothHisto__2->SetBinContent(1826,0.01936726);
   smoothHisto__2->SetBinContent(1882,0.1249944);
   smoothHisto__2->SetBinContent(1883,1.018692);
   smoothHisto__2->SetBinContent(1884,4.216864);
   smoothHisto__2->SetBinContent(1885,10.49589);
   smoothHisto__2->SetBinContent(1886,20.90876);
   smoothHisto__2->SetBinContent(1887,33.29318);
   smoothHisto__2->SetBinContent(1888,47.11489);
   smoothHisto__2->SetBinContent(1889,59.57713);
   smoothHisto__2->SetBinContent(1890,74.54295);
   smoothHisto__2->SetBinContent(1891,90.67019);
   smoothHisto__2->SetBinContent(1892,108.0576);
   smoothHisto__2->SetBinContent(1893,123.2464);
   smoothHisto__2->SetBinContent(1894,137.891);
   smoothHisto__2->SetBinContent(1895,154.8391);
   smoothHisto__2->SetBinContent(1896,169.2594);
   smoothHisto__2->SetBinContent(1897,184.422);
   smoothHisto__2->SetBinContent(1898,189.8243);
   smoothHisto__2->SetBinContent(1899,190.5872);
   smoothHisto__2->SetBinContent(1900,177.1644);
   smoothHisto__2->SetBinContent(1901,164.729);
   smoothHisto__2->SetBinContent(1902,150.0344);
   smoothHisto__2->SetBinContent(1903,135.5433);
   smoothHisto__2->SetBinContent(1904,116.656);
   smoothHisto__2->SetBinContent(1905,99.50092);
   smoothHisto__2->SetBinContent(1906,82.62709);
   smoothHisto__2->SetBinContent(1907,68.87402);
   smoothHisto__2->SetBinContent(1908,59.24717);
   smoothHisto__2->SetBinContent(1909,49.64198);
   smoothHisto__2->SetBinContent(1910,40.03624);
   smoothHisto__2->SetBinContent(1911,32.21595);
   smoothHisto__2->SetBinContent(1912,26.21525);
   smoothHisto__2->SetBinContent(1913,20.48874);
   smoothHisto__2->SetBinContent(1914,15.11751);
   smoothHisto__2->SetBinContent(1915,10.83594);
   smoothHisto__2->SetBinContent(1916,8.017854);
   smoothHisto__2->SetBinContent(1917,6.050787);
   smoothHisto__2->SetBinContent(1918,4.994045);
   smoothHisto__2->SetBinContent(1919,3.287292);
   smoothHisto__2->SetBinContent(1920,2.249891);
   smoothHisto__2->SetBinContent(1921,1.458099);
   smoothHisto__2->SetBinContent(1922,0.9442202);
   smoothHisto__2->SetBinContent(1923,0.7413448);
   smoothHisto__2->SetBinContent(1924,0.6122044);
   smoothHisto__2->SetBinContent(1925,0.3716916);
   smoothHisto__2->SetBinContent(1926,0.2658642);
   smoothHisto__2->SetBinContent(1927,0.07746904);
   smoothHisto__2->SetBinContent(1928,0.03873452);
   smoothHisto__2->SetBinContent(1983,0.05590908);
   smoothHisto__2->SetBinContent(1984,0.8841894);
   smoothHisto__2->SetBinContent(1985,3.227904);
   smoothHisto__2->SetBinContent(1986,9.171938);
   smoothHisto__2->SetBinContent(1987,18.07569);
   smoothHisto__2->SetBinContent(1988,32.09157);
   smoothHisto__2->SetBinContent(1989,45.83868);
   smoothHisto__2->SetBinContent(1990,60.35736);
   smoothHisto__2->SetBinContent(1991,73.65981);
   smoothHisto__2->SetBinContent(1992,89.0927);
   smoothHisto__2->SetBinContent(1993,103.7505);
   smoothHisto__2->SetBinContent(1994,118.2463);
   smoothHisto__2->SetBinContent(1995,133.3313);
   smoothHisto__2->SetBinContent(1996,149.2926);
   smoothHisto__2->SetBinContent(1997,169.2621);
   smoothHisto__2->SetBinContent(1998,184.9146);
   smoothHisto__2->SetBinContent(1999,196.5612);
   smoothHisto__2->SetBinContent(2000,192.8699);
   smoothHisto__2->SetBinContent(2001,185.4029);
   smoothHisto__2->SetBinContent(2002,170.0011);
   smoothHisto__2->SetBinContent(2003,157.5227);
   smoothHisto__2->SetBinContent(2004,142.0908);
   smoothHisto__2->SetBinContent(2005,125.627);
   smoothHisto__2->SetBinContent(2006,105.2287);
   smoothHisto__2->SetBinContent(2007,88.99068);
   smoothHisto__2->SetBinContent(2008,71.96361);
   smoothHisto__2->SetBinContent(2009,59.41013);
   smoothHisto__2->SetBinContent(2010,50.15414);
   smoothHisto__2->SetBinContent(2011,41.73433);
   smoothHisto__2->SetBinContent(2012,33.5359);
   smoothHisto__2->SetBinContent(2013,26.80359);
   smoothHisto__2->SetBinContent(2014,21.93919);
   smoothHisto__2->SetBinContent(2015,17.66565);
   smoothHisto__2->SetBinContent(2016,13.97808);
   smoothHisto__2->SetBinContent(2017,9.655667);
   smoothHisto__2->SetBinContent(2018,7.262842);
   smoothHisto__2->SetBinContent(2019,5.366018);
   smoothHisto__2->SetBinContent(2020,4.277145);
   smoothHisto__2->SetBinContent(2021,2.685292);
   smoothHisto__2->SetBinContent(2022,1.666769);
   smoothHisto__2->SetBinContent(2023,1.08909);
   smoothHisto__2->SetBinContent(2024,0.7726676);
   smoothHisto__2->SetBinContent(2025,0.6475438);
   smoothHisto__2->SetBinContent(2026,0.4703157);
   smoothHisto__2->SetBinContent(2027,0.2336053);
   smoothHisto__2->SetBinContent(2028,0.126926);
   smoothHisto__2->SetBinContent(2029,0.03873452);
   smoothHisto__2->SetBinContent(2030,0.01936726);
   smoothHisto__2->SetBinContent(2084,0.03485771);
   smoothHisto__2->SetBinContent(2085,0.5125831);
   smoothHisto__2->SetBinContent(2086,2.466062);
   smoothHisto__2->SetBinContent(2087,7.084173);
   smoothHisto__2->SetBinContent(2088,16.04777);
   smoothHisto__2->SetBinContent(2089,28.12551);
   smoothHisto__2->SetBinContent(2090,43.05285);
   smoothHisto__2->SetBinContent(2091,57.36672);
   smoothHisto__2->SetBinContent(2092,72.48705);
   smoothHisto__2->SetBinContent(2093,85.60127);
   smoothHisto__2->SetBinContent(2094,99.78475);
   smoothHisto__2->SetBinContent(2095,115.0997);
   smoothHisto__2->SetBinContent(2096,132.9631);
   smoothHisto__2->SetBinContent(2097,150.8382);
   smoothHisto__2->SetBinContent(2098,167.7616);
   smoothHisto__2->SetBinContent(2099,184.5655);
   smoothHisto__2->SetBinContent(2100,194.188);
   smoothHisto__2->SetBinContent(2101,195.0142);
   smoothHisto__2->SetBinContent(2102,187.5397);
   smoothHisto__2->SetBinContent(2103,173.482);
   smoothHisto__2->SetBinContent(2104,159.8455);
   smoothHisto__2->SetBinContent(2105,144.3179);
   smoothHisto__2->SetBinContent(2106,130.56);
   smoothHisto__2->SetBinContent(2107,113.7642);
   smoothHisto__2->SetBinContent(2108,94.54406);
   smoothHisto__2->SetBinContent(2109,78.05795);
   smoothHisto__2->SetBinContent(2110,62.64136);
   smoothHisto__2->SetBinContent(2111,51.45425);
   smoothHisto__2->SetBinContent(2112,44.43016);
   smoothHisto__2->SetBinContent(2113,36.06161);
   smoothHisto__2->SetBinContent(2114,29.57567);
   smoothHisto__2->SetBinContent(2115,22.94744);
   smoothHisto__2->SetBinContent(2116,19.66083);
   smoothHisto__2->SetBinContent(2117,15.59311);
   smoothHisto__2->SetBinContent(2118,12.02631);
   smoothHisto__2->SetBinContent(2119,8.082516);
   smoothHisto__2->SetBinContent(2120,5.756942);
   smoothHisto__2->SetBinContent(2121,4.595114);
   smoothHisto__2->SetBinContent(2122,3.646658);
   smoothHisto__2->SetBinContent(2123,2.453576);
   smoothHisto__2->SetBinContent(2124,1.592311);
   smoothHisto__2->SetBinContent(2125,1.097277);
   smoothHisto__2->SetBinContent(2126,0.7834193);
   smoothHisto__2->SetBinContent(2127,0.5803546);
   smoothHisto__2->SetBinContent(2128,0.360693);
   smoothHisto__2->SetBinContent(2129,0.1508545);
   smoothHisto__2->SetBinContent(2130,0.05407296);
   smoothHisto__2->SetBinContent(2131,0.01936726);
   smoothHisto__2->SetBinContent(2186,0.3037519);
   smoothHisto__2->SetBinContent(2187,1.769929);
   smoothHisto__2->SetBinContent(2188,5.669406);
   smoothHisto__2->SetBinContent(2189,12.71022);
   smoothHisto__2->SetBinContent(2190,22.99231);
   smoothHisto__2->SetBinContent(2191,35.90879);
   smoothHisto__2->SetBinContent(2192,51.62127);
   smoothHisto__2->SetBinContent(2193,68.54623);
   smoothHisto__2->SetBinContent(2194,83.12845);
   smoothHisto__2->SetBinContent(2195,97.34173);
   smoothHisto__2->SetBinContent(2196,113.8976);
   smoothHisto__2->SetBinContent(2197,129.238);
   smoothHisto__2->SetBinContent(2198,146.7836);
   smoothHisto__2->SetBinContent(2199,165.3074);
   smoothHisto__2->SetBinContent(2200,181.7482);
   smoothHisto__2->SetBinContent(2201,195.3434);
   smoothHisto__2->SetBinContent(2202,197.0486);
   smoothHisto__2->SetBinContent(2203,189.9595);
   smoothHisto__2->SetBinContent(2204,176.2358);
   smoothHisto__2->SetBinContent(2205,160.0254);
   smoothHisto__2->SetBinContent(2206,147.6516);
   smoothHisto__2->SetBinContent(2207,133.7306);
   smoothHisto__2->SetBinContent(2208,120.7856);
   smoothHisto__2->SetBinContent(2209,102.4553);
   smoothHisto__2->SetBinContent(2210,84.78485);
   smoothHisto__2->SetBinContent(2211,69.97712);
   smoothHisto__2->SetBinContent(2212,56.67227);
   smoothHisto__2->SetBinContent(2213,46.20017);
   smoothHisto__2->SetBinContent(2214,39.00525);
   smoothHisto__2->SetBinContent(2215,31.31918);
   smoothHisto__2->SetBinContent(2216,25.9192);
   smoothHisto__2->SetBinContent(2217,19.81882);
   smoothHisto__2->SetBinContent(2218,15.64446);
   smoothHisto__2->SetBinContent(2219,12.03494);
   smoothHisto__2->SetBinContent(2220,9.205304);
   smoothHisto__2->SetBinContent(2221,6.543532);
   smoothHisto__2->SetBinContent(2222,4.84068);
   smoothHisto__2->SetBinContent(2223,4.222757);
   smoothHisto__2->SetBinContent(2224,3.012094);
   smoothHisto__2->SetBinContent(2225,2.101683);
   smoothHisto__2->SetBinContent(2226,1.239159);
   smoothHisto__2->SetBinContent(2227,0.7681583);
   smoothHisto__2->SetBinContent(2228,0.6007942);
   smoothHisto__2->SetBinContent(2229,0.4555373);
   smoothHisto__2->SetBinContent(2230,0.3128263);
   smoothHisto__2->SetBinContent(2231,0.1391672);
   smoothHisto__2->SetBinContent(2232,0.04367592);
   smoothHisto__2->SetBinContent(2287,0.08944574);
   smoothHisto__2->SetBinContent(2288,1.063632);
   smoothHisto__2->SetBinContent(2289,3.855011);
   smoothHisto__2->SetBinContent(2290,10.28248);
   smoothHisto__2->SetBinContent(2291,19.00339);
   smoothHisto__2->SetBinContent(2292,31.44534);
   smoothHisto__2->SetBinContent(2293,44.93543);
   smoothHisto__2->SetBinContent(2294,59.93766);
   smoothHisto__2->SetBinContent(2295,77.2449);
   smoothHisto__2->SetBinContent(2296,93.66387);
   smoothHisto__2->SetBinContent(2297,108.287);
   smoothHisto__2->SetBinContent(2298,123.3033);
   smoothHisto__2->SetBinContent(2299,138.5737);
   smoothHisto__2->SetBinContent(2300,157.0778);
   smoothHisto__2->SetBinContent(2301,176.6382);
   smoothHisto__2->SetBinContent(2302,191.1223);
   smoothHisto__2->SetBinContent(2303,201.5548);
   smoothHisto__2->SetBinContent(2304,193.85);
   smoothHisto__2->SetBinContent(2305,180.6134);
   smoothHisto__2->SetBinContent(2306,163.9172);
   smoothHisto__2->SetBinContent(2307,148.4244);
   smoothHisto__2->SetBinContent(2308,131.4003);
   smoothHisto__2->SetBinContent(2309,117.8536);
   smoothHisto__2->SetBinContent(2310,105.2175);
   smoothHisto__2->SetBinContent(2311,92.34528);
   smoothHisto__2->SetBinContent(2312,77.09722);
   smoothHisto__2->SetBinContent(2313,63.68861);
   smoothHisto__2->SetBinContent(2314,52.37518);
   smoothHisto__2->SetBinContent(2315,42.69538);
   smoothHisto__2->SetBinContent(2316,35.44193);
   smoothHisto__2->SetBinContent(2317,28.28418);
   smoothHisto__2->SetBinContent(2318,22.57562);
   smoothHisto__2->SetBinContent(2319,17.97248);
   smoothHisto__2->SetBinContent(2320,14.34854);
   smoothHisto__2->SetBinContent(2321,10.95898);
   smoothHisto__2->SetBinContent(2322,8.20902);
   smoothHisto__2->SetBinContent(2323,5.577899);
   smoothHisto__2->SetBinContent(2324,4.194826);
   smoothHisto__2->SetBinContent(2325,3.656112);
   smoothHisto__2->SetBinContent(2326,2.701972);
   smoothHisto__2->SetBinContent(2327,2.073759);
   smoothHisto__2->SetBinContent(2328,1.275409);
   smoothHisto__2->SetBinContent(2329,0.8730145);
   smoothHisto__2->SetBinContent(2330,0.5620432);
   smoothHisto__2->SetBinContent(2331,0.4818767);
   smoothHisto__2->SetBinContent(2332,0.3502099);
   smoothHisto__2->SetBinContent(2333,0.2274325);
   smoothHisto__2->SetBinContent(2334,0.08735184);
   smoothHisto__2->SetBinContent(2335,0.02331854);
   smoothHisto__2->SetBinContent(2388,0.02818258);
   smoothHisto__2->SetBinContent(2389,0.4483218);
   smoothHisto__2->SetBinContent(2390,2.721638);
   smoothHisto__2->SetBinContent(2391,7.432528);
   smoothHisto__2->SetBinContent(2392,15.95909);
   smoothHisto__2->SetBinContent(2393,25.77228);
   smoothHisto__2->SetBinContent(2394,38.55776);
   smoothHisto__2->SetBinContent(2395,51.01679);
   smoothHisto__2->SetBinContent(2396,66.46362);
   smoothHisto__2->SetBinContent(2397,86.33683);
   smoothHisto__2->SetBinContent(2398,102.4011);
   smoothHisto__2->SetBinContent(2399,117.1625);
   smoothHisto__2->SetBinContent(2400,133.5091);
   smoothHisto__2->SetBinContent(2401,149.5909);
   smoothHisto__2->SetBinContent(2402,164.5505);
   smoothHisto__2->SetBinContent(2403,178.5686);
   smoothHisto__2->SetBinContent(2404,188.0157);
   smoothHisto__2->SetBinContent(2405,193.3075);
   smoothHisto__2->SetBinContent(2406,183.0605);
   smoothHisto__2->SetBinContent(2407,169.3737);
   smoothHisto__2->SetBinContent(2408,152.8864);
   smoothHisto__2->SetBinContent(2409,136.6674);
   smoothHisto__2->SetBinContent(2410,118.1915);
   smoothHisto__2->SetBinContent(2411,106.8368);
   smoothHisto__2->SetBinContent(2412,94.84982);
   smoothHisto__2->SetBinContent(2413,82.81039);
   smoothHisto__2->SetBinContent(2414,69.2984);
   smoothHisto__2->SetBinContent(2415,58.48009);
   smoothHisto__2->SetBinContent(2416,48.79826);
   smoothHisto__2->SetBinContent(2417,39.99057);
   smoothHisto__2->SetBinContent(2418,32.26371);
   smoothHisto__2->SetBinContent(2419,25.06141);
   smoothHisto__2->SetBinContent(2420,20.13134);
   smoothHisto__2->SetBinContent(2421,16.4581);
   smoothHisto__2->SetBinContent(2422,12.66696);
   smoothHisto__2->SetBinContent(2423,9.526303);
   smoothHisto__2->SetBinContent(2424,7.601002);
   smoothHisto__2->SetBinContent(2425,5.445447);
   smoothHisto__2->SetBinContent(2426,4.324285);
   smoothHisto__2->SetBinContent(2427,3.234494);
   smoothHisto__2->SetBinContent(2428,2.383645);
   smoothHisto__2->SetBinContent(2429,1.902148);
   smoothHisto__2->SetBinContent(2430,1.116552);
   smoothHisto__2->SetBinContent(2431,0.757523);
   smoothHisto__2->SetBinContent(2432,0.3942321);
   smoothHisto__2->SetBinContent(2433,0.4071584);
   smoothHisto__2->SetBinContent(2434,0.2897891);
   smoothHisto__2->SetBinContent(2435,0.2848058);
   smoothHisto__2->SetBinContent(2436,0.1136315);
   smoothHisto__2->SetBinContent(2437,0.04663708);
   smoothHisto__2->SetBinContent(2490,0.2913506);
   smoothHisto__2->SetBinContent(2491,1.691607);
   smoothHisto__2->SetBinContent(2492,5.350726);
   smoothHisto__2->SetBinContent(2493,11.40361);
   smoothHisto__2->SetBinContent(2494,20.31774);
   smoothHisto__2->SetBinContent(2495,30.93269);
   smoothHisto__2->SetBinContent(2496,43.9404);
   smoothHisto__2->SetBinContent(2497,58.74175);
   smoothHisto__2->SetBinContent(2498,72.96424);
   smoothHisto__2->SetBinContent(2499,91.71943);
   smoothHisto__2->SetBinContent(2500,108.3341);
   smoothHisto__2->SetBinContent(2501,123.0946);
   smoothHisto__2->SetBinContent(2502,138.8466);
   smoothHisto__2->SetBinContent(2503,155.2588);
   smoothHisto__2->SetBinContent(2504,170.2076);
   smoothHisto__2->SetBinContent(2505,180.6145);
   smoothHisto__2->SetBinContent(2506,186.2109);
   smoothHisto__2->SetBinContent(2507,186.524);
   smoothHisto__2->SetBinContent(2508,173.2009);
   smoothHisto__2->SetBinContent(2509,157.8426);
   smoothHisto__2->SetBinContent(2510,141.8313);
   smoothHisto__2->SetBinContent(2511,126.4536);
   smoothHisto__2->SetBinContent(2512,106.7085);
   smoothHisto__2->SetBinContent(2513,93.42411);
   smoothHisto__2->SetBinContent(2514,82.62331);
   smoothHisto__2->SetBinContent(2515,73.27116);
   smoothHisto__2->SetBinContent(2516,62.17826);
   smoothHisto__2->SetBinContent(2517,52.14387);
   smoothHisto__2->SetBinContent(2518,44.04808);
   smoothHisto__2->SetBinContent(2519,35.83175);
   smoothHisto__2->SetBinContent(2520,28.66891);
   smoothHisto__2->SetBinContent(2521,22.31637);
   smoothHisto__2->SetBinContent(2522,17.29963);
   smoothHisto__2->SetBinContent(2523,14.0551);
   smoothHisto__2->SetBinContent(2524,10.96285);
   smoothHisto__2->SetBinContent(2525,8.387491);
   smoothHisto__2->SetBinContent(2526,6.519535);
   smoothHisto__2->SetBinContent(2527,4.529407);
   smoothHisto__2->SetBinContent(2528,3.296925);
   smoothHisto__2->SetBinContent(2529,2.358295);
   smoothHisto__2->SetBinContent(2530,1.634916);
   smoothHisto__2->SetBinContent(2531,1.320804);
   smoothHisto__2->SetBinContent(2532,0.8001484);
   smoothHisto__2->SetBinContent(2533,0.5400031);
   smoothHisto__2->SetBinContent(2534,0.2077701);
   smoothHisto__2->SetBinContent(2535,0.2132989);
   smoothHisto__2->SetBinContent(2536,0.1448946);
   smoothHisto__2->SetBinContent(2537,0.1344171);
   smoothHisto__2->SetBinContent(2538,0.04663708);
   smoothHisto__2->SetBinContent(2539,0.02331854);
   smoothHisto__2->SetBinContent(2591,0.172239);
   smoothHisto__2->SetBinContent(2592,1.013243);
   smoothHisto__2->SetBinContent(2593,3.747925);
   smoothHisto__2->SetBinContent(2594,9.385221);
   smoothHisto__2->SetBinContent(2595,17.85666);
   smoothHisto__2->SetBinContent(2596,27.04176);
   smoothHisto__2->SetBinContent(2597,38.302);
   smoothHisto__2->SetBinContent(2598,50.45704);
   smoothHisto__2->SetBinContent(2599,64.49255);
   smoothHisto__2->SetBinContent(2600,79.58644);
   smoothHisto__2->SetBinContent(2601,100.2107);
   smoothHisto__2->SetBinContent(2602,117.689);
   smoothHisto__2->SetBinContent(2603,132.2827);
   smoothHisto__2->SetBinContent(2604,149.0402);
   smoothHisto__2->SetBinContent(2605,166.3493);
   smoothHisto__2->SetBinContent(2606,177.786);
   smoothHisto__2->SetBinContent(2607,181.9182);
   smoothHisto__2->SetBinContent(2608,181.3438);
   smoothHisto__2->SetBinContent(2609,177.0296);
   smoothHisto__2->SetBinContent(2610,163.5957);
   smoothHisto__2->SetBinContent(2611,150.4377);
   smoothHisto__2->SetBinContent(2612,134.6599);
   smoothHisto__2->SetBinContent(2613,116.89);
   smoothHisto__2->SetBinContent(2614,97.84739);
   smoothHisto__2->SetBinContent(2615,86.41974);
   smoothHisto__2->SetBinContent(2616,75.90545);
   smoothHisto__2->SetBinContent(2617,65.36852);
   smoothHisto__2->SetBinContent(2618,55.72614);
   smoothHisto__2->SetBinContent(2619,46.85561);
   smoothHisto__2->SetBinContent(2620,39.80854);
   smoothHisto__2->SetBinContent(2621,31.5838);
   smoothHisto__2->SetBinContent(2622,25.50117);
   smoothHisto__2->SetBinContent(2623,18.87571);
   smoothHisto__2->SetBinContent(2624,14.71308);
   smoothHisto__2->SetBinContent(2625,11.97669);
   smoothHisto__2->SetBinContent(2626,9.459395);
   smoothHisto__2->SetBinContent(2627,7.035171);
   smoothHisto__2->SetBinContent(2628,5.814481);
   smoothHisto__2->SetBinContent(2629,4.167314);
   smoothHisto__2->SetBinContent(2630,2.976096);
   smoothHisto__2->SetBinContent(2631,1.827844);
   smoothHisto__2->SetBinContent(2632,1.245985);
   smoothHisto__2->SetBinContent(2633,1.106597);
   smoothHisto__2->SetBinContent(2634,0.565136);
   smoothHisto__2->SetBinContent(2635,0.3108034);
   smoothHisto__2->SetBinContent(2636,0.09510802);
   smoothHisto__2->SetBinContent(2637,0.06058257);
   smoothHisto__2->SetBinContent(2638,0.04410408);
   smoothHisto__2->SetBinContent(2639,0.04663708);
   smoothHisto__2->SetBinContent(2640,0.02331854);
   smoothHisto__2->SetBinContent(2692,0.07585484);
   smoothHisto__2->SetBinContent(2693,0.5417302);
   smoothHisto__2->SetBinContent(2694,2.330828);
   smoothHisto__2->SetBinContent(2695,6.401469);
   smoothHisto__2->SetBinContent(2696,13.44918);
   smoothHisto__2->SetBinContent(2697,22.98887);
   smoothHisto__2->SetBinContent(2698,33.4911);
   smoothHisto__2->SetBinContent(2699,46.1749);
   smoothHisto__2->SetBinContent(2700,59.48365);
   smoothHisto__2->SetBinContent(2701,72.96136);
   smoothHisto__2->SetBinContent(2702,86.22421);
   smoothHisto__2->SetBinContent(2703,102.3215);
   smoothHisto__2->SetBinContent(2704,120.4879);
   smoothHisto__2->SetBinContent(2705,136.4974);
   smoothHisto__2->SetBinContent(2706,153.519);
   smoothHisto__2->SetBinContent(2707,171.6245);
   smoothHisto__2->SetBinContent(2708,180.6042);
   smoothHisto__2->SetBinContent(2709,181.3002);
   smoothHisto__2->SetBinContent(2710,176.9406);
   smoothHisto__2->SetBinContent(2711,168.9689);
   smoothHisto__2->SetBinContent(2712,154.6125);
   smoothHisto__2->SetBinContent(2713,142.4043);
   smoothHisto__2->SetBinContent(2714,127.5204);
   smoothHisto__2->SetBinContent(2715,110.8176);
   smoothHisto__2->SetBinContent(2716,92.76707);
   smoothHisto__2->SetBinContent(2717,79.60606);
   smoothHisto__2->SetBinContent(2718,67.53412);
   smoothHisto__2->SetBinContent(2719,58.10536);
   smoothHisto__2->SetBinContent(2720,48.16561);
   smoothHisto__2->SetBinContent(2721,39.65442);
   smoothHisto__2->SetBinContent(2722,33.48088);
   smoothHisto__2->SetBinContent(2723,25.89019);
   smoothHisto__2->SetBinContent(2724,21.35513);
   smoothHisto__2->SetBinContent(2725,16.08843);
   smoothHisto__2->SetBinContent(2726,13.22722);
   smoothHisto__2->SetBinContent(2727,10.50513);
   smoothHisto__2->SetBinContent(2728,8.361237);
   smoothHisto__2->SetBinContent(2729,6.229718);
   smoothHisto__2->SetBinContent(2730,4.93185);
   smoothHisto__2->SetBinContent(2731,3.164153);
   smoothHisto__2->SetBinContent(2732,2.127825);
   smoothHisto__2->SetBinContent(2733,1.222702);
   smoothHisto__2->SetBinContent(2734,0.8523238);
   smoothHisto__2->SetBinContent(2735,0.7363956);
   smoothHisto__2->SetBinContent(2736,0.465929);
   smoothHisto__2->SetBinContent(2737,0.3147518);
   smoothHisto__2->SetBinContent(2738,0.07916725);
   smoothHisto__2->SetBinContent(2739,0.01978499);
   smoothHisto__2->SetBinContent(2794,0.3157181);
   smoothHisto__2->SetBinContent(2795,1.31259);
   smoothHisto__2->SetBinContent(2796,4.26867);
   smoothHisto__2->SetBinContent(2797,9.126411);
   smoothHisto__2->SetBinContent(2798,17.73955);
   smoothHisto__2->SetBinContent(2799,28.12591);
   smoothHisto__2->SetBinContent(2800,39.73922);
   smoothHisto__2->SetBinContent(2801,52.8777);
   smoothHisto__2->SetBinContent(2802,66.20378);
   smoothHisto__2->SetBinContent(2803,78.93382);
   smoothHisto__2->SetBinContent(2804,93.9496);
   smoothHisto__2->SetBinContent(2805,110.084);
   smoothHisto__2->SetBinContent(2806,126.3838);
   smoothHisto__2->SetBinContent(2807,142.6405);
   smoothHisto__2->SetBinContent(2808,159.9641);
   smoothHisto__2->SetBinContent(2809,176.3448);
   smoothHisto__2->SetBinContent(2810,181.5599);
   smoothHisto__2->SetBinContent(2811,178.6502);
   smoothHisto__2->SetBinContent(2812,170.8638);
   smoothHisto__2->SetBinContent(2813,160.8079);
   smoothHisto__2->SetBinContent(2814,146.1422);
   smoothHisto__2->SetBinContent(2815,134.3912);
   smoothHisto__2->SetBinContent(2816,118.1956);
   smoothHisto__2->SetBinContent(2817,101.0368);
   smoothHisto__2->SetBinContent(2818,85.39877);
   smoothHisto__2->SetBinContent(2819,74.45914);
   smoothHisto__2->SetBinContent(2820,62.45313);
   smoothHisto__2->SetBinContent(2821,52.489);
   smoothHisto__2->SetBinContent(2822,43.00971);
   smoothHisto__2->SetBinContent(2823,36.69796);
   smoothHisto__2->SetBinContent(2824,30.10601);
   smoothHisto__2->SetBinContent(2825,23.51648);
   smoothHisto__2->SetBinContent(2826,19.20797);
   smoothHisto__2->SetBinContent(2827,14.06489);
   smoothHisto__2->SetBinContent(2828,11.39052);
   smoothHisto__2->SetBinContent(2829,8.954309);
   smoothHisto__2->SetBinContent(2830,6.906493);
   smoothHisto__2->SetBinContent(2831,5.031616);
   smoothHisto__2->SetBinContent(2832,3.570886);
   smoothHisto__2->SetBinContent(2833,2.419704);
   smoothHisto__2->SetBinContent(2834,1.650731);
   smoothHisto__2->SetBinContent(2835,1.101973);
   smoothHisto__2->SetBinContent(2836,0.8476592);
   smoothHisto__2->SetBinContent(2837,0.7549841);
   smoothHisto__2->SetBinContent(2838,0.5462089);
   smoothHisto__2->SetBinContent(2839,0.4065409);
   smoothHisto__2->SetBinContent(2840,0.168304);
   smoothHisto__2->SetBinContent(2841,0.06015575);
   smoothHisto__2->SetBinContent(2895,0.06417537);
   smoothHisto__2->SetBinContent(2896,0.6815336);
   smoothHisto__2->SetBinContent(2897,2.323983);
   smoothHisto__2->SetBinContent(2898,6.679749);
   smoothHisto__2->SetBinContent(2899,12.63678);
   smoothHisto__2->SetBinContent(2900,21.60857);
   smoothHisto__2->SetBinContent(2901,31.74162);
   smoothHisto__2->SetBinContent(2902,43.52727);
   smoothHisto__2->SetBinContent(2903,58.15908);
   smoothHisto__2->SetBinContent(2904,73.15131);
   smoothHisto__2->SetBinContent(2905,88.71999);
   smoothHisto__2->SetBinContent(2906,102.5629);
   smoothHisto__2->SetBinContent(2907,117.3172);
   smoothHisto__2->SetBinContent(2908,131.261);
   smoothHisto__2->SetBinContent(2909,148.1598);
   smoothHisto__2->SetBinContent(2910,163.0951);
   smoothHisto__2->SetBinContent(2911,176.3605);
   smoothHisto__2->SetBinContent(2912,177.2823);
   smoothHisto__2->SetBinContent(2913,173.7574);
   smoothHisto__2->SetBinContent(2914,165.5232);
   smoothHisto__2->SetBinContent(2915,152.971);
   smoothHisto__2->SetBinContent(2916,137.5161);
   smoothHisto__2->SetBinContent(2917,123.4039);
   smoothHisto__2->SetBinContent(2918,108.1551);
   smoothHisto__2->SetBinContent(2919,92.38229);
   smoothHisto__2->SetBinContent(2920,79.37403);
   smoothHisto__2->SetBinContent(2921,68.07657);
   smoothHisto__2->SetBinContent(2922,57.6748);
   smoothHisto__2->SetBinContent(2923,49.01332);
   smoothHisto__2->SetBinContent(2924,41.28428);
   smoothHisto__2->SetBinContent(2925,33.95396);
   smoothHisto__2->SetBinContent(2926,27.31197);
   smoothHisto__2->SetBinContent(2927,20.88584);
   smoothHisto__2->SetBinContent(2928,15.93412);
   smoothHisto__2->SetBinContent(2929,12.07979);
   smoothHisto__2->SetBinContent(2930,10.13307);
   smoothHisto__2->SetBinContent(2931,7.499861);
   smoothHisto__2->SetBinContent(2932,5.646533);
   smoothHisto__2->SetBinContent(2933,4.00278);
   smoothHisto__2->SetBinContent(2934,2.703255);
   smoothHisto__2->SetBinContent(2935,1.961442);
   smoothHisto__2->SetBinContent(2936,1.251095);
   smoothHisto__2->SetBinContent(2937,1.012722);
   smoothHisto__2->SetBinContent(2938,0.731452);
   smoothHisto__2->SetBinContent(2939,0.689786);
   smoothHisto__2->SetBinContent(2940,0.671029);
   smoothHisto__2->SetBinContent(2941,0.481988);
   smoothHisto__2->SetBinContent(2942,0.2178981);
   smoothHisto__2->SetBinContent(2943,0.06095653);
   smoothHisto__2->SetBinContent(2996,0.01939349);
   smoothHisto__2->SetBinContent(2997,0.1715621);
   smoothHisto__2->SetBinContent(2998,1.313752);
   smoothHisto__2->SetBinContent(2999,4.100927);
   smoothHisto__2->SetBinContent(3000,9.578448);
   smoothHisto__2->SetBinContent(3001,16.52828);
   smoothHisto__2->SetBinContent(3002,25.27909);
   smoothHisto__2->SetBinContent(3003,35.77144);
   smoothHisto__2->SetBinContent(3004,46.29321);
   smoothHisto__2->SetBinContent(3005,61.43894);
   smoothHisto__2->SetBinContent(3006,76.04226);
   smoothHisto__2->SetBinContent(3007,92.91509);
   smoothHisto__2->SetBinContent(3008,110.4716);
   smoothHisto__2->SetBinContent(3009,126.4348);
   smoothHisto__2->SetBinContent(3010,139.1657);
   smoothHisto__2->SetBinContent(3011,155.1875);
   smoothHisto__2->SetBinContent(3012,167.5498);
   smoothHisto__2->SetBinContent(3013,176.3792);
   smoothHisto__2->SetBinContent(3014,170.8714);
   smoothHisto__2->SetBinContent(3015,166.2172);
   smoothHisto__2->SetBinContent(3016,156.0143);
   smoothHisto__2->SetBinContent(3017,142.3137);
   smoothHisto__2->SetBinContent(3018,127.4743);
   smoothHisto__2->SetBinContent(3019,110.8315);
   smoothHisto__2->SetBinContent(3020,96.03127);
   smoothHisto__2->SetBinContent(3021,81.47343);
   smoothHisto__2->SetBinContent(3022,71.69866);
   smoothHisto__2->SetBinContent(3023,62.12764);
   smoothHisto__2->SetBinContent(3024,54.5851);
   smoothHisto__2->SetBinContent(3025,45.00139);
   smoothHisto__2->SetBinContent(3026,40.18125);
   smoothHisto__2->SetBinContent(3027,32.89579);
   smoothHisto__2->SetBinContent(3028,25.67137);
   smoothHisto__2->SetBinContent(3029,19.4036);
   smoothHisto__2->SetBinContent(3030,14.35399);
   smoothHisto__2->SetBinContent(3031,10.85928);
   smoothHisto__2->SetBinContent(3032,8.26026);
   smoothHisto__2->SetBinContent(3033,5.995179);
   smoothHisto__2->SetBinContent(3034,4.466666);
   smoothHisto__2->SetBinContent(3035,2.929285);
   smoothHisto__2->SetBinContent(3036,2.05831);
   smoothHisto__2->SetBinContent(3037,1.722496);
   smoothHisto__2->SetBinContent(3038,1.308952);
   smoothHisto__2->SetBinContent(3039,1.184963);
   smoothHisto__2->SetBinContent(3040,0.8378052);
   smoothHisto__2->SetBinContent(3041,0.5262697);
   smoothHisto__2->SetBinContent(3042,0.3695274);
   smoothHisto__2->SetBinContent(3043,0.2312131);
   smoothHisto__2->SetBinContent(3044,0.1089491);
   smoothHisto__2->SetBinContent(3045,0.02058577);
   smoothHisto__2->SetBinContent(3098,0.1036845);
   smoothHisto__2->SetBinContent(3099,0.532593);
   smoothHisto__2->SetBinContent(3100,2.164756);
   smoothHisto__2->SetBinContent(3101,5.489996);
   smoothHisto__2->SetBinContent(3102,11.78548);
   smoothHisto__2->SetBinContent(3103,19.57162);
   smoothHisto__2->SetBinContent(3104,28.4246);
   smoothHisto__2->SetBinContent(3105,39.6088);
   smoothHisto__2->SetBinContent(3106,49.78362);
   smoothHisto__2->SetBinContent(3107,65.23707);
   smoothHisto__2->SetBinContent(3108,79.96002);
   smoothHisto__2->SetBinContent(3109,96.86745);
   smoothHisto__2->SetBinContent(3110,111.5642);
   smoothHisto__2->SetBinContent(3111,125.8334);
   smoothHisto__2->SetBinContent(3112,139.864);
   smoothHisto__2->SetBinContent(3113,155.4253);
   smoothHisto__2->SetBinContent(3114,167.3727);
   smoothHisto__2->SetBinContent(3115,169.8729);
   smoothHisto__2->SetBinContent(3116,161.5017);
   smoothHisto__2->SetBinContent(3117,152.6125);
   smoothHisto__2->SetBinContent(3118,141.761);
   smoothHisto__2->SetBinContent(3119,129.272);
   smoothHisto__2->SetBinContent(3120,117.2646);
   smoothHisto__2->SetBinContent(3121,102.5244);
   smoothHisto__2->SetBinContent(3122,89.26707);
   smoothHisto__2->SetBinContent(3123,75.58319);
   smoothHisto__2->SetBinContent(3124,66.39117);
   smoothHisto__2->SetBinContent(3125,55.48654);
   smoothHisto__2->SetBinContent(3126,47.11419);
   smoothHisto__2->SetBinContent(3127,38.85201);
   smoothHisto__2->SetBinContent(3128,35.23906);
   smoothHisto__2->SetBinContent(3129,28.3102);
   smoothHisto__2->SetBinContent(3130,21.81798);
   smoothHisto__2->SetBinContent(3131,16.75278);
   smoothHisto__2->SetBinContent(3132,12.33893);
   smoothHisto__2->SetBinContent(3133,9.788741);
   smoothHisto__2->SetBinContent(3134,7.355683);
   smoothHisto__2->SetBinContent(3135,5.1553);
   smoothHisto__2->SetBinContent(3136,3.434046);
   smoothHisto__2->SetBinContent(3137,2.153409);
   smoothHisto__2->SetBinContent(3138,1.734265);
   smoothHisto__2->SetBinContent(3139,1.482408);
   smoothHisto__2->SetBinContent(3140,1.18066);
   smoothHisto__2->SetBinContent(3141,0.8448818);
   smoothHisto__2->SetBinContent(3142,0.5302271);
   smoothHisto__2->SetBinContent(3143,0.2728587);
   smoothHisto__2->SetBinContent(3144,0.1874389);
   smoothHisto__2->SetBinContent(3145,0.08916408);
   smoothHisto__2->SetBinContent(3146,0.02058577);
   smoothHisto__2->SetBinContent(3199,0.02168611);
   smoothHisto__2->SetBinContent(3200,0.3197404);
   smoothHisto__2->SetBinContent(3201,1.22849);
   smoothHisto__2->SetBinContent(3202,3.835521);
   smoothHisto__2->SetBinContent(3203,7.982375);
   smoothHisto__2->SetBinContent(3204,14.77326);
   smoothHisto__2->SetBinContent(3205,22.66866);
   smoothHisto__2->SetBinContent(3206,32.15759);
   smoothHisto__2->SetBinContent(3207,42.65924);
   smoothHisto__2->SetBinContent(3208,53.28173);
   smoothHisto__2->SetBinContent(3209,68.62932);
   smoothHisto__2->SetBinContent(3210,82.39322);
   smoothHisto__2->SetBinContent(3211,99.14065);
   smoothHisto__2->SetBinContent(3212,115.721);
   smoothHisto__2->SetBinContent(3213,132.1651);
   smoothHisto__2->SetBinContent(3214,145.211);
   smoothHisto__2->SetBinContent(3215,155.9435);
   smoothHisto__2->SetBinContent(3216,161.899);
   smoothHisto__2->SetBinContent(3217,159.3591);
   smoothHisto__2->SetBinContent(3218,151.9987);
   smoothHisto__2->SetBinContent(3219,142.0745);
   smoothHisto__2->SetBinContent(3220,131.1493);
   smoothHisto__2->SetBinContent(3221,119.777);
   smoothHisto__2->SetBinContent(3222,109.9276);
   smoothHisto__2->SetBinContent(3223,97.5808);
   smoothHisto__2->SetBinContent(3224,84.50778);
   smoothHisto__2->SetBinContent(3225,70.70251);
   smoothHisto__2->SetBinContent(3226,60.56334);
   smoothHisto__2->SetBinContent(3227,49.22837);
   smoothHisto__2->SetBinContent(3228,41.41717);
   smoothHisto__2->SetBinContent(3229,34.17994);
   smoothHisto__2->SetBinContent(3230,30.52066);
   smoothHisto__2->SetBinContent(3231,25.37853);
   smoothHisto__2->SetBinContent(3232,19.06644);
   smoothHisto__2->SetBinContent(3233,14.88722);
   smoothHisto__2->SetBinContent(3234,11.91407);
   smoothHisto__2->SetBinContent(3235,9.211007);
   smoothHisto__2->SetBinContent(3236,6.95995);
   smoothHisto__2->SetBinContent(3237,4.510683);
   smoothHisto__2->SetBinContent(3238,2.828925);
   smoothHisto__2->SetBinContent(3239,1.710422);
   smoothHisto__2->SetBinContent(3240,1.251342);
   smoothHisto__2->SetBinContent(3241,0.9901952);
   smoothHisto__2->SetBinContent(3242,0.7392847);
   smoothHisto__2->SetBinContent(3243,0.5236304);
   smoothHisto__2->SetBinContent(3244,0.4342082);
   smoothHisto__2->SetBinContent(3245,0.2072459);
   smoothHisto__2->SetBinContent(3246,0.06780204);
   smoothHisto__2->SetBinContent(3301,0.08668878);
   smoothHisto__2->SetBinContent(3302,0.727283);
   smoothHisto__2->SetBinContent(3303,2.335522);
   smoothHisto__2->SetBinContent(3304,5.544229);
   smoothHisto__2->SetBinContent(3305,10.38676);
   smoothHisto__2->SetBinContent(3306,18.16813);
   smoothHisto__2->SetBinContent(3307,26.31504);
   smoothHisto__2->SetBinContent(3308,35.82591);
   smoothHisto__2->SetBinContent(3309,46.19734);
   smoothHisto__2->SetBinContent(3310,57.41373);
   smoothHisto__2->SetBinContent(3311,71.89775);
   smoothHisto__2->SetBinContent(3312,86.36503);
   smoothHisto__2->SetBinContent(3313,102.1263);
   smoothHisto__2->SetBinContent(3314,117.9258);
   smoothHisto__2->SetBinContent(3315,133.0964);
   smoothHisto__2->SetBinContent(3316,146.3158);
   smoothHisto__2->SetBinContent(3317,156.3087);
   smoothHisto__2->SetBinContent(3318,158.6272);
   smoothHisto__2->SetBinContent(3319,154.1899);
   smoothHisto__2->SetBinContent(3320,143.2076);
   smoothHisto__2->SetBinContent(3321,129.3943);
   smoothHisto__2->SetBinContent(3322,117.5487);
   smoothHisto__2->SetBinContent(3323,108.6093);
   smoothHisto__2->SetBinContent(3324,100.0766);
   smoothHisto__2->SetBinContent(3325,90.20945);
   smoothHisto__2->SetBinContent(3326,76.63985);
   smoothHisto__2->SetBinContent(3327,64.93027);
   smoothHisto__2->SetBinContent(3328,55.09358);
   smoothHisto__2->SetBinContent(3329,45.08095);
   smoothHisto__2->SetBinContent(3330,36.4956);
   smoothHisto__2->SetBinContent(3331,30.00761);
   smoothHisto__2->SetBinContent(3332,25.52534);
   smoothHisto__2->SetBinContent(3333,21.05669);
   smoothHisto__2->SetBinContent(3334,15.98075);
   smoothHisto__2->SetBinContent(3335,12.67079);
   smoothHisto__2->SetBinContent(3336,10.37438);
   smoothHisto__2->SetBinContent(3337,8.146218);
   smoothHisto__2->SetBinContent(3338,6.481536);
   smoothHisto__2->SetBinContent(3339,4.346936);
   smoothHisto__2->SetBinContent(3340,2.611171);
   smoothHisto__2->SetBinContent(3341,1.742686);
   smoothHisto__2->SetBinContent(3342,1.152049);
   smoothHisto__2->SetBinContent(3343,0.9225032);
   smoothHisto__2->SetBinContent(3344,0.4909759);
   smoothHisto__2->SetBinContent(3345,0.3212232);
   smoothHisto__2->SetBinContent(3346,0.249474);
   smoothHisto__2->SetBinContent(3347,0.1766927);
   smoothHisto__2->SetBinContent(3348,0.08834633);
   smoothHisto__2->SetBinContent(3349,0.02310468);
   smoothHisto__2->SetBinContent(3403,0.2285587);
   smoothHisto__2->SetBinContent(3404,1.086335);
   smoothHisto__2->SetBinContent(3405,3.602406);
   smoothHisto__2->SetBinContent(3406,7.927375);
   smoothHisto__2->SetBinContent(3407,13.8802);
   smoothHisto__2->SetBinContent(3408,21.81013);
   smoothHisto__2->SetBinContent(3409,31.35905);
   smoothHisto__2->SetBinContent(3410,41.61856);
   smoothHisto__2->SetBinContent(3411,51.23692);
   smoothHisto__2->SetBinContent(3412,61.88901);
   smoothHisto__2->SetBinContent(3413,74.97839);
   smoothHisto__2->SetBinContent(3414,88.59998);
   smoothHisto__2->SetBinContent(3415,104.07);
   smoothHisto__2->SetBinContent(3416,120.9453);
   smoothHisto__2->SetBinContent(3417,137.1573);
   smoothHisto__2->SetBinContent(3418,150.2188);
   smoothHisto__2->SetBinContent(3419,156.6473);
   smoothHisto__2->SetBinContent(3420,154.4699);
   smoothHisto__2->SetBinContent(3421,147.7005);
   smoothHisto__2->SetBinContent(3422,136.438);
   smoothHisto__2->SetBinContent(3423,122.2084);
   smoothHisto__2->SetBinContent(3424,111.4964);
   smoothHisto__2->SetBinContent(3425,101.8059);
   smoothHisto__2->SetBinContent(3426,92.49355);
   smoothHisto__2->SetBinContent(3427,82.85963);
   smoothHisto__2->SetBinContent(3428,70.44052);
   smoothHisto__2->SetBinContent(3429,60.72119);
   smoothHisto__2->SetBinContent(3430,50.37613);
   smoothHisto__2->SetBinContent(3431,41.488);
   smoothHisto__2->SetBinContent(3432,33.22222);
   smoothHisto__2->SetBinContent(3433,26.99802);
   smoothHisto__2->SetBinContent(3434,21.58686);
   smoothHisto__2->SetBinContent(3435,18.72255);
   smoothHisto__2->SetBinContent(3436,14.40804);
   smoothHisto__2->SetBinContent(3437,11.97112);
   smoothHisto__2->SetBinContent(3438,9.715557);
   smoothHisto__2->SetBinContent(3439,7.695354);
   smoothHisto__2->SetBinContent(3440,5.563013);
   smoothHisto__2->SetBinContent(3441,3.487121);
   smoothHisto__2->SetBinContent(3442,2.259971);
   smoothHisto__2->SetBinContent(3443,2.171488);
   smoothHisto__2->SetBinContent(3444,1.586209);
   smoothHisto__2->SetBinContent(3445,1.106684);
   smoothHisto__2->SetBinContent(3446,0.4342564);
   smoothHisto__2->SetBinContent(3447,0.3346222);
   smoothHisto__2->SetBinContent(3448,0.331558);
   smoothHisto__2->SetBinContent(3449,0.3044071);
   smoothHisto__2->SetBinContent(3450,0.1319953);
   smoothHisto__2->SetBinContent(3451,0.04620936);
   smoothHisto__2->SetBinContent(3505,0.4170179);
   smoothHisto__2->SetBinContent(3506,1.898308);
   smoothHisto__2->SetBinContent(3507,5.522073);
   smoothHisto__2->SetBinContent(3508,10.41014);
   smoothHisto__2->SetBinContent(3509,16.76776);
   smoothHisto__2->SetBinContent(3510,25.06944);
   smoothHisto__2->SetBinContent(3511,34.14708);
   smoothHisto__2->SetBinContent(3512,43.7509);
   smoothHisto__2->SetBinContent(3513,54.17814);
   smoothHisto__2->SetBinContent(3514,65.26572);
   smoothHisto__2->SetBinContent(3515,78.05568);
   smoothHisto__2->SetBinContent(3516,91.26175);
   smoothHisto__2->SetBinContent(3517,107.2504);
   smoothHisto__2->SetBinContent(3518,123.5242);
   smoothHisto__2->SetBinContent(3519,137.824);
   smoothHisto__2->SetBinContent(3520,148.0394);
   smoothHisto__2->SetBinContent(3521,152.8602);
   smoothHisto__2->SetBinContent(3522,149.5436);
   smoothHisto__2->SetBinContent(3523,142.3957);
   smoothHisto__2->SetBinContent(3524,128.6759);
   smoothHisto__2->SetBinContent(3525,114.2172);
   smoothHisto__2->SetBinContent(3526,105.5417);
   smoothHisto__2->SetBinContent(3527,95.75353);
   smoothHisto__2->SetBinContent(3528,86.13467);
   smoothHisto__2->SetBinContent(3529,74.85545);
   smoothHisto__2->SetBinContent(3530,63.59218);
   smoothHisto__2->SetBinContent(3531,55.11273);
   smoothHisto__2->SetBinContent(3532,46.57484);
   smoothHisto__2->SetBinContent(3533,38.19934);
   smoothHisto__2->SetBinContent(3534,30.8478);
   smoothHisto__2->SetBinContent(3535,25.49605);
   smoothHisto__2->SetBinContent(3536,20.53738);
   smoothHisto__2->SetBinContent(3537,17.89517);
   smoothHisto__2->SetBinContent(3538,13.5677);
   smoothHisto__2->SetBinContent(3539,10.7643);
   smoothHisto__2->SetBinContent(3540,7.940173);
   smoothHisto__2->SetBinContent(3541,6.224245);
   smoothHisto__2->SetBinContent(3542,4.460327);
   smoothHisto__2->SetBinContent(3543,2.877721);
   smoothHisto__2->SetBinContent(3544,2.020128);
   smoothHisto__2->SetBinContent(3545,2.010901);
   smoothHisto__2->SetBinContent(3546,1.66505);
   smoothHisto__2->SetBinContent(3547,1.125729);
   smoothHisto__2->SetBinContent(3548,0.5180059);
   smoothHisto__2->SetBinContent(3549,0.3129422);
   smoothHisto__2->SetBinContent(3550,0.2086494);
   smoothHisto__2->SetBinContent(3551,0.1681308);
   smoothHisto__2->SetBinContent(3552,0.06599765);
   smoothHisto__2->SetBinContent(3553,0.02310468);
   smoothHisto__2->SetBinContent(3606,0.03193205);
   smoothHisto__2->SetBinContent(3607,0.7455274);
   smoothHisto__2->SetBinContent(3608,3.042454);
   smoothHisto__2->SetBinContent(3609,7.850506);
   smoothHisto__2->SetBinContent(3610,14.07149);
   smoothHisto__2->SetBinContent(3611,20.3055);
   smoothHisto__2->SetBinContent(3612,28.08411);
   smoothHisto__2->SetBinContent(3613,37.00685);
   smoothHisto__2->SetBinContent(3614,47.00306);
   smoothHisto__2->SetBinContent(3615,56.84708);
   smoothHisto__2->SetBinContent(3616,67.99047);
   smoothHisto__2->SetBinContent(3617,79.5414);
   smoothHisto__2->SetBinContent(3618,92.49569);
   smoothHisto__2->SetBinContent(3619,110.1447);
   smoothHisto__2->SetBinContent(3620,125.3457);
   smoothHisto__2->SetBinContent(3621,139.8529);
   smoothHisto__2->SetBinContent(3622,145.7614);
   smoothHisto__2->SetBinContent(3623,147.5603);
   smoothHisto__2->SetBinContent(3624,143.8226);
   smoothHisto__2->SetBinContent(3625,137.0914);
   smoothHisto__2->SetBinContent(3626,123.6793);
   smoothHisto__2->SetBinContent(3627,109.9703);
   smoothHisto__2->SetBinContent(3628,99.74099);
   smoothHisto__2->SetBinContent(3629,88.16002);
   smoothHisto__2->SetBinContent(3630,77.90789);
   smoothHisto__2->SetBinContent(3631,67.43333);
   smoothHisto__2->SetBinContent(3632,58.44128);
   smoothHisto__2->SetBinContent(3633,51.53127);
   smoothHisto__2->SetBinContent(3634,43.2039);
   smoothHisto__2->SetBinContent(3635,35.82579);
   smoothHisto__2->SetBinContent(3636,28.98902);
   smoothHisto__2->SetBinContent(3637,23.53181);
   smoothHisto__2->SetBinContent(3638,18.85345);
   smoothHisto__2->SetBinContent(3639,16.16851);
   smoothHisto__2->SetBinContent(3640,12.65493);
   smoothHisto__2->SetBinContent(3641,9.19962);
   smoothHisto__2->SetBinContent(3642,6.485158);
   smoothHisto__2->SetBinContent(3643,5.051918);
   smoothHisto__2->SetBinContent(3644,3.384634);
   smoothHisto__2->SetBinContent(3645,2.255269);
   smoothHisto__2->SetBinContent(3646,1.789804);
   smoothHisto__2->SetBinContent(3647,1.898826);
   smoothHisto__2->SetBinContent(3648,1.709448);
   smoothHisto__2->SetBinContent(3649,0.9389451);
   smoothHisto__2->SetBinContent(3650,0.4616156);
   smoothHisto__2->SetBinContent(3651,0.1829536);
   smoothHisto__2->SetBinContent(3652,0.1323529);
   smoothHisto__2->SetBinContent(3653,0.08406541);
   smoothHisto__2->SetBinContent(3654,0.02310468);
   smoothHisto__2->SetBinContent(3707,0.01771894);
   smoothHisto__2->SetBinContent(3708,0.1839948);
   smoothHisto__2->SetBinContent(3709,1.378121);
   smoothHisto__2->SetBinContent(3710,4.42254);
   smoothHisto__2->SetBinContent(3711,9.703285);
   smoothHisto__2->SetBinContent(3712,16.14946);
   smoothHisto__2->SetBinContent(3713,23.40861);
   smoothHisto__2->SetBinContent(3714,32.11905);
   smoothHisto__2->SetBinContent(3715,41.56434);
   smoothHisto__2->SetBinContent(3716,50.46986);
   smoothHisto__2->SetBinContent(3717,61.63863);
   smoothHisto__2->SetBinContent(3718,72.79967);
   smoothHisto__2->SetBinContent(3719,83.42171);
   smoothHisto__2->SetBinContent(3720,94.97912);
   smoothHisto__2->SetBinContent(3721,113.3822);
   smoothHisto__2->SetBinContent(3722,129.3978);
   smoothHisto__2->SetBinContent(3723,143.3227);
   smoothHisto__2->SetBinContent(3724,145.1798);
   smoothHisto__2->SetBinContent(3725,143.605);
   smoothHisto__2->SetBinContent(3726,138.6482);
   smoothHisto__2->SetBinContent(3727,129.4379);
   smoothHisto__2->SetBinContent(3728,115.828);
   smoothHisto__2->SetBinContent(3729,101.2857);
   smoothHisto__2->SetBinContent(3730,92.22313);
   smoothHisto__2->SetBinContent(3731,81.63822);
   smoothHisto__2->SetBinContent(3732,71.9149);
   smoothHisto__2->SetBinContent(3733,63.18345);
   smoothHisto__2->SetBinContent(3734,54.86542);
   smoothHisto__2->SetBinContent(3735,48.83924);
   smoothHisto__2->SetBinContent(3736,40.62711);
   smoothHisto__2->SetBinContent(3737,33.13361);
   smoothHisto__2->SetBinContent(3738,25.81986);
   smoothHisto__2->SetBinContent(3739,20.99611);
   smoothHisto__2->SetBinContent(3740,17.57529);
   smoothHisto__2->SetBinContent(3741,14.6301);
   smoothHisto__2->SetBinContent(3742,11.29361);
   smoothHisto__2->SetBinContent(3743,7.719485);
   smoothHisto__2->SetBinContent(3744,5.204158);
   smoothHisto__2->SetBinContent(3745,4.12437);
   smoothHisto__2->SetBinContent(3746,2.669525);
   smoothHisto__2->SetBinContent(3747,2.189131);
   smoothHisto__2->SetBinContent(3748,1.721341);
   smoothHisto__2->SetBinContent(3749,1.47499);
   smoothHisto__2->SetBinContent(3750,1.193186);
   smoothHisto__2->SetBinContent(3751,0.6308115);
   smoothHisto__2->SetBinContent(3752,0.3771092);
   smoothHisto__2->SetBinContent(3753,0.1270417);
   smoothHisto__2->SetBinContent(3754,0.05209261);
   smoothHisto__2->SetBinContent(3809,0.1247132);
   smoothHisto__2->SetBinContent(3810,0.6888902);
   smoothHisto__2->SetBinContent(3811,2.319219);
   smoothHisto__2->SetBinContent(3812,5.349374);
   smoothHisto__2->SetBinContent(3813,10.12751);
   smoothHisto__2->SetBinContent(3814,16.04589);
   smoothHisto__2->SetBinContent(3815,23.78053);
   smoothHisto__2->SetBinContent(3816,32.07725);
   smoothHisto__2->SetBinContent(3817,43.7947);
   smoothHisto__2->SetBinContent(3818,53.22792);
   smoothHisto__2->SetBinContent(3819,65.99048);
   smoothHisto__2->SetBinContent(3820,77.76037);
   smoothHisto__2->SetBinContent(3821,89.75166);
   smoothHisto__2->SetBinContent(3822,102.0958);
   smoothHisto__2->SetBinContent(3823,118.4184);
   smoothHisto__2->SetBinContent(3824,131.0653);
   smoothHisto__2->SetBinContent(3825,142.5675);
   smoothHisto__2->SetBinContent(3826,142.6385);
   smoothHisto__2->SetBinContent(3827,138.7378);
   smoothHisto__2->SetBinContent(3828,132.5333);
   smoothHisto__2->SetBinContent(3829,120.0723);
   smoothHisto__2->SetBinContent(3830,107.2021);
   smoothHisto__2->SetBinContent(3831,92.33073);
   smoothHisto__2->SetBinContent(3832,84.51903);
   smoothHisto__2->SetBinContent(3833,73.29233);
   smoothHisto__2->SetBinContent(3834,65.15973);
   smoothHisto__2->SetBinContent(3835,56.60676);
   smoothHisto__2->SetBinContent(3836,49.55387);
   smoothHisto__2->SetBinContent(3837,44.1799);
   smoothHisto__2->SetBinContent(3838,36.93967);
   smoothHisto__2->SetBinContent(3839,30.28179);
   smoothHisto__2->SetBinContent(3840,23.2365);
   smoothHisto__2->SetBinContent(3841,18.099);
   smoothHisto__2->SetBinContent(3842,15.39771);
   smoothHisto__2->SetBinContent(3843,13.04347);
   smoothHisto__2->SetBinContent(3844,10.04251);
   smoothHisto__2->SetBinContent(3845,6.921408);
   smoothHisto__2->SetBinContent(3846,4.471892);
   smoothHisto__2->SetBinContent(3847,3.568863);
   smoothHisto__2->SetBinContent(3848,2.355465);
   smoothHisto__2->SetBinContent(3849,2.112321);
   smoothHisto__2->SetBinContent(3850,1.682489);
   smoothHisto__2->SetBinContent(3851,1.46155);
   smoothHisto__2->SetBinContent(3852,1.185865);
   smoothHisto__2->SetBinContent(3853,0.6886577);
   smoothHisto__2->SetBinContent(3854,0.3263357);
   smoothHisto__2->SetBinContent(3855,0.07973784);
   smoothHisto__2->SetBinContent(3856,0.01150454);
   smoothHisto__2->SetBinContent(3910,0.03489916);
   smoothHisto__2->SetBinContent(3911,0.2891844);
   smoothHisto__2->SetBinContent(3912,1.39574);
   smoothHisto__2->SetBinContent(3913,3.751286);
   smoothHisto__2->SetBinContent(3914,7.62756);
   smoothHisto__2->SetBinContent(3915,12.34874);
   smoothHisto__2->SetBinContent(3916,17.49643);
   smoothHisto__2->SetBinContent(3917,25.28937);
   smoothHisto__2->SetBinContent(3918,33.67995);
   smoothHisto__2->SetBinContent(3919,45.37507);
   smoothHisto__2->SetBinContent(3920,56.28896);
   smoothHisto__2->SetBinContent(3921,67.79343);
   smoothHisto__2->SetBinContent(3922,81.44009);
   smoothHisto__2->SetBinContent(3923,92.9784);
   smoothHisto__2->SetBinContent(3924,106.9417);
   smoothHisto__2->SetBinContent(3925,121.2397);
   smoothHisto__2->SetBinContent(3926,132.9121);
   smoothHisto__2->SetBinContent(3927,139.3925);
   smoothHisto__2->SetBinContent(3928,136.3958);
   smoothHisto__2->SetBinContent(3929,129.5406);
   smoothHisto__2->SetBinContent(3930,120.8473);
   smoothHisto__2->SetBinContent(3931,106.7432);
   smoothHisto__2->SetBinContent(3932,94.65753);
   smoothHisto__2->SetBinContent(3933,81.97884);
   smoothHisto__2->SetBinContent(3934,76.42479);
   smoothHisto__2->SetBinContent(3935,66.34891);
   smoothHisto__2->SetBinContent(3936,59.287);
   smoothHisto__2->SetBinContent(3937,52.63036);
   smoothHisto__2->SetBinContent(3938,46.6787);
   smoothHisto__2->SetBinContent(3939,41.91248);
   smoothHisto__2->SetBinContent(3940,35.48423);
   smoothHisto__2->SetBinContent(3941,28.27355);
   smoothHisto__2->SetBinContent(3942,21.29534);
   smoothHisto__2->SetBinContent(3943,16.49117);
   smoothHisto__2->SetBinContent(3944,14.51385);
   smoothHisto__2->SetBinContent(3945,11.92336);
   smoothHisto__2->SetBinContent(3946,9.054072);
   smoothHisto__2->SetBinContent(3947,6.357521);
   smoothHisto__2->SetBinContent(3948,4.274189);
   smoothHisto__2->SetBinContent(3949,3.218529);
   smoothHisto__2->SetBinContent(3950,2.069808);
   smoothHisto__2->SetBinContent(3951,1.753711);
   smoothHisto__2->SetBinContent(3952,1.411365);
   smoothHisto__2->SetBinContent(3953,1.182831);
   smoothHisto__2->SetBinContent(3954,0.7713726);
   smoothHisto__2->SetBinContent(3955,0.5496922);
   smoothHisto__2->SetBinContent(3956,0.2182507);
   smoothHisto__2->SetBinContent(3957,0.08366648);
   smoothHisto__2->SetBinContent(4012,0.1077465);
   smoothHisto__2->SetBinContent(4013,0.5758762);
   smoothHisto__2->SetBinContent(4014,2.183978);
   smoothHisto__2->SetBinContent(4015,5.091639);
   smoothHisto__2->SetBinContent(4016,9.324118);
   smoothHisto__2->SetBinContent(4017,14.69215);
   smoothHisto__2->SetBinContent(4018,20.63329);
   smoothHisto__2->SetBinContent(4019,27.48256);
   smoothHisto__2->SetBinContent(4020,35.53964);
   smoothHisto__2->SetBinContent(4021,46.67095);
   smoothHisto__2->SetBinContent(4022,59.15583);
   smoothHisto__2->SetBinContent(4023,68.98314);
   smoothHisto__2->SetBinContent(4024,82.43047);
   smoothHisto__2->SetBinContent(4025,95.10564);
   smoothHisto__2->SetBinContent(4026,110.9221);
   smoothHisto__2->SetBinContent(4027,122.7822);
   smoothHisto__2->SetBinContent(4028,129.4565);
   smoothHisto__2->SetBinContent(4029,130.6526);
   smoothHisto__2->SetBinContent(4030,126.0811);
   smoothHisto__2->SetBinContent(4031,119.682);
   smoothHisto__2->SetBinContent(4032,109.3799);
   smoothHisto__2->SetBinContent(4033,96.53506);
   smoothHisto__2->SetBinContent(4034,85.00129);
   smoothHisto__2->SetBinContent(4035,77.4664);
   smoothHisto__2->SetBinContent(4036,72.08222);
   smoothHisto__2->SetBinContent(4037,63.73005);
   smoothHisto__2->SetBinContent(4038,55.98856);
   smoothHisto__2->SetBinContent(4039,50.0952);
   smoothHisto__2->SetBinContent(4040,43.99284);
   smoothHisto__2->SetBinContent(4041,39.0667);
   smoothHisto__2->SetBinContent(4042,32.10839);
   smoothHisto__2->SetBinContent(4043,25.42905);
   smoothHisto__2->SetBinContent(4044,19.5498);
   smoothHisto__2->SetBinContent(4045,15.24205);
   smoothHisto__2->SetBinContent(4046,12.36492);
   smoothHisto__2->SetBinContent(4047,9.616206);
   smoothHisto__2->SetBinContent(4048,7.290289);
   smoothHisto__2->SetBinContent(4049,5.702843);
   smoothHisto__2->SetBinContent(4050,4.110026);
   smoothHisto__2->SetBinContent(4051,2.940443);
   smoothHisto__2->SetBinContent(4052,1.836146);
   smoothHisto__2->SetBinContent(4053,1.459941);
   smoothHisto__2->SetBinContent(4054,1.22503);
   smoothHisto__2->SetBinContent(4055,1.21101);
   smoothHisto__2->SetBinContent(4056,0.8135396);
   smoothHisto__2->SetBinContent(4057,0.6942688);
   smoothHisto__2->SetBinContent(4058,0.2200783);
   smoothHisto__2->SetBinContent(4059,0.09861091);
   smoothHisto__2->SetBinContent(4113,0.01778757);
   smoothHisto__2->SetBinContent(4114,0.1616096);
   smoothHisto__2->SetBinContent(4115,0.8985837);
   smoothHisto__2->SetBinContent(4116,2.79837);
   smoothHisto__2->SetBinContent(4117,6.417256);
   smoothHisto__2->SetBinContent(4118,10.93121);
   smoothHisto__2->SetBinContent(4119,16.46434);
   smoothHisto__2->SetBinContent(4120,22.82834);
   smoothHisto__2->SetBinContent(4121,30.14063);
   smoothHisto__2->SetBinContent(4122,38.35106);
   smoothHisto__2->SetBinContent(4123,50.10413);
   smoothHisto__2->SetBinContent(4124,62.39942);
   smoothHisto__2->SetBinContent(4125,73.03763);
   smoothHisto__2->SetBinContent(4126,84.62125);
   smoothHisto__2->SetBinContent(4127,98.38185);
   smoothHisto__2->SetBinContent(4128,112.722);
   smoothHisto__2->SetBinContent(4129,124.1832);
   smoothHisto__2->SetBinContent(4130,128.3267);
   smoothHisto__2->SetBinContent(4131,126.9598);
   smoothHisto__2->SetBinContent(4132,121.154);
   smoothHisto__2->SetBinContent(4133,114.0342);
   smoothHisto__2->SetBinContent(4134,100.836);
   smoothHisto__2->SetBinContent(4135,88.67684);
   smoothHisto__2->SetBinContent(4136,78.10177);
   smoothHisto__2->SetBinContent(4137,73.91103);
   smoothHisto__2->SetBinContent(4138,68.47305);
   smoothHisto__2->SetBinContent(4139,59.31417);
   smoothHisto__2->SetBinContent(4140,51.5067);
   smoothHisto__2->SetBinContent(4141,46.6127);
   smoothHisto__2->SetBinContent(4142,40.27923);
   smoothHisto__2->SetBinContent(4143,34.95433);
   smoothHisto__2->SetBinContent(4144,28.61679);
   smoothHisto__2->SetBinContent(4145,22.48165);
   smoothHisto__2->SetBinContent(4146,17.5548);
   smoothHisto__2->SetBinContent(4147,14.12727);
   smoothHisto__2->SetBinContent(4148,11.14589);
   smoothHisto__2->SetBinContent(4149,8.111174);
   smoothHisto__2->SetBinContent(4150,5.787887);
   smoothHisto__2->SetBinContent(4151,4.849535);
   smoothHisto__2->SetBinContent(4152,3.760484);
   smoothHisto__2->SetBinContent(4153,2.8085);
   smoothHisto__2->SetBinContent(4154,1.625764);
   smoothHisto__2->SetBinContent(4155,1.112771);
   smoothHisto__2->SetBinContent(4156,0.9906529);
   smoothHisto__2->SetBinContent(4157,0.7994602);
   smoothHisto__2->SetBinContent(4158,0.5849411);
   smoothHisto__2->SetBinContent(4159,0.3746387);
   smoothHisto__2->SetBinContent(4160,0.1423153);
   smoothHisto__2->SetBinContent(4161,0.04930545);
   smoothHisto__2->SetBinContent(4215,0.03557515);
   smoothHisto__2->SetBinContent(4216,0.2616585);
   smoothHisto__2->SetBinContent(4217,1.477137);
   smoothHisto__2->SetBinContent(4218,3.76647);
   smoothHisto__2->SetBinContent(4219,7.777265);
   smoothHisto__2->SetBinContent(4220,11.98751);
   smoothHisto__2->SetBinContent(4221,17.70969);
   smoothHisto__2->SetBinContent(4222,24.47795);
   smoothHisto__2->SetBinContent(4223,31.47874);
   smoothHisto__2->SetBinContent(4224,38.46745);
   smoothHisto__2->SetBinContent(4225,49.92312);
   smoothHisto__2->SetBinContent(4226,61.68283);
   smoothHisto__2->SetBinContent(4227,73.33083);
   smoothHisto__2->SetBinContent(4228,85.10088);
   smoothHisto__2->SetBinContent(4229,100.888);
   smoothHisto__2->SetBinContent(4230,116.2161);
   smoothHisto__2->SetBinContent(4231,124.3473);
   smoothHisto__2->SetBinContent(4232,125.0774);
   smoothHisto__2->SetBinContent(4233,118.3071);
   smoothHisto__2->SetBinContent(4234,110.8023);
   smoothHisto__2->SetBinContent(4235,104.1534);
   smoothHisto__2->SetBinContent(4236,94.22511);
   smoothHisto__2->SetBinContent(4237,84.15344);
   smoothHisto__2->SetBinContent(4238,76.06364);
   smoothHisto__2->SetBinContent(4239,70.40215);
   smoothHisto__2->SetBinContent(4240,64.45983);
   smoothHisto__2->SetBinContent(4241,54.60064);
   smoothHisto__2->SetBinContent(4242,46.55539);
   smoothHisto__2->SetBinContent(4243,41.29003);
   smoothHisto__2->SetBinContent(4244,35.54727);
   smoothHisto__2->SetBinContent(4245,30.8693);
   smoothHisto__2->SetBinContent(4246,25.57262);
   smoothHisto__2->SetBinContent(4247,19.95501);
   smoothHisto__2->SetBinContent(4248,16.58028);
   smoothHisto__2->SetBinContent(4249,13.80111);
   smoothHisto__2->SetBinContent(4250,11.08736);
   smoothHisto__2->SetBinContent(4251,7.571634);
   smoothHisto__2->SetBinContent(4252,5.587211);
   smoothHisto__2->SetBinContent(4253,4.628665);
   smoothHisto__2->SetBinContent(4254,3.674397);
   smoothHisto__2->SetBinContent(4255,2.577799);
   smoothHisto__2->SetBinContent(4256,1.604674);
   smoothHisto__2->SetBinContent(4257,1.18019);
   smoothHisto__2->SetBinContent(4258,1.138331);
   smoothHisto__2->SetBinContent(4259,0.7807918);
   smoothHisto__2->SetBinContent(4260,0.7269341);
   smoothHisto__2->SetBinContent(4261,0.3126899);
   smoothHisto__2->SetBinContent(4262,0.156345);
   smoothHisto__2->SetBinContent(4317,0.03474326);
   smoothHisto__2->SetBinContent(4318,0.381835);
   smoothHisto__2->SetBinContent(4319,1.778279);
   smoothHisto__2->SetBinContent(4320,4.558951);
   smoothHisto__2->SetBinContent(4321,8.760695);
   smoothHisto__2->SetBinContent(4322,13.0698);
   smoothHisto__2->SetBinContent(4323,17.94994);
   smoothHisto__2->SetBinContent(4324,24.47876);
   smoothHisto__2->SetBinContent(4325,32.29803);
   smoothHisto__2->SetBinContent(4326,40.92289);
   smoothHisto__2->SetBinContent(4327,51.46869);
   smoothHisto__2->SetBinContent(4328,62.45186);
   smoothHisto__2->SetBinContent(4329,73.28625);
   smoothHisto__2->SetBinContent(4330,84.74668);
   smoothHisto__2->SetBinContent(4331,98.49899);
   smoothHisto__2->SetBinContent(4332,112.8264);
   smoothHisto__2->SetBinContent(4333,118.2627);
   smoothHisto__2->SetBinContent(4334,119.2019);
   smoothHisto__2->SetBinContent(4335,113.9766);
   smoothHisto__2->SetBinContent(4336,107.6674);
   smoothHisto__2->SetBinContent(4337,100.7694);
   smoothHisto__2->SetBinContent(4338,90.70837);
   smoothHisto__2->SetBinContent(4339,80.98383);
   smoothHisto__2->SetBinContent(4340,73.17748);
   smoothHisto__2->SetBinContent(4341,67.00727);
   smoothHisto__2->SetBinContent(4342,59.83619);
   smoothHisto__2->SetBinContent(4343,49.86731);
   smoothHisto__2->SetBinContent(4344,42.98736);
   smoothHisto__2->SetBinContent(4345,38.3368);
   smoothHisto__2->SetBinContent(4346,32.39149);
   smoothHisto__2->SetBinContent(4347,27.52297);
   smoothHisto__2->SetBinContent(4348,23.43679);
   smoothHisto__2->SetBinContent(4349,18.76597);
   smoothHisto__2->SetBinContent(4350,15.57936);
   smoothHisto__2->SetBinContent(4351,12.65979);
   smoothHisto__2->SetBinContent(4352,9.780606);
   smoothHisto__2->SetBinContent(4353,6.464875);
   smoothHisto__2->SetBinContent(4354,4.595918);
   smoothHisto__2->SetBinContent(4355,3.828067);
   smoothHisto__2->SetBinContent(4356,3.396688);
   smoothHisto__2->SetBinContent(4357,2.515418);
   smoothHisto__2->SetBinContent(4358,1.590288);
   smoothHisto__2->SetBinContent(4359,1.120389);
   smoothHisto__2->SetBinContent(4360,0.8138697);
   smoothHisto__2->SetBinContent(4361,0.4784068);
   smoothHisto__2->SetBinContent(4362,0.413672);
   smoothHisto__2->SetBinContent(4363,0.1659318);
   smoothHisto__2->SetBinContent(4364,0.0829659);
   smoothHisto__2->SetBinContent(4419,0.1098881);
   smoothHisto__2->SetBinContent(4420,0.7483509);
   smoothHisto__2->SetBinContent(4421,2.336588);
   smoothHisto__2->SetBinContent(4422,5.520158);
   smoothHisto__2->SetBinContent(4423,9.301743);
   smoothHisto__2->SetBinContent(4424,14.01935);
   smoothHisto__2->SetBinContent(4425,18.47359);
   smoothHisto__2->SetBinContent(4426,25.05686);
   smoothHisto__2->SetBinContent(4427,32.25071);
   smoothHisto__2->SetBinContent(4428,41.37597);
   smoothHisto__2->SetBinContent(4429,51.91698);
   smoothHisto__2->SetBinContent(4430,62.96146);
   smoothHisto__2->SetBinContent(4431,74.32083);
   smoothHisto__2->SetBinContent(4432,85.18647);
   smoothHisto__2->SetBinContent(4433,98.54504);
   smoothHisto__2->SetBinContent(4434,109.5848);
   smoothHisto__2->SetBinContent(4435,114.0736);
   smoothHisto__2->SetBinContent(4436,114.681);
   smoothHisto__2->SetBinContent(4437,110.1944);
   smoothHisto__2->SetBinContent(4438,100.7726);
   smoothHisto__2->SetBinContent(4439,92.98269);
   smoothHisto__2->SetBinContent(4440,83.47848);
   smoothHisto__2->SetBinContent(4441,77.43556);
   smoothHisto__2->SetBinContent(4442,70.49619);
   smoothHisto__2->SetBinContent(4443,63.52929);
   smoothHisto__2->SetBinContent(4444,56.16995);
   smoothHisto__2->SetBinContent(4445,48.8618);
   smoothHisto__2->SetBinContent(4446,42.60667);
   smoothHisto__2->SetBinContent(4447,37.07435);
   smoothHisto__2->SetBinContent(4448,30.8332);
   smoothHisto__2->SetBinContent(4449,25.79651);
   smoothHisto__2->SetBinContent(4450,22.0775);
   smoothHisto__2->SetBinContent(4451,17.26467);
   smoothHisto__2->SetBinContent(4452,14.05155);
   smoothHisto__2->SetBinContent(4453,11.11573);
   smoothHisto__2->SetBinContent(4454,8.309452);
   smoothHisto__2->SetBinContent(4455,5.509499);
   smoothHisto__2->SetBinContent(4456,3.9653);
   smoothHisto__2->SetBinContent(4457,3.238679);
   smoothHisto__2->SetBinContent(4458,2.76484);
   smoothHisto__2->SetBinContent(4459,1.972582);
   smoothHisto__2->SetBinContent(4460,1.425676);
   smoothHisto__2->SetBinContent(4461,1.07705);
   smoothHisto__2->SetBinContent(4462,0.6964843);
   smoothHisto__2->SetBinContent(4463,0.3368797);
   smoothHisto__2->SetBinContent(4464,0.1840062);
   smoothHisto__2->SetBinContent(4465,0.0829659);
   smoothHisto__2->SetBinContent(4466,0.01963077);
   smoothHisto__2->SetBinContent(4520,0.02535932);
   smoothHisto__2->SetBinContent(4521,0.3042539);
   smoothHisto__2->SetBinContent(4522,1.210157);
   smoothHisto__2->SetBinContent(4523,3.068484);
   smoothHisto__2->SetBinContent(4524,6.196053);
   smoothHisto__2->SetBinContent(4525,9.943081);
   smoothHisto__2->SetBinContent(4526,14.54603);
   smoothHisto__2->SetBinContent(4527,19.08552);
   smoothHisto__2->SetBinContent(4528,25.61253);
   smoothHisto__2->SetBinContent(4529,33.85294);
   smoothHisto__2->SetBinContent(4530,42.6612);
   smoothHisto__2->SetBinContent(4531,53.05356);
   smoothHisto__2->SetBinContent(4532,63.5345);
   smoothHisto__2->SetBinContent(4533,77.73683);
   smoothHisto__2->SetBinContent(4534,88.47537);
   smoothHisto__2->SetBinContent(4535,100.3516);
   smoothHisto__2->SetBinContent(4536,106.4447);
   smoothHisto__2->SetBinContent(4537,106.2721);
   smoothHisto__2->SetBinContent(4538,104.6135);
   smoothHisto__2->SetBinContent(4539,102.3645);
   smoothHisto__2->SetBinContent(4540,94.97659);
   smoothHisto__2->SetBinContent(4541,86.27258);
   smoothHisto__2->SetBinContent(4542,77.18836);
   smoothHisto__2->SetBinContent(4543,70.81363);
   smoothHisto__2->SetBinContent(4544,64.5345);
   smoothHisto__2->SetBinContent(4545,56.96088);
   smoothHisto__2->SetBinContent(4546,50.26717);
   smoothHisto__2->SetBinContent(4547,44.24091);
   smoothHisto__2->SetBinContent(4548,39.69163);
   smoothHisto__2->SetBinContent(4549,34.27592);
   smoothHisto__2->SetBinContent(4550,28.43361);
   smoothHisto__2->SetBinContent(4551,23.36582);
   smoothHisto__2->SetBinContent(4552,19.6545);
   smoothHisto__2->SetBinContent(4553,15.32958);
   smoothHisto__2->SetBinContent(4554,12.40409);
   smoothHisto__2->SetBinContent(4555,9.56233);
   smoothHisto__2->SetBinContent(4556,6.980271);
   smoothHisto__2->SetBinContent(4557,4.573697);
   smoothHisto__2->SetBinContent(4558,3.486465);
   smoothHisto__2->SetBinContent(4559,2.891448);
   smoothHisto__2->SetBinContent(4560,2.8613);
   smoothHisto__2->SetBinContent(4561,1.960105);
   smoothHisto__2->SetBinContent(4562,1.471734);
   smoothHisto__2->SetBinContent(4563,0.947256);
   smoothHisto__2->SetBinContent(4564,0.5761657);
   smoothHisto__2->SetBinContent(4565,0.2437984);
   smoothHisto__2->SetBinContent(4566,0.09163303);
   smoothHisto__2->SetBinContent(4567,0.01963077);
   smoothHisto__2->SetBinContent(4622,0.07564921);
   smoothHisto__2->SetBinContent(4623,0.5500808);
   smoothHisto__2->SetBinContent(4624,1.761248);
   smoothHisto__2->SetBinContent(4625,4.017784);
   smoothHisto__2->SetBinContent(4626,6.887181);
   smoothHisto__2->SetBinContent(4627,10.79961);
   smoothHisto__2->SetBinContent(4628,15.33792);
   smoothHisto__2->SetBinContent(4629,20.623);
   smoothHisto__2->SetBinContent(4630,26.90226);
   smoothHisto__2->SetBinContent(4631,36.62126);
   smoothHisto__2->SetBinContent(4632,45.61723);
   smoothHisto__2->SetBinContent(4633,55.5086);
   smoothHisto__2->SetBinContent(4634,66.81351);
   smoothHisto__2->SetBinContent(4635,80.61206);
   smoothHisto__2->SetBinContent(4636,93.02544);
   smoothHisto__2->SetBinContent(4637,102.7083);
   smoothHisto__2->SetBinContent(4638,104.8646);
   smoothHisto__2->SetBinContent(4639,101.0562);
   smoothHisto__2->SetBinContent(4640,98.01983);
   smoothHisto__2->SetBinContent(4641,94.92924);
   smoothHisto__2->SetBinContent(4642,88.05357);
   smoothHisto__2->SetBinContent(4643,77.21654);
   smoothHisto__2->SetBinContent(4644,70.66655);
   smoothHisto__2->SetBinContent(4645,64.53093);
   smoothHisto__2->SetBinContent(4646,60.07552);
   smoothHisto__2->SetBinContent(4647,51.2842);
   smoothHisto__2->SetBinContent(4648,45.71893);
   smoothHisto__2->SetBinContent(4649,39.99259);
   smoothHisto__2->SetBinContent(4650,36.29328);
   smoothHisto__2->SetBinContent(4651,30.33061);
   smoothHisto__2->SetBinContent(4652,25.24551);
   smoothHisto__2->SetBinContent(4653,20.85619);
   smoothHisto__2->SetBinContent(4654,17.6926);
   smoothHisto__2->SetBinContent(4655,14.15953);
   smoothHisto__2->SetBinContent(4656,11.35226);
   smoothHisto__2->SetBinContent(4657,8.518954);
   smoothHisto__2->SetBinContent(4658,6.104948);
   smoothHisto__2->SetBinContent(4659,3.913551);
   smoothHisto__2->SetBinContent(4660,3.299185);
   smoothHisto__2->SetBinContent(4661,2.654582);
   smoothHisto__2->SetBinContent(4662,2.445416);
   smoothHisto__2->SetBinContent(4663,1.644258);
   smoothHisto__2->SetBinContent(4664,1.27218);
   smoothHisto__2->SetBinContent(4665,0.8286435);
   smoothHisto__2->SetBinContent(4666,0.5331599);
   smoothHisto__2->SetBinContent(4667,0.206031);
   smoothHisto__2->SetBinContent(4668,0.08650471);
   smoothHisto__2->SetBinContent(4669,0.03445135);
   smoothHisto__2->SetBinContent(4670,0.01722567);
   smoothHisto__2->SetBinContent(4724,0.1746184);
   smoothHisto__2->SetBinContent(4725,0.8266487);
   smoothHisto__2->SetBinContent(4726,2.148638);
   smoothHisto__2->SetBinContent(4727,4.363428);
   smoothHisto__2->SetBinContent(4728,7.673798);
   smoothHisto__2->SetBinContent(4729,11.92254);
   smoothHisto__2->SetBinContent(4730,16.0713);
   smoothHisto__2->SetBinContent(4731,20.80046);
   smoothHisto__2->SetBinContent(4732,27.09254);
   smoothHisto__2->SetBinContent(4733,36.69735);
   smoothHisto__2->SetBinContent(4734,47.00224);
   smoothHisto__2->SetBinContent(4735,56.5251);
   smoothHisto__2->SetBinContent(4736,69.65578);
   smoothHisto__2->SetBinContent(4737,82.83217);
   smoothHisto__2->SetBinContent(4738,95.74706);
   smoothHisto__2->SetBinContent(4739,103.2953);
   smoothHisto__2->SetBinContent(4740,104.3202);
   smoothHisto__2->SetBinContent(4741,97.88908);
   smoothHisto__2->SetBinContent(4742,91.93631);
   smoothHisto__2->SetBinContent(4743,87.71729);
   smoothHisto__2->SetBinContent(4744,82.13317);
   smoothHisto__2->SetBinContent(4745,72.3799);
   smoothHisto__2->SetBinContent(4746,64.7216);
   smoothHisto__2->SetBinContent(4747,56.99637);
   smoothHisto__2->SetBinContent(4748,52.04451);
   smoothHisto__2->SetBinContent(4749,45.17073);
   smoothHisto__2->SetBinContent(4750,40.3027);
   smoothHisto__2->SetBinContent(4751,34.92708);
   smoothHisto__2->SetBinContent(4752,31.83843);
   smoothHisto__2->SetBinContent(4753,25.86218);
   smoothHisto__2->SetBinContent(4754,21.91571);
   smoothHisto__2->SetBinContent(4755,18.4737);
   smoothHisto__2->SetBinContent(4756,15.09732);
   smoothHisto__2->SetBinContent(4757,11.92196);
   smoothHisto__2->SetBinContent(4758,9.865895);
   smoothHisto__2->SetBinContent(4759,7.91062);
   smoothHisto__2->SetBinContent(4760,6.1005);
   smoothHisto__2->SetBinContent(4761,3.735488);
   smoothHisto__2->SetBinContent(4762,2.837201);
   smoothHisto__2->SetBinContent(4763,2.159882);
   smoothHisto__2->SetBinContent(4764,1.925914);
   smoothHisto__2->SetBinContent(4765,1.453397);
   smoothHisto__2->SetBinContent(4766,1.17578);
   smoothHisto__2->SetBinContent(4767,0.7110291);
   smoothHisto__2->SetBinContent(4768,0.4707554);
   smoothHisto__2->SetBinContent(4769,0.1646266);
   smoothHisto__2->SetBinContent(4770,0.08819274);
   smoothHisto__2->SetBinContent(4771,0.06890269);
   smoothHisto__2->SetBinContent(4772,0.03445135);
   smoothHisto__2->SetBinContent(4773,0.01722567);
   smoothHisto__2->SetBinContent(4825,0.04698536);
   smoothHisto__2->SetBinContent(4826,0.3442425);
   smoothHisto__2->SetBinContent(4827,1.147957);
   smoothHisto__2->SetBinContent(4828,2.925896);
   smoothHisto__2->SetBinContent(4829,5.68824);
   smoothHisto__2->SetBinContent(4830,9.807711);
   smoothHisto__2->SetBinContent(4831,14.20441);
   smoothHisto__2->SetBinContent(4832,18.38269);
   smoothHisto__2->SetBinContent(4833,23.07897);
   smoothHisto__2->SetBinContent(4834,28.00095);
   smoothHisto__2->SetBinContent(4835,38.23077);
   smoothHisto__2->SetBinContent(4836,48.54654);
   smoothHisto__2->SetBinContent(4837,59.36658);
   smoothHisto__2->SetBinContent(4838,72.19584);
   smoothHisto__2->SetBinContent(4839,84.40627);
   smoothHisto__2->SetBinContent(4840,95.92789);
   smoothHisto__2->SetBinContent(4841,100.8462);
   smoothHisto__2->SetBinContent(4842,100.9502);
   smoothHisto__2->SetBinContent(4843,95.08259);
   smoothHisto__2->SetBinContent(4844,88.47812);
   smoothHisto__2->SetBinContent(4845,84.20741);
   smoothHisto__2->SetBinContent(4846,77.63016);
   smoothHisto__2->SetBinContent(4847,70.75751);
   smoothHisto__2->SetBinContent(4848,63.00353);
   smoothHisto__2->SetBinContent(4849,55.91803);
   smoothHisto__2->SetBinContent(4850,50.16223);
   smoothHisto__2->SetBinContent(4851,43.30023);
   smoothHisto__2->SetBinContent(4852,36.91673);
   smoothHisto__2->SetBinContent(4853,31.07989);
   smoothHisto__2->SetBinContent(4854,27.83459);
   smoothHisto__2->SetBinContent(4855,22.96972);
   smoothHisto__2->SetBinContent(4856,19.24364);
   smoothHisto__2->SetBinContent(4857,16.27003);
   smoothHisto__2->SetBinContent(4858,12.7177);
   smoothHisto__2->SetBinContent(4859,10.66535);
   smoothHisto__2->SetBinContent(4860,9.010306);
   smoothHisto__2->SetBinContent(4861,7.51074);
   smoothHisto__2->SetBinContent(4862,5.647194);
   smoothHisto__2->SetBinContent(4863,3.659377);
   smoothHisto__2->SetBinContent(4864,2.791542);
   smoothHisto__2->SetBinContent(4865,2.099035);
   smoothHisto__2->SetBinContent(4866,1.421296);
   smoothHisto__2->SetBinContent(4867,0.9152963);
   smoothHisto__2->SetBinContent(4868,0.7254761);
   smoothHisto__2->SetBinContent(4869,0.3892845);
   smoothHisto__2->SetBinContent(4870,0.2430786);
   smoothHisto__2->SetBinContent(4871,0.08819274);
   smoothHisto__2->SetBinContent(4872,0.08766209);
   smoothHisto__2->SetBinContent(4873,0.1378054);
   smoothHisto__2->SetBinContent(4874,0.06890269);
   smoothHisto__2->SetBinContent(4875,0.03445135);
   smoothHisto__2->SetBinContent(4927,0.10651);
   smoothHisto__2->SetBinContent(4928,0.7188022);
   smoothHisto__2->SetBinContent(4929,1.827004);
   smoothHisto__2->SetBinContent(4930,4.224579);
   smoothHisto__2->SetBinContent(4931,7.0654);
   smoothHisto__2->SetBinContent(4932,11.82511);
   smoothHisto__2->SetBinContent(4933,16.07155);
   smoothHisto__2->SetBinContent(4934,19.97832);
   smoothHisto__2->SetBinContent(4935,25.21074);
   smoothHisto__2->SetBinContent(4936,29.92105);
   smoothHisto__2->SetBinContent(4937,39.42802);
   smoothHisto__2->SetBinContent(4938,48.52548);
   smoothHisto__2->SetBinContent(4939,60.23476);
   smoothHisto__2->SetBinContent(4940,73.92812);
   smoothHisto__2->SetBinContent(4941,85.86197);
   smoothHisto__2->SetBinContent(4942,94.49046);
   smoothHisto__2->SetBinContent(4943,97.92278);
   smoothHisto__2->SetBinContent(4944,98.37208);
   smoothHisto__2->SetBinContent(4945,92.28427);
   smoothHisto__2->SetBinContent(4946,84.89157);
   smoothHisto__2->SetBinContent(4947,79.5021);
   smoothHisto__2->SetBinContent(4948,73.22127);
   smoothHisto__2->SetBinContent(4949,69.02862);
   smoothHisto__2->SetBinContent(4950,62.71845);
   smoothHisto__2->SetBinContent(4951,54.77517);
   smoothHisto__2->SetBinContent(4952,48.86504);
   smoothHisto__2->SetBinContent(4953,42.70052);
   smoothHisto__2->SetBinContent(4954,36.54597);
   smoothHisto__2->SetBinContent(4955,30.35957);
   smoothHisto__2->SetBinContent(4956,26.8657);
   smoothHisto__2->SetBinContent(4957,21.96105);
   smoothHisto__2->SetBinContent(4958,18.1246);
   smoothHisto__2->SetBinContent(4959,15.35746);
   smoothHisto__2->SetBinContent(4960,11.51907);
   smoothHisto__2->SetBinContent(4961,9.32691);
   smoothHisto__2->SetBinContent(4962,7.456869);
   smoothHisto__2->SetBinContent(4963,6.532722);
   smoothHisto__2->SetBinContent(4964,5.020776);
   smoothHisto__2->SetBinContent(4965,3.719518);
   smoothHisto__2->SetBinContent(4966,2.846288);
   smoothHisto__2->SetBinContent(4967,2.103334);
   smoothHisto__2->SetBinContent(4968,1.277308);
   smoothHisto__2->SetBinContent(4969,0.7808228);
   smoothHisto__2->SetBinContent(4970,0.4579017);
   smoothHisto__2->SetBinContent(4971,0.1907169);
   smoothHisto__2->SetBinContent(4972,0.1348284);
   smoothHisto__2->SetBinContent(4973,0.06471495);
   smoothHisto__2->SetBinContent(4974,0.03445135);
   smoothHisto__2->SetBinContent(4975,0.06890269);
   smoothHisto__2->SetBinContent(4976,0.03445135);
   smoothHisto__2->SetBinContent(4977,0.01722567);
   smoothHisto__2->SetBinContent(5028,0.01253926);
   smoothHisto__2->SetBinContent(5029,0.1633486);
   smoothHisto__2->SetBinContent(5030,0.8404018);
   smoothHisto__2->SetBinContent(5031,2.246973);
   smoothHisto__2->SetBinContent(5032,5.35142);
   smoothHisto__2->SetBinContent(5033,9.093326);
   smoothHisto__2->SetBinContent(5034,14.64156);
   smoothHisto__2->SetBinContent(5035,17.75981);
   smoothHisto__2->SetBinContent(5036,22.3354);
   smoothHisto__2->SetBinContent(5037,27.39263);
   smoothHisto__2->SetBinContent(5038,32.97491);
   smoothHisto__2->SetBinContent(5039,40.92656);
   smoothHisto__2->SetBinContent(5040,50.99885);
   smoothHisto__2->SetBinContent(5041,60.51267);
   smoothHisto__2->SetBinContent(5042,74.45047);
   smoothHisto__2->SetBinContent(5043,83.97301);
   smoothHisto__2->SetBinContent(5044,90.47051);
   smoothHisto__2->SetBinContent(5045,89.9143);
   smoothHisto__2->SetBinContent(5046,89.95215);
   smoothHisto__2->SetBinContent(5047,85.81121);
   smoothHisto__2->SetBinContent(5048,81.6989);
   smoothHisto__2->SetBinContent(5049,76.41067);
   smoothHisto__2->SetBinContent(5050,69.87879);
   smoothHisto__2->SetBinContent(5051,65.468);
   smoothHisto__2->SetBinContent(5052,59.86928);
   smoothHisto__2->SetBinContent(5053,53.03289);
   smoothHisto__2->SetBinContent(5054,47.36311);
   smoothHisto__2->SetBinContent(5055,41.70144);
   smoothHisto__2->SetBinContent(5056,35.56992);
   smoothHisto__2->SetBinContent(5057,29.48188);
   smoothHisto__2->SetBinContent(5058,25.49944);
   smoothHisto__2->SetBinContent(5059,21.22539);
   smoothHisto__2->SetBinContent(5060,17.5737);
   smoothHisto__2->SetBinContent(5061,13.82374);
   smoothHisto__2->SetBinContent(5062,10.22414);
   smoothHisto__2->SetBinContent(5063,7.664471);
   smoothHisto__2->SetBinContent(5064,6.418267);
   smoothHisto__2->SetBinContent(5065,5.413743);
   smoothHisto__2->SetBinContent(5066,4.391703);
   smoothHisto__2->SetBinContent(5067,3.318277);
   smoothHisto__2->SetBinContent(5068,2.498699);
   smoothHisto__2->SetBinContent(5069,1.751664);
   smoothHisto__2->SetBinContent(5070,1.018393);
   smoothHisto__2->SetBinContent(5071,0.6764907);
   smoothHisto__2->SetBinContent(5072,0.4376629);
   smoothHisto__2->SetBinContent(5073,0.2263258);
   smoothHisto__2->SetBinContent(5074,0.144395);
   smoothHisto__2->SetBinContent(5075,0.05745975);
   smoothHisto__2->SetBinContent(5076,0.04595555);
   smoothHisto__2->SetBinContent(5077,0.03445135);
   smoothHisto__2->SetBinContent(5078,0.01722567);
   smoothHisto__2->SetBinContent(5130,0.02507851);
   smoothHisto__2->SetBinContent(5131,0.3268525);
   smoothHisto__2->SetBinContent(5132,1.053202);
   smoothHisto__2->SetBinContent(5133,2.824795);
   smoothHisto__2->SetBinContent(5134,5.733064);
   smoothHisto__2->SetBinContent(5135,9.415486);
   smoothHisto__2->SetBinContent(5136,14.82175);
   smoothHisto__2->SetBinContent(5137,17.81272);
   smoothHisto__2->SetBinContent(5138,23.2554);
   smoothHisto__2->SetBinContent(5139,28.36691);
   smoothHisto__2->SetBinContent(5140,35.82186);
   smoothHisto__2->SetBinContent(5141,41.77781);
   smoothHisto__2->SetBinContent(5142,51.32436);
   smoothHisto__2->SetBinContent(5143,58.23472);
   smoothHisto__2->SetBinContent(5144,72.11707);
   smoothHisto__2->SetBinContent(5145,81.64965);
   smoothHisto__2->SetBinContent(5146,87.10741);
   smoothHisto__2->SetBinContent(5147,86.57026);
   smoothHisto__2->SetBinContent(5148,85.32733);
   smoothHisto__2->SetBinContent(5149,81.50519);
   smoothHisto__2->SetBinContent(5150,78.30058);
   smoothHisto__2->SetBinContent(5151,74.83279);
   smoothHisto__2->SetBinContent(5152,68.15257);
   smoothHisto__2->SetBinContent(5153,63.04609);
   smoothHisto__2->SetBinContent(5154,56.59776);
   smoothHisto__2->SetBinContent(5155,50.44768);
   smoothHisto__2->SetBinContent(5156,44.7354);
   smoothHisto__2->SetBinContent(5157,39.15998);
   smoothHisto__2->SetBinContent(5158,33.11536);
   smoothHisto__2->SetBinContent(5159,27.34329);
   smoothHisto__2->SetBinContent(5160,23.36616);
   smoothHisto__2->SetBinContent(5161,19.80047);
   smoothHisto__2->SetBinContent(5162,16.63409);
   smoothHisto__2->SetBinContent(5163,13.07961);
   smoothHisto__2->SetBinContent(5164,10.18702);
   smoothHisto__2->SetBinContent(5165,7.039131);
   smoothHisto__2->SetBinContent(5166,5.870913);
   smoothHisto__2->SetBinContent(5167,4.825686);
   smoothHisto__2->SetBinContent(5168,4.082551);
   smoothHisto__2->SetBinContent(5169,3.115936);
   smoothHisto__2->SetBinContent(5170,2.407707);
   smoothHisto__2->SetBinContent(5171,1.509192);
   smoothHisto__2->SetBinContent(5172,0.9729242);
   smoothHisto__2->SetBinContent(5173,0.8698564);
   smoothHisto__2->SetBinContent(5174,0.6074231);
   smoothHisto__2->SetBinContent(5175,0.3683877);
   smoothHisto__2->SetBinContent(5176,0.2687683);
   smoothHisto__2->SetBinContent(5177,0.1149195);
   smoothHisto__2->SetBinContent(5178,0.05745975);
   smoothHisto__2->SetBinContent(5232,0.03064219);
   smoothHisto__2->SetBinContent(5233,0.3681726);
   smoothHisto__2->SetBinContent(5234,1.109618);
   smoothHisto__2->SetBinContent(5235,2.806427);
   smoothHisto__2->SetBinContent(5236,5.579835);
   smoothHisto__2->SetBinContent(5237,9.551556);
   smoothHisto__2->SetBinContent(5238,14.69901);
   smoothHisto__2->SetBinContent(5239,17.51428);
   smoothHisto__2->SetBinContent(5240,22.54857);
   smoothHisto__2->SetBinContent(5241,27.42162);
   smoothHisto__2->SetBinContent(5242,35.64362);
   smoothHisto__2->SetBinContent(5243,42.87461);
   smoothHisto__2->SetBinContent(5244,53.26471);
   smoothHisto__2->SetBinContent(5245,61.8709);
   smoothHisto__2->SetBinContent(5246,73.79446);
   smoothHisto__2->SetBinContent(5247,83.29809);
   smoothHisto__2->SetBinContent(5248,86.94374);
   smoothHisto__2->SetBinContent(5249,85.99141);
   smoothHisto__2->SetBinContent(5250,82.19587);
   smoothHisto__2->SetBinContent(5251,79.43081);
   smoothHisto__2->SetBinContent(5252,76.23004);
   smoothHisto__2->SetBinContent(5253,71.94431);
   smoothHisto__2->SetBinContent(5254,64.87156);
   smoothHisto__2->SetBinContent(5255,58.28883);
   smoothHisto__2->SetBinContent(5256,50.58303);
   smoothHisto__2->SetBinContent(5257,44.95545);
   smoothHisto__2->SetBinContent(5258,40.78154);
   smoothHisto__2->SetBinContent(5259,35.46815);
   smoothHisto__2->SetBinContent(5260,31.11061);
   smoothHisto__2->SetBinContent(5261,25.45001);
   smoothHisto__2->SetBinContent(5262,20.92594);
   smoothHisto__2->SetBinContent(5263,17.43437);
   smoothHisto__2->SetBinContent(5264,14.57944);
   smoothHisto__2->SetBinContent(5265,11.99887);
   smoothHisto__2->SetBinContent(5266,9.391654);
   smoothHisto__2->SetBinContent(5267,7.053926);
   smoothHisto__2->SetBinContent(5268,6.022046);
   smoothHisto__2->SetBinContent(5269,4.953551);
   smoothHisto__2->SetBinContent(5270,4.144848);
   smoothHisto__2->SetBinContent(5271,3.021653);
   smoothHisto__2->SetBinContent(5272,2.098962);
   smoothHisto__2->SetBinContent(5273,1.190859);
   smoothHisto__2->SetBinContent(5274,0.7599817);
   smoothHisto__2->SetBinContent(5275,0.7227413);
   smoothHisto__2->SetBinContent(5276,0.6120211);
   smoothHisto__2->SetBinContent(5277,0.3383487);
   smoothHisto__2->SetBinContent(5278,0.1882629);
   smoothHisto__2->SetBinContent(5279,0.05745975);
   smoothHisto__2->SetBinContent(5280,0.02872988);
   smoothHisto__2->SetBinContent(5334,0.1150344);
   smoothHisto__2->SetBinContent(5335,0.4369707);
   smoothHisto__2->SetBinContent(5336,1.221522);
   smoothHisto__2->SetBinContent(5337,2.66186);
   smoothHisto__2->SetBinContent(5338,5.163279);
   smoothHisto__2->SetBinContent(5339,8.665001);
   smoothHisto__2->SetBinContent(5340,12.84732);
   smoothHisto__2->SetBinContent(5341,17.20172);
   smoothHisto__2->SetBinContent(5342,21.98379);
   smoothHisto__2->SetBinContent(5343,27.8127);
   smoothHisto__2->SetBinContent(5344,35.50801);
   smoothHisto__2->SetBinContent(5345,43.63435);
   smoothHisto__2->SetBinContent(5346,53.50933);
   smoothHisto__2->SetBinContent(5347,62.9059);
   smoothHisto__2->SetBinContent(5348,74.18124);
   smoothHisto__2->SetBinContent(5349,82.80047);
   smoothHisto__2->SetBinContent(5350,86.823);
   smoothHisto__2->SetBinContent(5351,85.86792);
   smoothHisto__2->SetBinContent(5352,81.25713);
   smoothHisto__2->SetBinContent(5353,75.2948);
   smoothHisto__2->SetBinContent(5354,71.50361);
   smoothHisto__2->SetBinContent(5355,67.50745);
   smoothHisto__2->SetBinContent(5356,60.48295);
   smoothHisto__2->SetBinContent(5357,53.10114);
   smoothHisto__2->SetBinContent(5358,45.44424);
   smoothHisto__2->SetBinContent(5359,40.98713);
   smoothHisto__2->SetBinContent(5360,37.24813);
   smoothHisto__2->SetBinContent(5361,32.56585);
   smoothHisto__2->SetBinContent(5362,28.79096);
   smoothHisto__2->SetBinContent(5363,22.97359);
   smoothHisto__2->SetBinContent(5364,18.1701);
   smoothHisto__2->SetBinContent(5365,14.93976);
   smoothHisto__2->SetBinContent(5366,11.99963);
   smoothHisto__2->SetBinContent(5367,9.847746);
   smoothHisto__2->SetBinContent(5368,7.936883);
   smoothHisto__2->SetBinContent(5369,6.973987);
   smoothHisto__2->SetBinContent(5370,5.785711);
   smoothHisto__2->SetBinContent(5371,4.766638);
   smoothHisto__2->SetBinContent(5372,3.448146);
   smoothHisto__2->SetBinContent(5373,2.371993);
   smoothHisto__2->SetBinContent(5374,1.774974);
   smoothHisto__2->SetBinContent(5375,0.9487864);
   smoothHisto__2->SetBinContent(5376,0.6092533);
   smoothHisto__2->SetBinContent(5377,0.4867135);
   smoothHisto__2->SetBinContent(5378,0.4159134);
   smoothHisto__2->SetBinContent(5379,0.2063809);
   smoothHisto__2->SetBinContent(5380,0.131572);
   smoothHisto__2->SetBinContent(5381,0.02872988);
   smoothHisto__2->SetBinContent(5435,0.02977063);
   smoothHisto__2->SetBinContent(5436,0.1931869);
   smoothHisto__2->SetBinContent(5437,0.5969185);
   smoothHisto__2->SetBinContent(5438,1.602753);
   smoothHisto__2->SetBinContent(5439,3.039327);
   smoothHisto__2->SetBinContent(5440,4.962908);
   smoothHisto__2->SetBinContent(5441,8.101041);
   smoothHisto__2->SetBinContent(5442,11.01507);
   smoothHisto__2->SetBinContent(5443,16.25773);
   smoothHisto__2->SetBinContent(5444,20.75075);
   smoothHisto__2->SetBinContent(5445,27.03281);
   smoothHisto__2->SetBinContent(5446,34.68029);
   smoothHisto__2->SetBinContent(5447,42.82973);
   smoothHisto__2->SetBinContent(5448,53.47695);
   smoothHisto__2->SetBinContent(5449,64.22694);
   smoothHisto__2->SetBinContent(5450,75.28867);
   smoothHisto__2->SetBinContent(5451,81.18623);
   smoothHisto__2->SetBinContent(5452,83.86691);
   smoothHisto__2->SetBinContent(5453,80.12003);
   smoothHisto__2->SetBinContent(5454,74.94826);
   smoothHisto__2->SetBinContent(5455,69.76954);
   smoothHisto__2->SetBinContent(5456,66.37645);
   smoothHisto__2->SetBinContent(5457,62.28574);
   smoothHisto__2->SetBinContent(5458,56.15785);
   smoothHisto__2->SetBinContent(5459,48.94859);
   smoothHisto__2->SetBinContent(5460,41.11372);
   smoothHisto__2->SetBinContent(5461,36.8199);
   smoothHisto__2->SetBinContent(5462,33.15583);
   smoothHisto__2->SetBinContent(5463,29.47886);
   smoothHisto__2->SetBinContent(5464,26.36904);
   smoothHisto__2->SetBinContent(5465,21.32652);
   smoothHisto__2->SetBinContent(5466,16.66244);
   smoothHisto__2->SetBinContent(5467,12.79975);
   smoothHisto__2->SetBinContent(5468,10.46698);
   smoothHisto__2->SetBinContent(5469,8.849422);
   smoothHisto__2->SetBinContent(5470,7.827781);
   smoothHisto__2->SetBinContent(5471,7.243648);
   smoothHisto__2->SetBinContent(5472,5.716797);
   smoothHisto__2->SetBinContent(5473,4.150918);
   smoothHisto__2->SetBinContent(5474,2.673748);
   smoothHisto__2->SetBinContent(5475,1.645531);
   smoothHisto__2->SetBinContent(5476,1.216759);
   smoothHisto__2->SetBinContent(5477,0.7287199);
   smoothHisto__2->SetBinContent(5478,0.4897946);
   smoothHisto__2->SetBinContent(5479,0.2705692);
   smoothHisto__2->SetBinContent(5480,0.2183892);
   smoothHisto__2->SetBinContent(5481,0.07411227);
   smoothHisto__2->SetBinContent(5482,0.02496037);
   smoothHisto__2->SetBinContent(5537,0.05954125);
   smoothHisto__2->SetBinContent(5538,0.2701666);
   smoothHisto__2->SetBinContent(5539,0.7634218);
   smoothHisto__2->SetBinContent(5540,1.751476);
   smoothHisto__2->SetBinContent(5541,3.399546);
   smoothHisto__2->SetBinContent(5542,5.546652);
   smoothHisto__2->SetBinContent(5543,8.238234);
   smoothHisto__2->SetBinContent(5544,10.87323);
   smoothHisto__2->SetBinContent(5545,16.8996);
   smoothHisto__2->SetBinContent(5546,21.93926);
   smoothHisto__2->SetBinContent(5547,27.40631);
   smoothHisto__2->SetBinContent(5548,34.07967);
   smoothHisto__2->SetBinContent(5549,41.1234);
   smoothHisto__2->SetBinContent(5550,50.68765);
   smoothHisto__2->SetBinContent(5551,60.7706);
   smoothHisto__2->SetBinContent(5552,70.52773);
   smoothHisto__2->SetBinContent(5553,75.50597);
   smoothHisto__2->SetBinContent(5554,77.60869);
   smoothHisto__2->SetBinContent(5555,75.12491);
   smoothHisto__2->SetBinContent(5556,69.17036);
   smoothHisto__2->SetBinContent(5557,63.41395);
   smoothHisto__2->SetBinContent(5558,60.08276);
   smoothHisto__2->SetBinContent(5559,57.1056);
   smoothHisto__2->SetBinContent(5560,51.24874);
   smoothHisto__2->SetBinContent(5561,45.24485);
   smoothHisto__2->SetBinContent(5562,39.12781);
   smoothHisto__2->SetBinContent(5563,34.82592);
   smoothHisto__2->SetBinContent(5564,30.65289);
   smoothHisto__2->SetBinContent(5565,27.00447);
   smoothHisto__2->SetBinContent(5566,24.03574);
   smoothHisto__2->SetBinContent(5567,18.88958);
   smoothHisto__2->SetBinContent(5568,14.68898);
   smoothHisto__2->SetBinContent(5569,11.47199);
   smoothHisto__2->SetBinContent(5570,9.867975);
   smoothHisto__2->SetBinContent(5571,8.243249);
   smoothHisto__2->SetBinContent(5572,7.477376);
   smoothHisto__2->SetBinContent(5573,6.24002);
   smoothHisto__2->SetBinContent(5574,4.721005);
   smoothHisto__2->SetBinContent(5575,3.156238);
   smoothHisto__2->SetBinContent(5576,1.824659);
   smoothHisto__2->SetBinContent(5577,1.088174);
   smoothHisto__2->SetBinContent(5578,1.112208);
   smoothHisto__2->SetBinContent(5579,0.7764086);
   smoothHisto__2->SetBinContent(5580,0.5773253);
   smoothHisto__2->SetBinContent(5581,0.248891);
   smoothHisto__2->SetBinContent(5582,0.1313971);
   smoothHisto__2->SetBinContent(5583,0.02496037);
   smoothHisto__2->SetBinContent(5639,0.09341326);
   smoothHisto__2->SetBinContent(5640,0.3839893);
   smoothHisto__2->SetBinContent(5641,1.053457);
   smoothHisto__2->SetBinContent(5642,2.521219);
   smoothHisto__2->SetBinContent(5643,4.494414);
   smoothHisto__2->SetBinContent(5644,6.371155);
   smoothHisto__2->SetBinContent(5645,8.343363);
   smoothHisto__2->SetBinContent(5646,10.95239);
   smoothHisto__2->SetBinContent(5647,16.40399);
   smoothHisto__2->SetBinContent(5648,21.87486);
   smoothHisto__2->SetBinContent(5649,27.15173);
   smoothHisto__2->SetBinContent(5650,34.2116);
   smoothHisto__2->SetBinContent(5651,41.75188);
   smoothHisto__2->SetBinContent(5652,50.8057);
   smoothHisto__2->SetBinContent(5653,61.74839);
   smoothHisto__2->SetBinContent(5654,69.27847);
   smoothHisto__2->SetBinContent(5655,72.83087);
   smoothHisto__2->SetBinContent(5656,72.69252);
   smoothHisto__2->SetBinContent(5657,68.76984);
   smoothHisto__2->SetBinContent(5658,63.04293);
   smoothHisto__2->SetBinContent(5659,58.45932);
   smoothHisto__2->SetBinContent(5660,55.54646);
   smoothHisto__2->SetBinContent(5661,54.13859);
   smoothHisto__2->SetBinContent(5662,48.77521);
   smoothHisto__2->SetBinContent(5663,42.54959);
   smoothHisto__2->SetBinContent(5664,36.36819);
   smoothHisto__2->SetBinContent(5665,32.0915);
   smoothHisto__2->SetBinContent(5666,27.87452);
   smoothHisto__2->SetBinContent(5667,24.25752);
   smoothHisto__2->SetBinContent(5668,21.20211);
   smoothHisto__2->SetBinContent(5669,17.74738);
   smoothHisto__2->SetBinContent(5670,14.07084);
   smoothHisto__2->SetBinContent(5671,11.15904);
   smoothHisto__2->SetBinContent(5672,9.12923);
   smoothHisto__2->SetBinContent(5673,7.226176);
   smoothHisto__2->SetBinContent(5674,6.463416);
   smoothHisto__2->SetBinContent(5675,5.266791);
   smoothHisto__2->SetBinContent(5676,3.87124);
   smoothHisto__2->SetBinContent(5677,2.267079);
   smoothHisto__2->SetBinContent(5678,1.343099);
   smoothHisto__2->SetBinContent(5679,0.8302035);
   smoothHisto__2->SetBinContent(5680,0.5877886);
   smoothHisto__2->SetBinContent(5681,0.3898448);
   smoothHisto__2->SetBinContent(5682,0.3071394);
   smoothHisto__2->SetBinContent(5683,0.1034191);
   smoothHisto__2->SetBinContent(5684,0.04073816);
   smoothHisto__2->SetBinContent(5740,0.04868795);
   smoothHisto__2->SetBinContent(5741,0.1760671);
   smoothHisto__2->SetBinContent(5742,0.6255915);
   smoothHisto__2->SetBinContent(5743,1.59098);
   smoothHisto__2->SetBinContent(5744,3.316243);
   smoothHisto__2->SetBinContent(5745,5.630181);
   smoothHisto__2->SetBinContent(5746,7.42468);
   smoothHisto__2->SetBinContent(5747,9.050621);
   smoothHisto__2->SetBinContent(5748,11.76358);
   smoothHisto__2->SetBinContent(5749,17.41651);
   smoothHisto__2->SetBinContent(5750,23.69147);
   smoothHisto__2->SetBinContent(5751,28.836);
   smoothHisto__2->SetBinContent(5752,34.96604);
   smoothHisto__2->SetBinContent(5753,42.54791);
   smoothHisto__2->SetBinContent(5754,51.28054);
   smoothHisto__2->SetBinContent(5755,61.90957);
   smoothHisto__2->SetBinContent(5756,67.94279);
   smoothHisto__2->SetBinContent(5757,69.67342);
   smoothHisto__2->SetBinContent(5758,67.58647);
   smoothHisto__2->SetBinContent(5759,63.79134);
   smoothHisto__2->SetBinContent(5760,58.03462);
   smoothHisto__2->SetBinContent(5761,54.73507);
   smoothHisto__2->SetBinContent(5762,52.4879);
   smoothHisto__2->SetBinContent(5763,50.67085);
   smoothHisto__2->SetBinContent(5764,45.23745);
   smoothHisto__2->SetBinContent(5765,39.95619);
   smoothHisto__2->SetBinContent(5766,35.08039);
   smoothHisto__2->SetBinContent(5767,30.60233);
   smoothHisto__2->SetBinContent(5768,25.72553);
   smoothHisto__2->SetBinContent(5769,21.76187);
   smoothHisto__2->SetBinContent(5770,19.12489);
   smoothHisto__2->SetBinContent(5771,16.15802);
   smoothHisto__2->SetBinContent(5772,12.73247);
   smoothHisto__2->SetBinContent(5773,10.14023);
   smoothHisto__2->SetBinContent(5774,7.679978);
   smoothHisto__2->SetBinContent(5775,5.882352);
   smoothHisto__2->SetBinContent(5776,4.96218);
   smoothHisto__2->SetBinContent(5777,3.990214);
   smoothHisto__2->SetBinContent(5778,2.947111);
   smoothHisto__2->SetBinContent(5779,2.070886);
   smoothHisto__2->SetBinContent(5780,1.439129);
   smoothHisto__2->SetBinContent(5781,1.030687);
   smoothHisto__2->SetBinContent(5782,0.6141686);
   smoothHisto__2->SetBinContent(5783,0.3292444);
   smoothHisto__2->SetBinContent(5784,0.1403726);
   smoothHisto__2->SetBinContent(5785,0.04073816);
   smoothHisto__2->SetBinContent(5842,0.1168934);
   smoothHisto__2->SetBinContent(5843,0.3346853);
   smoothHisto__2->SetBinContent(5844,0.9325953);
   smoothHisto__2->SetBinContent(5845,2.040805);
   smoothHisto__2->SetBinContent(5846,4.134263);
   smoothHisto__2->SetBinContent(5847,6.791671);
   smoothHisto__2->SetBinContent(5848,8.250745);
   smoothHisto__2->SetBinContent(5849,10.10697);
   smoothHisto__2->SetBinContent(5850,12.62293);
   smoothHisto__2->SetBinContent(5851,18.47423);
   smoothHisto__2->SetBinContent(5852,24.61555);
   smoothHisto__2->SetBinContent(5853,31.04744);
   smoothHisto__2->SetBinContent(5854,37.95701);
   smoothHisto__2->SetBinContent(5855,45.77872);
   smoothHisto__2->SetBinContent(5856,54.48754);
   smoothHisto__2->SetBinContent(5857,63.84177);
   smoothHisto__2->SetBinContent(5858,66.81591);
   smoothHisto__2->SetBinContent(5859,65.97001);
   smoothHisto__2->SetBinContent(5860,61.83309);
   smoothHisto__2->SetBinContent(5861,58.05886);
   smoothHisto__2->SetBinContent(5862,54.5529);
   smoothHisto__2->SetBinContent(5863,52.44705);
   smoothHisto__2->SetBinContent(5864,50.3215);
   smoothHisto__2->SetBinContent(5865,49.07553);
   smoothHisto__2->SetBinContent(5866,45.01954);
   smoothHisto__2->SetBinContent(5867,38.43028);
   smoothHisto__2->SetBinContent(5868,32.05232);
   smoothHisto__2->SetBinContent(5869,27.61428);
   smoothHisto__2->SetBinContent(5870,23.24042);
   smoothHisto__2->SetBinContent(5871,19.1804);
   smoothHisto__2->SetBinContent(5872,16.85071);
   smoothHisto__2->SetBinContent(5873,14.86396);
   smoothHisto__2->SetBinContent(5874,12.41902);
   smoothHisto__2->SetBinContent(5875,9.910465);
   smoothHisto__2->SetBinContent(5876,7.338033);
   smoothHisto__2->SetBinContent(5877,5.429838);
   smoothHisto__2->SetBinContent(5878,4.494854);
   smoothHisto__2->SetBinContent(5879,3.998935);
   smoothHisto__2->SetBinContent(5880,2.93229);
   smoothHisto__2->SetBinContent(5881,2.142584);
   smoothHisto__2->SetBinContent(5882,1.838501);
   smoothHisto__2->SetBinContent(5883,1.340764);
   smoothHisto__2->SetBinContent(5884,0.6996406);
   smoothHisto__2->SetBinContent(5885,0.274286);
   smoothHisto__2->SetBinContent(5886,0.1038126);
   smoothHisto__2->SetBinContent(5887,0.06752016);
   smoothHisto__2->SetBinContent(5888,0.02284584);
   smoothHisto__2->SetBinContent(5944,0.08772304);
   smoothHisto__2->SetBinContent(5945,0.2595406);
   smoothHisto__2->SetBinContent(5946,0.8613015);
   smoothHisto__2->SetBinContent(5947,1.939257);
   smoothHisto__2->SetBinContent(5948,3.933018);
   smoothHisto__2->SetBinContent(5949,6.386647);
   smoothHisto__2->SetBinContent(5950,7.885798);
   smoothHisto__2->SetBinContent(5951,10.09088);
   smoothHisto__2->SetBinContent(5952,12.5754);
   smoothHisto__2->SetBinContent(5953,18.55021);
   smoothHisto__2->SetBinContent(5954,24.37058);
   smoothHisto__2->SetBinContent(5955,31.09436);
   smoothHisto__2->SetBinContent(5956,37.68725);
   smoothHisto__2->SetBinContent(5957,46.46678);
   smoothHisto__2->SetBinContent(5958,55.13728);
   smoothHisto__2->SetBinContent(5959,64.50793);
   smoothHisto__2->SetBinContent(5960,65.80267);
   smoothHisto__2->SetBinContent(5961,63.28043);
   smoothHisto__2->SetBinContent(5962,58.73158);
   smoothHisto__2->SetBinContent(5963,54.95815);
   smoothHisto__2->SetBinContent(5964,52.82748);
   smoothHisto__2->SetBinContent(5965,50.6045);
   smoothHisto__2->SetBinContent(5966,48.11619);
   smoothHisto__2->SetBinContent(5967,44.00669);
   smoothHisto__2->SetBinContent(5968,39.01049);
   smoothHisto__2->SetBinContent(5969,34.05293);
   smoothHisto__2->SetBinContent(5970,29.18354);
   smoothHisto__2->SetBinContent(5971,25.17583);
   smoothHisto__2->SetBinContent(5972,20.59015);
   smoothHisto__2->SetBinContent(5973,16.99361);
   smoothHisto__2->SetBinContent(5974,15.18361);
   smoothHisto__2->SetBinContent(5975,13.97017);
   smoothHisto__2->SetBinContent(5976,11.59945);
   smoothHisto__2->SetBinContent(5977,8.690793);
   smoothHisto__2->SetBinContent(5978,6.595416);
   smoothHisto__2->SetBinContent(5979,4.751163);
   smoothHisto__2->SetBinContent(5980,3.944195);
   smoothHisto__2->SetBinContent(5981,3.110691);
   smoothHisto__2->SetBinContent(5982,2.47198);
   smoothHisto__2->SetBinContent(5983,2.015522);
   smoothHisto__2->SetBinContent(5984,1.862112);
   smoothHisto__2->SetBinContent(5985,1.240803);
   smoothHisto__2->SetBinContent(5986,0.6664642);
   smoothHisto__2->SetBinContent(5987,0.3183146);
   smoothHisto__2->SetBinContent(5988,0.190818);
   smoothHisto__2->SetBinContent(5989,0.1538734);
   smoothHisto__2->SetBinContent(5990,0.06752016);
   smoothHisto__2->SetBinContent(5991,0.02284584);
   smoothHisto__2->SetBinContent(6046,0.0421017);
   smoothHisto__2->SetBinContent(6047,0.1833041);
   smoothHisto__2->SetBinContent(6048,0.7327798);
   smoothHisto__2->SetBinContent(6049,1.912346);
   smoothHisto__2->SetBinContent(6050,4.193204);
   smoothHisto__2->SetBinContent(6051,6.454298);
   smoothHisto__2->SetBinContent(6052,7.555183);
   smoothHisto__2->SetBinContent(6053,9.799184);
   smoothHisto__2->SetBinContent(6054,12.74787);
   smoothHisto__2->SetBinContent(6055,18.37203);
   smoothHisto__2->SetBinContent(6056,22.9293);
   smoothHisto__2->SetBinContent(6057,29.11774);
   smoothHisto__2->SetBinContent(6058,36.38311);
   smoothHisto__2->SetBinContent(6059,46.41909);
   smoothHisto__2->SetBinContent(6060,56.13841);
   smoothHisto__2->SetBinContent(6061,64.88448);
   smoothHisto__2->SetBinContent(6062,64.47392);
   smoothHisto__2->SetBinContent(6063,60.47765);
   smoothHisto__2->SetBinContent(6064,55.99164);
   smoothHisto__2->SetBinContent(6065,52.09747);
   smoothHisto__2->SetBinContent(6066,50.56355);
   smoothHisto__2->SetBinContent(6067,47.1095);
   smoothHisto__2->SetBinContent(6068,43.58248);
   smoothHisto__2->SetBinContent(6069,39.10002);
   smoothHisto__2->SetBinContent(6070,35.55504);
   smoothHisto__2->SetBinContent(6071,30.91617);
   smoothHisto__2->SetBinContent(6072,26.10313);
   smoothHisto__2->SetBinContent(6073,22.95031);
   smoothHisto__2->SetBinContent(6074,18.98159);
   smoothHisto__2->SetBinContent(6075,15.88785);
   smoothHisto__2->SetBinContent(6076,13.87613);
   smoothHisto__2->SetBinContent(6077,12.40288);
   smoothHisto__2->SetBinContent(6078,10.28051);
   smoothHisto__2->SetBinContent(6079,7.788121);
   smoothHisto__2->SetBinContent(6080,5.914123);
   smoothHisto__2->SetBinContent(6081,3.906241);
   smoothHisto__2->SetBinContent(6082,3.253817);
   smoothHisto__2->SetBinContent(6083,2.63266);
   smoothHisto__2->SetBinContent(6084,1.929476);
   smoothHisto__2->SetBinContent(6085,1.430428);
   smoothHisto__2->SetBinContent(6086,1.112911);
   smoothHisto__2->SetBinContent(6087,0.8574853);
   smoothHisto__2->SetBinContent(6088,0.4944208);
   smoothHisto__2->SetBinContent(6089,0.4377602);
   smoothHisto__2->SetBinContent(6090,0.381636);
   smoothHisto__2->SetBinContent(6091,0.3278931);
   smoothHisto__2->SetBinContent(6092,0.1350403);
   smoothHisto__2->SetBinContent(6093,0.04569169);
   smoothHisto__2->SetBinContent(6147,0.02258415);
   smoothHisto__2->SetBinContent(6148,0.06816594);
   smoothHisto__2->SetBinContent(6149,0.1955445);
   smoothHisto__2->SetBinContent(6150,0.7199233);
   smoothHisto__2->SetBinContent(6151,2.023672);
   smoothHisto__2->SetBinContent(6152,4.077245);
   smoothHisto__2->SetBinContent(6153,6.164294);
   smoothHisto__2->SetBinContent(6154,7.336476);
   smoothHisto__2->SetBinContent(6155,9.368256);
   smoothHisto__2->SetBinContent(6156,11.9921);
   smoothHisto__2->SetBinContent(6157,16.95264);
   smoothHisto__2->SetBinContent(6158,22.05268);
   smoothHisto__2->SetBinContent(6159,28.2138);
   smoothHisto__2->SetBinContent(6160,36.18612);
   smoothHisto__2->SetBinContent(6161,46.28811);
   smoothHisto__2->SetBinContent(6162,56.38819);
   smoothHisto__2->SetBinContent(6163,62.91942);
   smoothHisto__2->SetBinContent(6164,63.46403);
   smoothHisto__2->SetBinContent(6165,59.92617);
   smoothHisto__2->SetBinContent(6166,56.21315);
   smoothHisto__2->SetBinContent(6167,51.14092);
   smoothHisto__2->SetBinContent(6168,48.76294);
   smoothHisto__2->SetBinContent(6169,45.26412);
   smoothHisto__2->SetBinContent(6170,42.32121);
   smoothHisto__2->SetBinContent(6171,37.45049);
   smoothHisto__2->SetBinContent(6172,33.50363);
   smoothHisto__2->SetBinContent(6173,29.4937);
   smoothHisto__2->SetBinContent(6174,26.03551);
   smoothHisto__2->SetBinContent(6175,22.42792);
   smoothHisto__2->SetBinContent(6176,18.18343);
   smoothHisto__2->SetBinContent(6177,14.71886);
   smoothHisto__2->SetBinContent(6178,12.04907);
   smoothHisto__2->SetBinContent(6179,11.00426);
   smoothHisto__2->SetBinContent(6180,8.979796);
   smoothHisto__2->SetBinContent(6181,6.807519);
   smoothHisto__2->SetBinContent(6182,5.302093);
   smoothHisto__2->SetBinContent(6183,3.888392);
   smoothHisto__2->SetBinContent(6184,3.133305);
   smoothHisto__2->SetBinContent(6185,2.301113);
   smoothHisto__2->SetBinContent(6186,1.60855);
   smoothHisto__2->SetBinContent(6187,1.448635);
   smoothHisto__2->SetBinContent(6188,0.9462575);
   smoothHisto__2->SetBinContent(6189,0.7872896);
   smoothHisto__2->SetBinContent(6190,0.4733489);
   smoothHisto__2->SetBinContent(6191,0.4567102);
   smoothHisto__2->SetBinContent(6192,0.2755219);
   smoothHisto__2->SetBinContent(6193,0.2170725);
   smoothHisto__2->SetBinContent(6194,0.1133333);
   smoothHisto__2->SetBinContent(6195,0.04575239);
   smoothHisto__2->SetBinContent(6249,0.0451683);
   smoothHisto__2->SetBinContent(6250,0.1363319);
   smoothHisto__2->SetBinContent(6251,0.4185468);
   smoothHisto__2->SetBinContent(6252,1.059489);
   smoothHisto__2->SetBinContent(6253,2.545513);
   smoothHisto__2->SetBinContent(6254,4.500118);
   smoothHisto__2->SetBinContent(6255,6.470917);
   smoothHisto__2->SetBinContent(6256,7.551417);
   smoothHisto__2->SetBinContent(6257,9.192735);
   smoothHisto__2->SetBinContent(6258,11.89816);
   smoothHisto__2->SetBinContent(6259,16.60613);
   smoothHisto__2->SetBinContent(6260,22.15168);
   smoothHisto__2->SetBinContent(6261,28.34107);
   smoothHisto__2->SetBinContent(6262,36.54539);
   smoothHisto__2->SetBinContent(6263,45.61934);
   smoothHisto__2->SetBinContent(6264,55.04925);
   smoothHisto__2->SetBinContent(6265,60.22481);
   smoothHisto__2->SetBinContent(6266,61.56832);
   smoothHisto__2->SetBinContent(6267,58.81967);
   smoothHisto__2->SetBinContent(6268,56.37334);
   smoothHisto__2->SetBinContent(6269,51.47533);
   smoothHisto__2->SetBinContent(6270,46.9463);
   smoothHisto__2->SetBinContent(6271,42.85981);
   smoothHisto__2->SetBinContent(6272,39.35994);
   smoothHisto__2->SetBinContent(6273,35.88147);
   smoothHisto__2->SetBinContent(6274,32.58086);
   smoothHisto__2->SetBinContent(6275,28.46995);
   smoothHisto__2->SetBinContent(6276,24.75948);
   smoothHisto__2->SetBinContent(6277,21.06481);
   smoothHisto__2->SetBinContent(6278,17.61568);
   smoothHisto__2->SetBinContent(6279,14.56407);
   smoothHisto__2->SetBinContent(6280,11.58403);
   smoothHisto__2->SetBinContent(6281,9.450265);
   smoothHisto__2->SetBinContent(6282,7.408499);
   smoothHisto__2->SetBinContent(6283,5.863259);
   smoothHisto__2->SetBinContent(6284,4.497952);
   smoothHisto__2->SetBinContent(6285,3.380479);
   smoothHisto__2->SetBinContent(6286,2.703003);
   smoothHisto__2->SetBinContent(6287,2.108499);
   smoothHisto__2->SetBinContent(6288,1.736132);
   smoothHisto__2->SetBinContent(6289,1.436497);
   smoothHisto__2->SetBinContent(6290,0.9535685);
   smoothHisto__2->SetBinContent(6291,0.7501918);
   smoothHisto__2->SetBinContent(6292,0.5758194);
   smoothHisto__2->SetBinContent(6293,0.3773479);
   smoothHisto__2->SetBinContent(6294,0.2303158);
   smoothHisto__2->SetBinContent(6295,0.1334795);
   smoothHisto__2->SetBinContent(6296,0.114472);
   smoothHisto__2->SetBinContent(6297,0.04581309);
   smoothHisto__2->SetBinContent(6298,0.02290655);
   smoothHisto__2->SetBinContent(6351,0.02258415);
   smoothHisto__2->SetBinContent(6352,0.1081317);
   smoothHisto__2->SetBinContent(6353,0.5534578);
   smoothHisto__2->SetBinContent(6354,1.315681);
   smoothHisto__2->SetBinContent(6355,2.979329);
   smoothHisto__2->SetBinContent(6356,4.816579);
   smoothHisto__2->SetBinContent(6357,6.778242);
   smoothHisto__2->SetBinContent(6358,8.706235);
   smoothHisto__2->SetBinContent(6359,10.62441);
   smoothHisto__2->SetBinContent(6360,12.70678);
   smoothHisto__2->SetBinContent(6361,17.37993);
   smoothHisto__2->SetBinContent(6362,23.79168);
   smoothHisto__2->SetBinContent(6363,31.11331);
   smoothHisto__2->SetBinContent(6364,39.4367);
   smoothHisto__2->SetBinContent(6365,47.34698);
   smoothHisto__2->SetBinContent(6366,54.86991);
   smoothHisto__2->SetBinContent(6367,56.19392);
   smoothHisto__2->SetBinContent(6368,56.88556);
   smoothHisto__2->SetBinContent(6369,55.0148);
   smoothHisto__2->SetBinContent(6370,53.06514);
   smoothHisto__2->SetBinContent(6371,48.80291);
   smoothHisto__2->SetBinContent(6372,44.17638);
   smoothHisto__2->SetBinContent(6373,39.55891);
   smoothHisto__2->SetBinContent(6374,35.58195);
   smoothHisto__2->SetBinContent(6375,32.51435);
   smoothHisto__2->SetBinContent(6376,28.61007);
   smoothHisto__2->SetBinContent(6377,24.76087);
   smoothHisto__2->SetBinContent(6378,21.81363);
   smoothHisto__2->SetBinContent(6379,19.20121);
   smoothHisto__2->SetBinContent(6380,16.84383);
   smoothHisto__2->SetBinContent(6381,13.66252);
   smoothHisto__2->SetBinContent(6382,10.67077);
   smoothHisto__2->SetBinContent(6383,8.480521);
   smoothHisto__2->SetBinContent(6384,7.020168);
   smoothHisto__2->SetBinContent(6385,5.542916);
   smoothHisto__2->SetBinContent(6386,4.688323);
   smoothHisto__2->SetBinContent(6387,4.155937);
   smoothHisto__2->SetBinContent(6388,3.019053);
   smoothHisto__2->SetBinContent(6389,2.131423);
   smoothHisto__2->SetBinContent(6390,1.498957);
   smoothHisto__2->SetBinContent(6391,1.22217);
   smoothHisto__2->SetBinContent(6392,0.9833937);
   smoothHisto__2->SetBinContent(6393,0.6916773);
   smoothHisto__2->SetBinContent(6394,0.5887419);
   smoothHisto__2->SetBinContent(6395,0.2628912);
   smoothHisto__2->SetBinContent(6396,0.1567257);
   smoothHisto__2->SetBinContent(6397,0.09162619);
   smoothHisto__2->SetBinContent(6398,0.1832524);
   smoothHisto__2->SetBinContent(6399,0.09162619);
   smoothHisto__2->SetBinContent(6400,0.04581309);
   smoothHisto__2->SetBinContent(6453,0.03996578);
   smoothHisto__2->SetBinContent(6454,0.1620472);
   smoothHisto__2->SetBinContent(6455,0.8195558);
   smoothHisto__2->SetBinContent(6456,1.827205);
   smoothHisto__2->SetBinContent(6457,3.602814);
   smoothHisto__2->SetBinContent(6458,5.263286);
   smoothHisto__2->SetBinContent(6459,6.860492);
   smoothHisto__2->SetBinContent(6460,8.894585);
   smoothHisto__2->SetBinContent(6461,11.26844);
   smoothHisto__2->SetBinContent(6462,14.03258);
   smoothHisto__2->SetBinContent(6463,19.02012);
   smoothHisto__2->SetBinContent(6464,26.13215);
   smoothHisto__2->SetBinContent(6465,34.07426);
   smoothHisto__2->SetBinContent(6466,41.26969);
   smoothHisto__2->SetBinContent(6467,46.90405);
   smoothHisto__2->SetBinContent(6468,53.13246);
   smoothHisto__2->SetBinContent(6469,54.11788);
   smoothHisto__2->SetBinContent(6470,54.25962);
   smoothHisto__2->SetBinContent(6471,52.32154);
   smoothHisto__2->SetBinContent(6472,51.65659);
   smoothHisto__2->SetBinContent(6473,48.9651);
   smoothHisto__2->SetBinContent(6474,43.51173);
   smoothHisto__2->SetBinContent(6475,36.76403);
   smoothHisto__2->SetBinContent(6476,31.90171);
   smoothHisto__2->SetBinContent(6477,28.57625);
   smoothHisto__2->SetBinContent(6478,26.11496);
   smoothHisto__2->SetBinContent(6479,22.35809);
   smoothHisto__2->SetBinContent(6480,19.67718);
   smoothHisto__2->SetBinContent(6481,17.3534);
   smoothHisto__2->SetBinContent(6482,15.36254);
   smoothHisto__2->SetBinContent(6483,13.28941);
   smoothHisto__2->SetBinContent(6484,10.53224);
   smoothHisto__2->SetBinContent(6485,8.106127);
   smoothHisto__2->SetBinContent(6486,6.524433);
   smoothHisto__2->SetBinContent(6487,5.399622);
   smoothHisto__2->SetBinContent(6488,4.788802);
   smoothHisto__2->SetBinContent(6489,4.513678);
   smoothHisto__2->SetBinContent(6490,3.227075);
   smoothHisto__2->SetBinContent(6491,2.460348);
   smoothHisto__2->SetBinContent(6492,1.55646);
   smoothHisto__2->SetBinContent(6493,1.122478);
   smoothHisto__2->SetBinContent(6494,0.7509869);
   smoothHisto__2->SetBinContent(6495,0.4701532);
   smoothHisto__2->SetBinContent(6496,0.3668394);
   smoothHisto__2->SetBinContent(6497,0.1382755);
   smoothHisto__2->SetBinContent(6498,0.07206025);
   smoothHisto__2->SetBinContent(6499,0.04581309);
   smoothHisto__2->SetBinContent(6500,0.09162619);
   smoothHisto__2->SetBinContent(6501,0.04581309);
   smoothHisto__2->SetBinContent(6502,0.02290655);
   smoothHisto__2->SetBinContent(6555,0.09288237);
   smoothHisto__2->SetBinContent(6556,0.3733141);
   smoothHisto__2->SetBinContent(6557,1.126239);
   smoothHisto__2->SetBinContent(6558,2.35623);
   smoothHisto__2->SetBinContent(6559,3.897381);
   smoothHisto__2->SetBinContent(6560,5.372378);
   smoothHisto__2->SetBinContent(6561,6.792526);
   smoothHisto__2->SetBinContent(6562,8.907188);
   smoothHisto__2->SetBinContent(6563,11.59237);
   smoothHisto__2->SetBinContent(6564,14.79416);
   smoothHisto__2->SetBinContent(6565,19.33279);
   smoothHisto__2->SetBinContent(6566,26.29468);
   smoothHisto__2->SetBinContent(6567,33.76579);
   smoothHisto__2->SetBinContent(6568,41.48434);
   smoothHisto__2->SetBinContent(6569,47.86447);
   smoothHisto__2->SetBinContent(6570,53.03241);
   smoothHisto__2->SetBinContent(6571,52.78128);
   smoothHisto__2->SetBinContent(6572,49.63644);
   smoothHisto__2->SetBinContent(6573,47.60746);
   smoothHisto__2->SetBinContent(6574,45.81962);
   smoothHisto__2->SetBinContent(6575,44.46406);
   smoothHisto__2->SetBinContent(6576,40.3019);
   smoothHisto__2->SetBinContent(6577,34.24564);
   smoothHisto__2->SetBinContent(6578,30.54599);
   smoothHisto__2->SetBinContent(6579,28.15062);
   smoothHisto__2->SetBinContent(6580,27.82123);
   smoothHisto__2->SetBinContent(6581,23.41922);
   smoothHisto__2->SetBinContent(6582,20.37382);
   smoothHisto__2->SetBinContent(6583,17.60084);
   smoothHisto__2->SetBinContent(6584,15.02333);
   smoothHisto__2->SetBinContent(6585,12.7196);
   smoothHisto__2->SetBinContent(6586,9.511784);
   smoothHisto__2->SetBinContent(6587,7.686422);
   smoothHisto__2->SetBinContent(6588,6.101511);
   smoothHisto__2->SetBinContent(6589,5.178965);
   smoothHisto__2->SetBinContent(6590,4.595905);
   smoothHisto__2->SetBinContent(6591,4.409591);
   smoothHisto__2->SetBinContent(6592,2.877594);
   smoothHisto__2->SetBinContent(6593,2.011127);
   smoothHisto__2->SetBinContent(6594,1.202542);
   smoothHisto__2->SetBinContent(6595,0.9820319);
   smoothHisto__2->SetBinContent(6596,0.7900615);
   smoothHisto__2->SetBinContent(6597,0.522229);
   smoothHisto__2->SetBinContent(6598,0.3532863);
   smoothHisto__2->SetBinContent(6599,0.1282688);
   smoothHisto__2->SetBinContent(6600,0.03180623);
   smoothHisto__2->SetBinContent(6601,0.02290655);
   smoothHisto__2->SetBinContent(6602,0.04581309);
   smoothHisto__2->SetBinContent(6603,0.02290655);
   smoothHisto__2->SetBinContent(6657,0.08951452);
   smoothHisto__2->SetBinContent(6658,0.4212662);
   smoothHisto__2->SetBinContent(6659,1.184229);
   smoothHisto__2->SetBinContent(6660,2.411164);
   smoothHisto__2->SetBinContent(6661,3.615629);
   smoothHisto__2->SetBinContent(6662,4.93703);
   smoothHisto__2->SetBinContent(6663,6.641325);
   smoothHisto__2->SetBinContent(6664,9.147851);
   smoothHisto__2->SetBinContent(6665,12.36059);
   smoothHisto__2->SetBinContent(6666,16.27315);
   smoothHisto__2->SetBinContent(6667,20.50842);
   smoothHisto__2->SetBinContent(6668,27.15372);
   smoothHisto__2->SetBinContent(6669,34.5605);
   smoothHisto__2->SetBinContent(6670,42.03996);
   smoothHisto__2->SetBinContent(6671,47.19916);
   smoothHisto__2->SetBinContent(6672,50.6293);
   smoothHisto__2->SetBinContent(6673,50.55506);
   smoothHisto__2->SetBinContent(6674,46.32137);
   smoothHisto__2->SetBinContent(6675,44.15773);
   smoothHisto__2->SetBinContent(6676,41.61211);
   smoothHisto__2->SetBinContent(6677,41.85911);
   smoothHisto__2->SetBinContent(6678,38.25606);
   smoothHisto__2->SetBinContent(6679,34.13485);
   smoothHisto__2->SetBinContent(6680,31.40111);
   smoothHisto__2->SetBinContent(6681,28.73055);
   smoothHisto__2->SetBinContent(6682,28.04757);
   smoothHisto__2->SetBinContent(6683,22.78657);
   smoothHisto__2->SetBinContent(6684,19.09289);
   smoothHisto__2->SetBinContent(6685,15.63595);
   smoothHisto__2->SetBinContent(6686,12.81401);
   smoothHisto__2->SetBinContent(6687,10.9345);
   smoothHisto__2->SetBinContent(6688,8.61967);
   smoothHisto__2->SetBinContent(6689,7.194327);
   smoothHisto__2->SetBinContent(6690,5.665397);
   smoothHisto__2->SetBinContent(6691,4.627634);
   smoothHisto__2->SetBinContent(6692,3.697418);
   smoothHisto__2->SetBinContent(6693,3.104065);
   smoothHisto__2->SetBinContent(6694,1.937302);
   smoothHisto__2->SetBinContent(6695,1.527);
   smoothHisto__2->SetBinContent(6696,0.985673);
   smoothHisto__2->SetBinContent(6697,0.9287316);
   smoothHisto__2->SetBinContent(6698,0.688357);
   smoothHisto__2->SetBinContent(6699,0.4353235);
   smoothHisto__2->SetBinContent(6700,0.2196109);
   smoothHisto__2->SetBinContent(6701,0.06824638);
   smoothHisto__2->SetBinContent(6702,0.01590312);
   smoothHisto__2->SetBinContent(6759,0.08800814);
   smoothHisto__2->SetBinContent(6760,0.4148662);
   smoothHisto__2->SetBinContent(6761,1.285668);
   smoothHisto__2->SetBinContent(6762,2.356754);
   smoothHisto__2->SetBinContent(6763,3.671617);
   smoothHisto__2->SetBinContent(6764,4.743088);
   smoothHisto__2->SetBinContent(6765,6.63282);
   smoothHisto__2->SetBinContent(6766,8.887484);
   smoothHisto__2->SetBinContent(6767,12.01904);
   smoothHisto__2->SetBinContent(6768,16.60796);
   smoothHisto__2->SetBinContent(6769,21.14617);
   smoothHisto__2->SetBinContent(6770,27.10682);
   smoothHisto__2->SetBinContent(6771,34.05008);
   smoothHisto__2->SetBinContent(6772,41.7346);
   smoothHisto__2->SetBinContent(6773,46.44745);
   smoothHisto__2->SetBinContent(6774,48.2367);
   smoothHisto__2->SetBinContent(6775,47.48732);
   smoothHisto__2->SetBinContent(6776,42.75248);
   smoothHisto__2->SetBinContent(6777,41.83576);
   smoothHisto__2->SetBinContent(6778,39.23002);
   smoothHisto__2->SetBinContent(6779,38.06993);
   smoothHisto__2->SetBinContent(6780,34.5639);
   smoothHisto__2->SetBinContent(6781,32.61663);
   smoothHisto__2->SetBinContent(6782,29.7879);
   smoothHisto__2->SetBinContent(6783,27.40421);
   smoothHisto__2->SetBinContent(6784,25.94231);
   smoothHisto__2->SetBinContent(6785,21.42792);
   smoothHisto__2->SetBinContent(6786,18.2385);
   smoothHisto__2->SetBinContent(6787,15.76424);
   smoothHisto__2->SetBinContent(6788,13.08317);
   smoothHisto__2->SetBinContent(6789,10.59553);
   smoothHisto__2->SetBinContent(6790,8.259501);
   smoothHisto__2->SetBinContent(6791,6.784045);
   smoothHisto__2->SetBinContent(6792,5.762156);
   smoothHisto__2->SetBinContent(6793,4.463223);
   smoothHisto__2->SetBinContent(6794,3.554908);
   smoothHisto__2->SetBinContent(6795,2.668405);
   smoothHisto__2->SetBinContent(6796,1.663139);
   smoothHisto__2->SetBinContent(6797,1.395427);
   smoothHisto__2->SetBinContent(6798,0.954806);
   smoothHisto__2->SetBinContent(6799,1.066841);
   smoothHisto__2->SetBinContent(6800,0.6658035);
   smoothHisto__2->SetBinContent(6801,0.4692722);
   smoothHisto__2->SetBinContent(6802,0.1605331);
   smoothHisto__2->SetBinContent(6803,0.05737764);
   smoothHisto__2->SetBinContent(6861,0.09962125);
   smoothHisto__2->SetBinContent(6862,0.5260006);
   smoothHisto__2->SetBinContent(6863,1.549003);
   smoothHisto__2->SetBinContent(6864,2.676624);
   smoothHisto__2->SetBinContent(6865,3.677323);
   smoothHisto__2->SetBinContent(6866,4.600992);
   smoothHisto__2->SetBinContent(6867,6.601554);
   smoothHisto__2->SetBinContent(6868,8.996646);
   smoothHisto__2->SetBinContent(6869,11.81179);
   smoothHisto__2->SetBinContent(6870,16.67226);
   smoothHisto__2->SetBinContent(6871,21.54075);
   smoothHisto__2->SetBinContent(6872,27.88773);
   smoothHisto__2->SetBinContent(6873,35.05008);
   smoothHisto__2->SetBinContent(6874,42.34482);
   smoothHisto__2->SetBinContent(6875,45.50706);
   smoothHisto__2->SetBinContent(6876,45.36698);
   smoothHisto__2->SetBinContent(6877,43.78001);
   smoothHisto__2->SetBinContent(6878,40.39977);
   smoothHisto__2->SetBinContent(6879,39.58691);
   smoothHisto__2->SetBinContent(6880,36.89872);
   smoothHisto__2->SetBinContent(6881,34.32407);
   smoothHisto__2->SetBinContent(6882,31.08746);
   smoothHisto__2->SetBinContent(6883,31.1332);
   smoothHisto__2->SetBinContent(6884,28.47231);
   smoothHisto__2->SetBinContent(6885,25.93155);
   smoothHisto__2->SetBinContent(6886,22.2013);
   smoothHisto__2->SetBinContent(6887,18.59705);
   smoothHisto__2->SetBinContent(6888,16.01896);
   smoothHisto__2->SetBinContent(6889,14.43704);
   smoothHisto__2->SetBinContent(6890,11.88407);
   smoothHisto__2->SetBinContent(6891,9.412074);
   smoothHisto__2->SetBinContent(6892,7.041);
   smoothHisto__2->SetBinContent(6893,5.469622);
   smoothHisto__2->SetBinContent(6894,4.444967);
   smoothHisto__2->SetBinContent(6895,3.207296);
   smoothHisto__2->SetBinContent(6896,2.439869);
   smoothHisto__2->SetBinContent(6897,1.746614);
   smoothHisto__2->SetBinContent(6898,1.411497);
   smoothHisto__2->SetBinContent(6899,1.430892);
   smoothHisto__2->SetBinContent(6900,0.9992253);
   smoothHisto__2->SetBinContent(6901,1.02599);
   smoothHisto__2->SetBinContent(6902,0.6224111);
   smoothHisto__2->SetBinContent(6903,0.3501143);
   smoothHisto__2->SetBinContent(6904,0.06448701);
   smoothHisto__2->SetBinContent(6905,0.02073726);
   smoothHisto__2->SetBinContent(6962,0.05823524);
   smoothHisto__2->SetBinContent(6963,0.2130062);
   smoothHisto__2->SetBinContent(6964,0.7193646);
   smoothHisto__2->SetBinContent(6965,1.550267);
   smoothHisto__2->SetBinContent(6966,2.988806);
   smoothHisto__2->SetBinContent(6967,4.09246);
   smoothHisto__2->SetBinContent(6968,5.76365);
   smoothHisto__2->SetBinContent(6969,7.769062);
   smoothHisto__2->SetBinContent(6970,10.23475);
   smoothHisto__2->SetBinContent(6971,12.03371);
   smoothHisto__2->SetBinContent(6972,17.03219);
   smoothHisto__2->SetBinContent(6973,21.62868);
   smoothHisto__2->SetBinContent(6974,28.03295);
   smoothHisto__2->SetBinContent(6975,34.94019);
   smoothHisto__2->SetBinContent(6976,42.40539);
   smoothHisto__2->SetBinContent(6977,44.57409);
   smoothHisto__2->SetBinContent(6978,43.48566);
   smoothHisto__2->SetBinContent(6979,41.31129);
   smoothHisto__2->SetBinContent(6980,38.00426);
   smoothHisto__2->SetBinContent(6981,37.18181);
   smoothHisto__2->SetBinContent(6982,35.81114);
   smoothHisto__2->SetBinContent(6983,32.02291);
   smoothHisto__2->SetBinContent(6984,28.79439);
   smoothHisto__2->SetBinContent(6985,28.73011);
   smoothHisto__2->SetBinContent(6986,25.37234);
   smoothHisto__2->SetBinContent(6987,22.63569);
   smoothHisto__2->SetBinContent(6988,18.37637);
   smoothHisto__2->SetBinContent(6989,15.32643);
   smoothHisto__2->SetBinContent(6990,13.56815);
   smoothHisto__2->SetBinContent(6991,12.86579);
   smoothHisto__2->SetBinContent(6992,10.90977);
   smoothHisto__2->SetBinContent(6993,8.884678);
   smoothHisto__2->SetBinContent(6994,6.243539);
   smoothHisto__2->SetBinContent(6995,4.712832);
   smoothHisto__2->SetBinContent(6996,3.196912);
   smoothHisto__2->SetBinContent(6997,2.364677);
   smoothHisto__2->SetBinContent(6998,1.694678);
   smoothHisto__2->SetBinContent(6999,1.518828);
   smoothHisto__2->SetBinContent(7000,1.159034);
   smoothHisto__2->SetBinContent(7001,1.104824);
   smoothHisto__2->SetBinContent(7002,0.7760459);
   smoothHisto__2->SetBinContent(7003,0.7746399);
   smoothHisto__2->SetBinContent(7004,0.6245755);
   smoothHisto__2->SetBinContent(7005,0.3627421);
   smoothHisto__2->SetBinContent(7006,0.1376351);
   smoothHisto__2->SetBinContent(7063,0.0565272);
   smoothHisto__2->SetBinContent(7064,0.1768276);
   smoothHisto__2->SetBinContent(7065,0.4313978);
   smoothHisto__2->SetBinContent(7066,0.9730422);
   smoothHisto__2->SetBinContent(7067,1.752114);
   smoothHisto__2->SetBinContent(7068,3.159293);
   smoothHisto__2->SetBinContent(7069,4.3099);
   smoothHisto__2->SetBinContent(7070,6.143062);
   smoothHisto__2->SetBinContent(7071,8.058168);
   smoothHisto__2->SetBinContent(7072,10.73154);
   smoothHisto__2->SetBinContent(7073,12.27528);
   smoothHisto__2->SetBinContent(7074,16.63281);
   smoothHisto__2->SetBinContent(7075,21.4436);
   smoothHisto__2->SetBinContent(7076,28.41917);
   smoothHisto__2->SetBinContent(7077,35.30635);
   smoothHisto__2->SetBinContent(7078,41.4886);
   smoothHisto__2->SetBinContent(7079,43.16649);
   smoothHisto__2->SetBinContent(7080,41.76605);
   smoothHisto__2->SetBinContent(7081,39.39295);
   smoothHisto__2->SetBinContent(7082,37.10835);
   smoothHisto__2->SetBinContent(7083,35.70094);
   smoothHisto__2->SetBinContent(7084,34.4869);
   smoothHisto__2->SetBinContent(7085,30.16886);
   smoothHisto__2->SetBinContent(7086,27.47369);
   smoothHisto__2->SetBinContent(7087,26.11131);
   smoothHisto__2->SetBinContent(7088,23.77151);
   smoothHisto__2->SetBinContent(7089,21.04855);
   smoothHisto__2->SetBinContent(7090,17.4667);
   smoothHisto__2->SetBinContent(7091,14.69854);
   smoothHisto__2->SetBinContent(7092,13.15455);
   smoothHisto__2->SetBinContent(7093,11.67466);
   smoothHisto__2->SetBinContent(7094,9.706838);
   smoothHisto__2->SetBinContent(7095,7.902781);
   smoothHisto__2->SetBinContent(7096,5.644516);
   smoothHisto__2->SetBinContent(7097,4.705658);
   smoothHisto__2->SetBinContent(7098,3.111387);
   smoothHisto__2->SetBinContent(7099,2.69012);
   smoothHisto__2->SetBinContent(7100,1.706916);
   smoothHisto__2->SetBinContent(7101,1.547046);
   smoothHisto__2->SetBinContent(7102,1.245517);
   smoothHisto__2->SetBinContent(7103,1.077793);
   smoothHisto__2->SetBinContent(7104,0.6209938);
   smoothHisto__2->SetBinContent(7105,0.542997);
   smoothHisto__2->SetBinContent(7106,0.5435919);
   smoothHisto__2->SetBinContent(7107,0.3520269);
   smoothHisto__2->SetBinContent(7108,0.1647581);
   smoothHisto__2->SetBinContent(7109,0.03381877);
   smoothHisto__2->SetBinContent(7164,0.01873988);
   smoothHisto__2->SetBinContent(7165,0.1130544);
   smoothHisto__2->SetBinContent(7166,0.313623);
   smoothHisto__2->SetBinContent(7167,0.6274596);
   smoothHisto__2->SetBinContent(7168,0.9916111);
   smoothHisto__2->SetBinContent(7169,1.835371);
   smoothHisto__2->SetBinContent(7170,3.144516);
   smoothHisto__2->SetBinContent(7171,4.768312);
   smoothHisto__2->SetBinContent(7172,6.396081);
   smoothHisto__2->SetBinContent(7173,8.406396);
   smoothHisto__2->SetBinContent(7174,10.73751);
   smoothHisto__2->SetBinContent(7175,13.2638);
   smoothHisto__2->SetBinContent(7176,17.10765);
   smoothHisto__2->SetBinContent(7177,21.17139);
   smoothHisto__2->SetBinContent(7178,27.17586);
   smoothHisto__2->SetBinContent(7179,33.90084);
   smoothHisto__2->SetBinContent(7180,39.9023);
   smoothHisto__2->SetBinContent(7181,42.35871);
   smoothHisto__2->SetBinContent(7182,41.51337);
   smoothHisto__2->SetBinContent(7183,38.6275);
   smoothHisto__2->SetBinContent(7184,35.44375);
   smoothHisto__2->SetBinContent(7185,32.92494);
   smoothHisto__2->SetBinContent(7186,33.03968);
   smoothHisto__2->SetBinContent(7187,27.98368);
   smoothHisto__2->SetBinContent(7188,25.87741);
   smoothHisto__2->SetBinContent(7189,22.79301);
   smoothHisto__2->SetBinContent(7190,21.82766);
   smoothHisto__2->SetBinContent(7191,18.78565);
   smoothHisto__2->SetBinContent(7192,16.79643);
   smoothHisto__2->SetBinContent(7193,13.62457);
   smoothHisto__2->SetBinContent(7194,11.99195);
   smoothHisto__2->SetBinContent(7195,10.58906);
   smoothHisto__2->SetBinContent(7196,9.432011);
   smoothHisto__2->SetBinContent(7197,7.792913);
   smoothHisto__2->SetBinContent(7198,6.126097);
   smoothHisto__2->SetBinContent(7199,5.143045);
   smoothHisto__2->SetBinContent(7200,3.545469);
   smoothHisto__2->SetBinContent(7201,2.815378);
   smoothHisto__2->SetBinContent(7202,1.737033);
   smoothHisto__2->SetBinContent(7203,1.550306);
   smoothHisto__2->SetBinContent(7204,1.242245);
   smoothHisto__2->SetBinContent(7205,0.9265041);
   smoothHisto__2->SetBinContent(7206,0.4939681);
   smoothHisto__2->SetBinContent(7207,0.3823697);
   smoothHisto__2->SetBinContent(7208,0.431261);
   smoothHisto__2->SetBinContent(7209,0.4072878);
   smoothHisto__2->SetBinContent(7210,0.1723291);
   smoothHisto__2->SetBinContent(7211,0.06763754);
   smoothHisto__2->SetBinContent(7266,0.03747976);
   smoothHisto__2->SetBinContent(7267,0.1127468);
   smoothHisto__2->SetBinContent(7268,0.3253978);
   smoothHisto__2->SetBinContent(7269,0.5759668);
   smoothHisto__2->SetBinContent(7270,1.078765);
   smoothHisto__2->SetBinContent(7271,1.91315);
   smoothHisto__2->SetBinContent(7272,3.207797);
   smoothHisto__2->SetBinContent(7273,4.766568);
   smoothHisto__2->SetBinContent(7274,5.725733);
   smoothHisto__2->SetBinContent(7275,7.410737);
   smoothHisto__2->SetBinContent(7276,9.903531);
   smoothHisto__2->SetBinContent(7277,13.76299);
   smoothHisto__2->SetBinContent(7278,17.70554);
   smoothHisto__2->SetBinContent(7279,22.2481);
   smoothHisto__2->SetBinContent(7280,27.94934);
   smoothHisto__2->SetBinContent(7281,34.48244);
   smoothHisto__2->SetBinContent(7282,39.41037);
   smoothHisto__2->SetBinContent(7283,41.36342);
   smoothHisto__2->SetBinContent(7284,40.82531);
   smoothHisto__2->SetBinContent(7285,37.02208);
   smoothHisto__2->SetBinContent(7286,34.53631);
   smoothHisto__2->SetBinContent(7287,31.98677);
   smoothHisto__2->SetBinContent(7288,32.48605);
   smoothHisto__2->SetBinContent(7289,28.38012);
   smoothHisto__2->SetBinContent(7290,25.74299);
   smoothHisto__2->SetBinContent(7291,21.68525);
   smoothHisto__2->SetBinContent(7292,20.82951);
   smoothHisto__2->SetBinContent(7293,17.57436);
   smoothHisto__2->SetBinContent(7294,15.69715);
   smoothHisto__2->SetBinContent(7295,11.94642);
   smoothHisto__2->SetBinContent(7296,10.73514);
   smoothHisto__2->SetBinContent(7297,9.279169);
   smoothHisto__2->SetBinContent(7298,9.131481);
   smoothHisto__2->SetBinContent(7299,7.372181);
   smoothHisto__2->SetBinContent(7300,6.029572);
   smoothHisto__2->SetBinContent(7301,4.997129);
   smoothHisto__2->SetBinContent(7302,3.839262);
   smoothHisto__2->SetBinContent(7303,3.118875);
   smoothHisto__2->SetBinContent(7304,2.045022);
   smoothHisto__2->SetBinContent(7305,1.660212);
   smoothHisto__2->SetBinContent(7306,1.360566);
   smoothHisto__2->SetBinContent(7307,0.9560431);
   smoothHisto__2->SetBinContent(7308,0.4929197);
   smoothHisto__2->SetBinContent(7309,0.2666398);
   smoothHisto__2->SetBinContent(7310,0.3247945);
   smoothHisto__2->SetBinContent(7311,0.2515633);
   smoothHisto__2->SetBinContent(7312,0.1072546);
   smoothHisto__2->SetBinContent(7313,0.03381877);
   smoothHisto__2->SetBinContent(7368,0.01873988);
   smoothHisto__2->SetBinContent(7369,0.05772096);
   smoothHisto__2->SetBinContent(7370,0.2669961);
   smoothHisto__2->SetBinContent(7371,0.6272317);
   smoothHisto__2->SetBinContent(7372,1.319068);
   smoothHisto__2->SetBinContent(7373,2.221698);
   smoothHisto__2->SetBinContent(7374,3.504007);
   smoothHisto__2->SetBinContent(7375,4.724508);
   smoothHisto__2->SetBinContent(7376,5.875113);
   smoothHisto__2->SetBinContent(7377,7.665338);
   smoothHisto__2->SetBinContent(7378,10.19254);
   smoothHisto__2->SetBinContent(7379,15.19751);
   smoothHisto__2->SetBinContent(7380,19.25568);
   smoothHisto__2->SetBinContent(7381,23.74157);
   smoothHisto__2->SetBinContent(7382,28.83824);
   smoothHisto__2->SetBinContent(7383,34.91631);
   smoothHisto__2->SetBinContent(7384,37.87135);
   smoothHisto__2->SetBinContent(7385,39.58915);
   smoothHisto__2->SetBinContent(7386,38.01466);
   smoothHisto__2->SetBinContent(7387,34.05224);
   smoothHisto__2->SetBinContent(7388,30.87469);
   smoothHisto__2->SetBinContent(7389,30.02983);
   smoothHisto__2->SetBinContent(7390,31.41693);
   smoothHisto__2->SetBinContent(7391,28.68503);
   smoothHisto__2->SetBinContent(7392,24.19226);
   smoothHisto__2->SetBinContent(7393,20.43006);
   smoothHisto__2->SetBinContent(7394,17.89065);
   smoothHisto__2->SetBinContent(7395,15.87992);
   smoothHisto__2->SetBinContent(7396,13.80931);
   smoothHisto__2->SetBinContent(7397,10.82025);
   smoothHisto__2->SetBinContent(7398,9.613441);
   smoothHisto__2->SetBinContent(7399,8.629857);
   smoothHisto__2->SetBinContent(7400,8.455636);
   smoothHisto__2->SetBinContent(7401,6.327956);
   smoothHisto__2->SetBinContent(7402,5.137052);
   smoothHisto__2->SetBinContent(7403,4.185275);
   smoothHisto__2->SetBinContent(7404,3.316599);
   smoothHisto__2->SetBinContent(7405,2.613021);
   smoothHisto__2->SetBinContent(7406,1.619677);
   smoothHisto__2->SetBinContent(7407,1.150335);
   smoothHisto__2->SetBinContent(7408,0.9034253);
   smoothHisto__2->SetBinContent(7409,0.7055233);
   smoothHisto__2->SetBinContent(7410,0.5553828);
   smoothHisto__2->SetBinContent(7411,0.3312081);
   smoothHisto__2->SetBinContent(7412,0.3999164);
   smoothHisto__2->SetBinContent(7413,0.2261058);
   smoothHisto__2->SetBinContent(7414,0.1130529);
   smoothHisto__2->SetBinContent(7471,0.100651);
   smoothHisto__2->SetBinContent(7472,0.3425425);
   smoothHisto__2->SetBinContent(7473,0.8406885);
   smoothHisto__2->SetBinContent(7474,1.491953);
   smoothHisto__2->SetBinContent(7475,2.277466);
   smoothHisto__2->SetBinContent(7476,3.422986);
   smoothHisto__2->SetBinContent(7477,5.261363);
   smoothHisto__2->SetBinContent(7478,6.588529);
   smoothHisto__2->SetBinContent(7479,8.24654);
   smoothHisto__2->SetBinContent(7480,10.14571);
   smoothHisto__2->SetBinContent(7481,14.39046);
   smoothHisto__2->SetBinContent(7482,17.81413);
   smoothHisto__2->SetBinContent(7483,21.99754);
   smoothHisto__2->SetBinContent(7484,27.25627);
   smoothHisto__2->SetBinContent(7485,33.80246);
   smoothHisto__2->SetBinContent(7486,36.07403);
   smoothHisto__2->SetBinContent(7487,36.99589);
   smoothHisto__2->SetBinContent(7488,33.79605);
   smoothHisto__2->SetBinContent(7489,30.04579);
   smoothHisto__2->SetBinContent(7490,27.4253);
   smoothHisto__2->SetBinContent(7491,27.22588);
   smoothHisto__2->SetBinContent(7492,28.87854);
   smoothHisto__2->SetBinContent(7493,26.95948);
   smoothHisto__2->SetBinContent(7494,23.24583);
   smoothHisto__2->SetBinContent(7495,20.2073);
   smoothHisto__2->SetBinContent(7496,17.10176);
   smoothHisto__2->SetBinContent(7497,15.59336);
   smoothHisto__2->SetBinContent(7498,12.6959);
   smoothHisto__2->SetBinContent(7499,10.20491);
   smoothHisto__2->SetBinContent(7500,8.946028);
   smoothHisto__2->SetBinContent(7501,8.269233);
   smoothHisto__2->SetBinContent(7502,7.745489);
   smoothHisto__2->SetBinContent(7503,5.37173);
   smoothHisto__2->SetBinContent(7504,3.970612);
   smoothHisto__2->SetBinContent(7505,3.255084);
   smoothHisto__2->SetBinContent(7506,3.0093);
   smoothHisto__2->SetBinContent(7507,2.65587);
   smoothHisto__2->SetBinContent(7508,1.844954);
   smoothHisto__2->SetBinContent(7509,1.368758);
   smoothHisto__2->SetBinContent(7510,1.007911);
   smoothHisto__2->SetBinContent(7511,0.7248611);
   smoothHisto__2->SetBinContent(7512,0.4717211);
   smoothHisto__2->SetBinContent(7513,0.252813);
   smoothHisto__2->SetBinContent(7514,0.2082074);
   smoothHisto__2->SetBinContent(7515,0.07923413);
   smoothHisto__2->SetBinContent(7516,0.03961707);
   smoothHisto__2->SetBinContent(7572,0.01743653);
   smoothHisto__2->SetBinContent(7573,0.1152906);
   smoothHisto__2->SetBinContent(7574,0.4551928);
   smoothHisto__2->SetBinContent(7575,1.088873);
   smoothHisto__2->SetBinContent(7576,1.678631);
   smoothHisto__2->SetBinContent(7577,2.439773);
   smoothHisto__2->SetBinContent(7578,3.241786);
   smoothHisto__2->SetBinContent(7579,4.949756);
   smoothHisto__2->SetBinContent(7580,6.957548);
   smoothHisto__2->SetBinContent(7581,9.512506);
   smoothHisto__2->SetBinContent(7582,11.07938);
   smoothHisto__2->SetBinContent(7583,14.76047);
   smoothHisto__2->SetBinContent(7584,18.1943);
   smoothHisto__2->SetBinContent(7585,21.74517);
   smoothHisto__2->SetBinContent(7586,28.01418);
   smoothHisto__2->SetBinContent(7587,32.85914);
   smoothHisto__2->SetBinContent(7588,34.60333);
   smoothHisto__2->SetBinContent(7589,33.24662);
   smoothHisto__2->SetBinContent(7590,30.72096);
   smoothHisto__2->SetBinContent(7591,27.72682);
   smoothHisto__2->SetBinContent(7592,25.8989);
   smoothHisto__2->SetBinContent(7593,25.35554);
   smoothHisto__2->SetBinContent(7594,26.52156);
   smoothHisto__2->SetBinContent(7595,23.93192);
   smoothHisto__2->SetBinContent(7596,21.42011);
   smoothHisto__2->SetBinContent(7597,17.60846);
   smoothHisto__2->SetBinContent(7598,14.96273);
   smoothHisto__2->SetBinContent(7599,12.76202);
   smoothHisto__2->SetBinContent(7600,11.09583);
   smoothHisto__2->SetBinContent(7601,9.297803);
   smoothHisto__2->SetBinContent(7602,9.04291);
   smoothHisto__2->SetBinContent(7603,8.600935);
   smoothHisto__2->SetBinContent(7604,7.907494);
   smoothHisto__2->SetBinContent(7605,5.298873);
   smoothHisto__2->SetBinContent(7606,4.013458);
   smoothHisto__2->SetBinContent(7607,3.132948);
   smoothHisto__2->SetBinContent(7608,2.678622);
   smoothHisto__2->SetBinContent(7609,2.365242);
   smoothHisto__2->SetBinContent(7610,1.813463);
   smoothHisto__2->SetBinContent(7611,1.345165);
   smoothHisto__2->SetBinContent(7612,0.8862074);
   smoothHisto__2->SetBinContent(7613,0.7246301);
   smoothHisto__2->SetBinContent(7614,0.5319189);
   smoothHisto__2->SetBinContent(7615,0.2921267);
   smoothHisto__2->SetBinContent(7616,0.148499);
   smoothHisto__2->SetBinContent(7617,0.03961707);
   smoothHisto__2->SetBinContent(7674,0.03487306);
   smoothHisto__2->SetBinContent(7675,0.1814472);
   smoothHisto__2->SetBinContent(7676,0.5684282);
   smoothHisto__2->SetBinContent(7677,1.19778);
   smoothHisto__2->SetBinContent(7678,1.856396);
   smoothHisto__2->SetBinContent(7679,2.44802);
   smoothHisto__2->SetBinContent(7680,3.107587);
   smoothHisto__2->SetBinContent(7681,4.946713);
   smoothHisto__2->SetBinContent(7682,6.826902);
   smoothHisto__2->SetBinContent(7683,9.354922);
   smoothHisto__2->SetBinContent(7684,10.28726);
   smoothHisto__2->SetBinContent(7685,13.83903);
   smoothHisto__2->SetBinContent(7686,17.99167);
   smoothHisto__2->SetBinContent(7687,22.80194);
   smoothHisto__2->SetBinContent(7688,29.54762);
   smoothHisto__2->SetBinContent(7689,32.51257);
   smoothHisto__2->SetBinContent(7690,33.96071);
   smoothHisto__2->SetBinContent(7691,31.23062);
   smoothHisto__2->SetBinContent(7692,28.57645);
   smoothHisto__2->SetBinContent(7693,26.46341);
   smoothHisto__2->SetBinContent(7694,25.18917);
   smoothHisto__2->SetBinContent(7695,24.74197);
   smoothHisto__2->SetBinContent(7696,24.03436);
   smoothHisto__2->SetBinContent(7697,21.39988);
   smoothHisto__2->SetBinContent(7698,19.21606);
   smoothHisto__2->SetBinContent(7699,15.6756);
   smoothHisto__2->SetBinContent(7700,13.89716);
   smoothHisto__2->SetBinContent(7701,11.61624);
   smoothHisto__2->SetBinContent(7702,10.60322);
   smoothHisto__2->SetBinContent(7703,9.106668);
   smoothHisto__2->SetBinContent(7704,8.995549);
   smoothHisto__2->SetBinContent(7705,8.181849);
   smoothHisto__2->SetBinContent(7706,7.226474);
   smoothHisto__2->SetBinContent(7707,5.014672);
   smoothHisto__2->SetBinContent(7708,4.107811);
   smoothHisto__2->SetBinContent(7709,3.183911);
   smoothHisto__2->SetBinContent(7710,2.663032);
   smoothHisto__2->SetBinContent(7711,2.305114);
   smoothHisto__2->SetBinContent(7712,1.857193);
   smoothHisto__2->SetBinContent(7713,1.424033);
   smoothHisto__2->SetBinContent(7714,0.988816);
   smoothHisto__2->SetBinContent(7715,0.6703745);
   smoothHisto__2->SetBinContent(7716,0.4128993);
   smoothHisto__2->SetBinContent(7717,0.2515035);
   smoothHisto__2->SetBinContent(7718,0.1029307);
   smoothHisto__2->SetBinContent(7719,0.01894783);
   smoothHisto__2->SetBinContent(7776,0.01743653);
   smoothHisto__2->SetBinContent(7777,0.173715);
   smoothHisto__2->SetBinContent(7778,0.5170003);
   smoothHisto__2->SetBinContent(7779,1.160373);
   smoothHisto__2->SetBinContent(7780,1.738023);
   smoothHisto__2->SetBinContent(7781,2.385679);
   smoothHisto__2->SetBinContent(7782,3.030132);
   smoothHisto__2->SetBinContent(7783,4.509007);
   smoothHisto__2->SetBinContent(7784,6.208248);
   smoothHisto__2->SetBinContent(7785,9.01897);
   smoothHisto__2->SetBinContent(7786,9.99204);
   smoothHisto__2->SetBinContent(7787,14.09242);
   smoothHisto__2->SetBinContent(7788,18.46836);
   smoothHisto__2->SetBinContent(7789,24.23012);
   smoothHisto__2->SetBinContent(7790,30.38644);
   smoothHisto__2->SetBinContent(7791,32.77851);
   smoothHisto__2->SetBinContent(7792,33.03393);
   smoothHisto__2->SetBinContent(7793,30.92071);
   smoothHisto__2->SetBinContent(7794,29.64675);
   smoothHisto__2->SetBinContent(7795,28.81583);
   smoothHisto__2->SetBinContent(7796,25.75645);
   smoothHisto__2->SetBinContent(7797,23.97594);
   smoothHisto__2->SetBinContent(7798,21.05915);
   smoothHisto__2->SetBinContent(7799,19.66815);
   smoothHisto__2->SetBinContent(7800,17.73981);
   smoothHisto__2->SetBinContent(7801,14.82075);
   smoothHisto__2->SetBinContent(7802,12.47201);
   smoothHisto__2->SetBinContent(7803,9.972274);
   smoothHisto__2->SetBinContent(7804,9.20256);
   smoothHisto__2->SetBinContent(7805,9.041531);
   smoothHisto__2->SetBinContent(7806,8.276402);
   smoothHisto__2->SetBinContent(7807,7.506477);
   smoothHisto__2->SetBinContent(7808,6.382998);
   smoothHisto__2->SetBinContent(7809,4.765024);
   smoothHisto__2->SetBinContent(7810,4.241142);
   smoothHisto__2->SetBinContent(7811,3.522051);
   smoothHisto__2->SetBinContent(7812,2.600609);
   smoothHisto__2->SetBinContent(7813,1.933604);
   smoothHisto__2->SetBinContent(7814,1.488315);
   smoothHisto__2->SetBinContent(7815,0.9887742);
   smoothHisto__2->SetBinContent(7816,0.7240855);
   smoothHisto__2->SetBinContent(7817,0.5896505);
   smoothHisto__2->SetBinContent(7818,0.5296965);
   smoothHisto__2->SetBinContent(7819,0.4250543);
   smoothHisto__2->SetBinContent(7820,0.176047);
   smoothHisto__2->SetBinContent(7821,0.05803491);
   smoothHisto__2->SetBinContent(7879,0.08076151);
   smoothHisto__2->SetBinContent(7880,0.2205393);
   smoothHisto__2->SetBinContent(7881,0.6792994);
   smoothHisto__2->SetBinContent(7882,1.188945);
   smoothHisto__2->SetBinContent(7883,2.004859);
   smoothHisto__2->SetBinContent(7884,2.625127);
   smoothHisto__2->SetBinContent(7885,3.9717);
   smoothHisto__2->SetBinContent(7886,5.265349);
   smoothHisto__2->SetBinContent(7887,7.985818);
   smoothHisto__2->SetBinContent(7888,9.789302);
   smoothHisto__2->SetBinContent(7889,13.69441);
   smoothHisto__2->SetBinContent(7890,18.38563);
   smoothHisto__2->SetBinContent(7891,24.81496);
   smoothHisto__2->SetBinContent(7892,29.95386);
   smoothHisto__2->SetBinContent(7893,31.48323);
   smoothHisto__2->SetBinContent(7894,30.8931);
   smoothHisto__2->SetBinContent(7895,30.68346);
   smoothHisto__2->SetBinContent(7896,30.49985);
   smoothHisto__2->SetBinContent(7897,29.65934);
   smoothHisto__2->SetBinContent(7898,25.63253);
   smoothHisto__2->SetBinContent(7899,22.98142);
   smoothHisto__2->SetBinContent(7900,19.84381);
   smoothHisto__2->SetBinContent(7901,18.9274);
   smoothHisto__2->SetBinContent(7902,16.81178);
   smoothHisto__2->SetBinContent(7903,14.48642);
   smoothHisto__2->SetBinContent(7904,12.0271);
   smoothHisto__2->SetBinContent(7905,9.734071);
   smoothHisto__2->SetBinContent(7906,8.35475);
   smoothHisto__2->SetBinContent(7907,8.053941);
   smoothHisto__2->SetBinContent(7908,7.135121);
   smoothHisto__2->SetBinContent(7909,6.400902);
   smoothHisto__2->SetBinContent(7910,5.262087);
   smoothHisto__2->SetBinContent(7911,4.319879);
   smoothHisto__2->SetBinContent(7912,3.979247);
   smoothHisto__2->SetBinContent(7913,3.383464);
   smoothHisto__2->SetBinContent(7914,2.423011);
   smoothHisto__2->SetBinContent(7915,2.01844);
   smoothHisto__2->SetBinContent(7916,1.517819);
   smoothHisto__2->SetBinContent(7917,0.9224648);
   smoothHisto__2->SetBinContent(7918,0.7071224);
   smoothHisto__2->SetBinContent(7919,0.43915);
   smoothHisto__2->SetBinContent(7920,0.4017707);
   smoothHisto__2->SetBinContent(7921,0.4014168);
   smoothHisto__2->SetBinContent(7922,0.1791951);
   smoothHisto__2->SetBinContent(7923,0.07972891);
   smoothHisto__2->SetBinContent(7981,0.02427876);
   smoothHisto__2->SetBinContent(7982,0.1375484);
   smoothHisto__2->SetBinContent(7983,0.4968293);
   smoothHisto__2->SetBinContent(7984,1.067992);
   smoothHisto__2->SetBinContent(7985,2.321133);
   smoothHisto__2->SetBinContent(7986,3.192673);
   smoothHisto__2->SetBinContent(7987,4.484709);
   smoothHisto__2->SetBinContent(7988,5.721246);
   smoothHisto__2->SetBinContent(7989,8.453914);
   smoothHisto__2->SetBinContent(7990,11.15868);
   smoothHisto__2->SetBinContent(7991,14.57411);
   smoothHisto__2->SetBinContent(7992,18.53671);
   smoothHisto__2->SetBinContent(7993,23.58662);
   smoothHisto__2->SetBinContent(7994,27.27102);
   smoothHisto__2->SetBinContent(7995,29.01595);
   smoothHisto__2->SetBinContent(7996,28.11434);
   smoothHisto__2->SetBinContent(7997,28.85382);
   smoothHisto__2->SetBinContent(7998,28.99187);
   smoothHisto__2->SetBinContent(7999,27.78228);
   smoothHisto__2->SetBinContent(8000,24.02612);
   smoothHisto__2->SetBinContent(8001,20.77017);
   smoothHisto__2->SetBinContent(8002,18.10202);
   smoothHisto__2->SetBinContent(8003,17.49885);
   smoothHisto__2->SetBinContent(8004,16.5039);
   smoothHisto__2->SetBinContent(8005,14.9592);
   smoothHisto__2->SetBinContent(8006,12.09449);
   smoothHisto__2->SetBinContent(8007,9.418744);
   smoothHisto__2->SetBinContent(8008,7.892142);
   smoothHisto__2->SetBinContent(8009,6.875363);
   smoothHisto__2->SetBinContent(8010,5.88744);
   smoothHisto__2->SetBinContent(8011,4.995096);
   smoothHisto__2->SetBinContent(8012,4.558122);
   smoothHisto__2->SetBinContent(8013,3.886294);
   smoothHisto__2->SetBinContent(8014,3.821335);
   smoothHisto__2->SetBinContent(8015,3.191985);
   smoothHisto__2->SetBinContent(8016,2.054986);
   smoothHisto__2->SetBinContent(8017,1.441684);
   smoothHisto__2->SetBinContent(8018,0.9184951);
   smoothHisto__2->SetBinContent(8019,0.5098979);
   smoothHisto__2->SetBinContent(8020,0.394171);
   smoothHisto__2->SetBinContent(8021,0.2876204);
   smoothHisto__2->SetBinContent(8022,0.3414575);
   smoothHisto__2->SetBinContent(8023,0.3404619);
   smoothHisto__2->SetBinContent(8024,0.1603623);
   smoothHisto__2->SetBinContent(8025,0.0611444);
   smoothHisto__2->SetBinContent(8082,0.02427876);
   smoothHisto__2->SetBinContent(8083,0.04855752);
   smoothHisto__2->SetBinContent(8084,0.2180897);
   smoothHisto__2->SetBinContent(8085,0.4940924);
   smoothHisto__2->SetBinContent(8086,1.07927);
   smoothHisto__2->SetBinContent(8087,2.111138);
   smoothHisto__2->SetBinContent(8088,3.094672);
   smoothHisto__2->SetBinContent(8089,4.306015);
   smoothHisto__2->SetBinContent(8090,5.697548);
   smoothHisto__2->SetBinContent(8091,8.236421);
   smoothHisto__2->SetBinContent(8092,11.83126);
   smoothHisto__2->SetBinContent(8093,14.66035);
   smoothHisto__2->SetBinContent(8094,18.2622);
   smoothHisto__2->SetBinContent(8095,23.17745);
   smoothHisto__2->SetBinContent(8096,25.95632);
   smoothHisto__2->SetBinContent(8097,28.07395);
   smoothHisto__2->SetBinContent(8098,26.17879);
   smoothHisto__2->SetBinContent(8099,26.91646);
   smoothHisto__2->SetBinContent(8100,27.02187);
   smoothHisto__2->SetBinContent(8101,25.83915);
   smoothHisto__2->SetBinContent(8102,23.16699);
   smoothHisto__2->SetBinContent(8103,20.75019);
   smoothHisto__2->SetBinContent(8104,18.39993);
   smoothHisto__2->SetBinContent(8105,16.87882);
   smoothHisto__2->SetBinContent(8106,15.70169);
   smoothHisto__2->SetBinContent(8107,14.45915);
   smoothHisto__2->SetBinContent(8108,12.44372);
   smoothHisto__2->SetBinContent(8109,10.28461);
   smoothHisto__2->SetBinContent(8110,8.525564);
   smoothHisto__2->SetBinContent(8111,6.572227);
   smoothHisto__2->SetBinContent(8112,5.538128);
   smoothHisto__2->SetBinContent(8113,4.353438);
   smoothHisto__2->SetBinContent(8114,4.091001);
   smoothHisto__2->SetBinContent(8115,3.762777);
   smoothHisto__2->SetBinContent(8116,3.887239);
   smoothHisto__2->SetBinContent(8117,2.8969);
   smoothHisto__2->SetBinContent(8118,1.841148);
   smoothHisto__2->SetBinContent(8119,1.377988);
   smoothHisto__2->SetBinContent(8120,0.8361127);
   smoothHisto__2->SetBinContent(8121,0.5027292);
   smoothHisto__2->SetBinContent(8122,0.3579097);
   smoothHisto__2->SetBinContent(8123,0.2388052);
   smoothHisto__2->SetBinContent(8124,0.2575247);
   smoothHisto__2->SetBinContent(8125,0.1987915);
   smoothHisto__2->SetBinContent(8126,0.09939573);
   smoothHisto__2->SetBinContent(8127,0.02050257);
   smoothHisto__2->SetBinContent(8184,0.04855752);
   smoothHisto__2->SetBinContent(8185,0.146168);
   smoothHisto__2->SetBinContent(8186,0.3830717);
   smoothHisto__2->SetBinContent(8187,0.6526458);
   smoothHisto__2->SetBinContent(8188,1.245118);
   smoothHisto__2->SetBinContent(8189,2.050996);
   smoothHisto__2->SetBinContent(8190,3.137018);
   smoothHisto__2->SetBinContent(8191,4.219512);
   smoothHisto__2->SetBinContent(8192,5.91179);
   smoothHisto__2->SetBinContent(8193,8.329513);
   smoothHisto__2->SetBinContent(8194,11.94874);
   smoothHisto__2->SetBinContent(8195,15.29397);
   smoothHisto__2->SetBinContent(8196,19.28388);
   smoothHisto__2->SetBinContent(8197,23.51871);
   smoothHisto__2->SetBinContent(8198,25.6913);
   smoothHisto__2->SetBinContent(8199,27.31555);
   smoothHisto__2->SetBinContent(8200,26.48909);
   smoothHisto__2->SetBinContent(8201,27.80209);
   smoothHisto__2->SetBinContent(8202,26.49904);
   smoothHisto__2->SetBinContent(8203,24.73205);
   smoothHisto__2->SetBinContent(8204,22.28027);
   smoothHisto__2->SetBinContent(8205,20.92568);
   smoothHisto__2->SetBinContent(8206,18.62701);
   smoothHisto__2->SetBinContent(8207,16.46567);
   smoothHisto__2->SetBinContent(8208,15.4819);
   smoothHisto__2->SetBinContent(8209,14.43918);
   smoothHisto__2->SetBinContent(8210,12.31161);
   smoothHisto__2->SetBinContent(8211,10.19989);
   smoothHisto__2->SetBinContent(8212,8.596101);
   smoothHisto__2->SetBinContent(8213,6.714704);
   smoothHisto__2->SetBinContent(8214,5.286855);
   smoothHisto__2->SetBinContent(8215,4.017303);
   smoothHisto__2->SetBinContent(8216,3.565381);
   smoothHisto__2->SetBinContent(8217,3.247267);
   smoothHisto__2->SetBinContent(8218,3.247308);
   smoothHisto__2->SetBinContent(8219,2.425371);
   smoothHisto__2->SetBinContent(8220,1.418401);
   smoothHisto__2->SetBinContent(8221,0.9058995);
   smoothHisto__2->SetBinContent(8222,0.5067121);
   smoothHisto__2->SetBinContent(8223,0.3525641);
   smoothHisto__2->SetBinContent(8224,0.1894838);
   smoothHisto__2->SetBinContent(8225,0.1144158);
   smoothHisto__2->SetBinContent(8226,0.1186927);
   smoothHisto__2->SetBinContent(8227,0.07925647);
   smoothHisto__2->SetBinContent(8228,0.03962824);
   smoothHisto__2->SetBinContent(8286,0.02427876);
   smoothHisto__2->SetBinContent(8287,0.1466634);
   smoothHisto__2->SetBinContent(8288,0.3819656);
   smoothHisto__2->SetBinContent(8289,0.748781);
   smoothHisto__2->SetBinContent(8290,1.246963);
   smoothHisto__2->SetBinContent(8291,1.931631);
   smoothHisto__2->SetBinContent(8292,3.215919);
   smoothHisto__2->SetBinContent(8293,4.276227);
   smoothHisto__2->SetBinContent(8294,5.952522);
   smoothHisto__2->SetBinContent(8295,8.204473);
   smoothHisto__2->SetBinContent(8296,11.64737);
   smoothHisto__2->SetBinContent(8297,14.79417);
   smoothHisto__2->SetBinContent(8298,18.90203);
   smoothHisto__2->SetBinContent(8299,23.92272);
   smoothHisto__2->SetBinContent(8300,26.4158);
   smoothHisto__2->SetBinContent(8301,27.82498);
   smoothHisto__2->SetBinContent(8302,26.8016);
   smoothHisto__2->SetBinContent(8303,27.2433);
   smoothHisto__2->SetBinContent(8304,25.09816);
   smoothHisto__2->SetBinContent(8305,22.97908);
   smoothHisto__2->SetBinContent(8306,20.85751);
   smoothHisto__2->SetBinContent(8307,19.50398);
   smoothHisto__2->SetBinContent(8308,17.20405);
   smoothHisto__2->SetBinContent(8309,14.74623);
   smoothHisto__2->SetBinContent(8310,13.82895);
   smoothHisto__2->SetBinContent(8311,12.99479);
   smoothHisto__2->SetBinContent(8312,11.62865);
   smoothHisto__2->SetBinContent(8313,10.14205);
   smoothHisto__2->SetBinContent(8314,8.710271);
   smoothHisto__2->SetBinContent(8315,7.294971);
   smoothHisto__2->SetBinContent(8316,5.649862);
   smoothHisto__2->SetBinContent(8317,4.041303);
   smoothHisto__2->SetBinContent(8318,3.176737);
   smoothHisto__2->SetBinContent(8319,2.659151);
   smoothHisto__2->SetBinContent(8320,2.537941);
   smoothHisto__2->SetBinContent(8321,1.794705);
   smoothHisto__2->SetBinContent(8322,1.074685);
   smoothHisto__2->SetBinContent(8323,0.7132885);
   smoothHisto__2->SetBinContent(8324,0.3991012);
   smoothHisto__2->SetBinContent(8325,0.234285);
   smoothHisto__2->SetBinContent(8326,0.1292349);
   smoothHisto__2->SetBinContent(8327,0.07524717);
   smoothHisto__2->SetBinContent(8328,0.03825133);
   smoothHisto__2->SetBinContent(8329,0.01912567);
   smoothHisto__2->SetBinContent(8389,0.09885558);
   smoothHisto__2->SetBinContent(8390,0.3414497);
   smoothHisto__2->SetBinContent(8391,0.6440541);
   smoothHisto__2->SetBinContent(8392,0.9901647);
   smoothHisto__2->SetBinContent(8393,1.62089);
   smoothHisto__2->SetBinContent(8394,2.728553);
   smoothHisto__2->SetBinContent(8395,3.786587);
   smoothHisto__2->SetBinContent(8396,5.676335);
   smoothHisto__2->SetBinContent(8397,7.435338);
   smoothHisto__2->SetBinContent(8398,10.33864);
   smoothHisto__2->SetBinContent(8399,13.90786);
   smoothHisto__2->SetBinContent(8400,18.57326);
   smoothHisto__2->SetBinContent(8401,22.7024);
   smoothHisto__2->SetBinContent(8402,24.50983);
   smoothHisto__2->SetBinContent(8403,25.20959);
   smoothHisto__2->SetBinContent(8404,25.31884);
   smoothHisto__2->SetBinContent(8405,25.79949);
   smoothHisto__2->SetBinContent(8406,23.47338);
   smoothHisto__2->SetBinContent(8407,21.09998);
   smoothHisto__2->SetBinContent(8408,19.49213);
   smoothHisto__2->SetBinContent(8409,18.31117);
   smoothHisto__2->SetBinContent(8410,16.86731);
   smoothHisto__2->SetBinContent(8411,14.07517);
   smoothHisto__2->SetBinContent(8412,12.78316);
   smoothHisto__2->SetBinContent(8413,11.16527);
   smoothHisto__2->SetBinContent(8414,9.375232);
   smoothHisto__2->SetBinContent(8415,7.888448);
   smoothHisto__2->SetBinContent(8416,6.885365);
   smoothHisto__2->SetBinContent(8417,6.590378);
   smoothHisto__2->SetBinContent(8418,5.181807);
   smoothHisto__2->SetBinContent(8419,3.963132);
   smoothHisto__2->SetBinContent(8420,2.725714);
   smoothHisto__2->SetBinContent(8421,2.067041);
   smoothHisto__2->SetBinContent(8422,1.849165);
   smoothHisto__2->SetBinContent(8423,1.511292);
   smoothHisto__2->SetBinContent(8424,1.111687);
   smoothHisto__2->SetBinContent(8425,0.814983);
   smoothHisto__2->SetBinContent(8426,0.5277324);
   smoothHisto__2->SetBinContent(8427,0.2518461);
   smoothHisto__2->SetBinContent(8428,0.1440841);
   smoothHisto__2->SetBinContent(8429,0.03607852);
   smoothHisto__2->SetBinContent(8430,0.01803926);
   smoothHisto__2->SetBinContent(8489,0.03031143);
   smoothHisto__2->SetBinContent(8490,0.08614673);
   smoothHisto__2->SetBinContent(8491,0.2389249);
   smoothHisto__2->SetBinContent(8492,0.5718274);
   smoothHisto__2->SetBinContent(8493,0.9693453);
   smoothHisto__2->SetBinContent(8494,1.115363);
   smoothHisto__2->SetBinContent(8495,1.7411);
   smoothHisto__2->SetBinContent(8496,2.615822);
   smoothHisto__2->SetBinContent(8497,3.468898);
   smoothHisto__2->SetBinContent(8498,5.299141);
   smoothHisto__2->SetBinContent(8499,6.929767);
   smoothHisto__2->SetBinContent(8500,10.42449);
   smoothHisto__2->SetBinContent(8501,13.30625);
   smoothHisto__2->SetBinContent(8502,18.4346);
   smoothHisto__2->SetBinContent(8503,21.51707);
   smoothHisto__2->SetBinContent(8504,24.2556);
   smoothHisto__2->SetBinContent(8505,23.66801);
   smoothHisto__2->SetBinContent(8506,23.98355);
   smoothHisto__2->SetBinContent(8507,22.66273);
   smoothHisto__2->SetBinContent(8508,20.59753);
   smoothHisto__2->SetBinContent(8509,18.58044);
   smoothHisto__2->SetBinContent(8510,16.9501);
   smoothHisto__2->SetBinContent(8511,15.6042);
   smoothHisto__2->SetBinContent(8512,14.42643);
   smoothHisto__2->SetBinContent(8513,12.29118);
   smoothHisto__2->SetBinContent(8514,10.74298);
   smoothHisto__2->SetBinContent(8515,9.489853);
   smoothHisto__2->SetBinContent(8516,8.37184);
   smoothHisto__2->SetBinContent(8517,7.286496);
   smoothHisto__2->SetBinContent(8518,6.31002);
   smoothHisto__2->SetBinContent(8519,6.498938);
   smoothHisto__2->SetBinContent(8520,5.089723);
   smoothHisto__2->SetBinContent(8521,3.87096);
   smoothHisto__2->SetBinContent(8522,2.551843);
   smoothHisto__2->SetBinContent(8523,2.038858);
   smoothHisto__2->SetBinContent(8524,1.580134);
   smoothHisto__2->SetBinContent(8525,1.522995);
   smoothHisto__2->SetBinContent(8526,1.252552);
   smoothHisto__2->SetBinContent(8527,0.9634519);
   smoothHisto__2->SetBinContent(8528,0.7257618);
   smoothHisto__2->SetBinContent(8529,0.3786756);
   smoothHisto__2->SetBinContent(8530,0.2354315);
   smoothHisto__2->SetBinContent(8531,0.07215705);
   smoothHisto__2->SetBinContent(8532,0.03607852);
   smoothHisto__2->SetBinContent(8590,0.03031143);
   smoothHisto__2->SetBinContent(8591,0.06062285);
   smoothHisto__2->SetBinContent(8592,0.2505481);
   smoothHisto__2->SetBinContent(8593,0.5450067);
   smoothHisto__2->SetBinContent(8594,1.065069);
   smoothHisto__2->SetBinContent(8595,1.599187);
   smoothHisto__2->SetBinContent(8596,1.85358);
   smoothHisto__2->SetBinContent(8597,2.385083);
   smoothHisto__2->SetBinContent(8598,3.256112);
   smoothHisto__2->SetBinContent(8599,3.936805);
   smoothHisto__2->SetBinContent(8600,5.432553);
   smoothHisto__2->SetBinContent(8601,6.24566);
   smoothHisto__2->SetBinContent(8602,9.901161);
   smoothHisto__2->SetBinContent(8603,13.29657);
   smoothHisto__2->SetBinContent(8604,19.22719);
   smoothHisto__2->SetBinContent(8605,20.9639);
   smoothHisto__2->SetBinContent(8606,22.84478);
   smoothHisto__2->SetBinContent(8607,22.46651);
   smoothHisto__2->SetBinContent(8608,23.08263);
   smoothHisto__2->SetBinContent(8609,21.29904);
   smoothHisto__2->SetBinContent(8610,19.7607);
   smoothHisto__2->SetBinContent(8611,17.86067);
   smoothHisto__2->SetBinContent(8612,16.66004);
   smoothHisto__2->SetBinContent(8613,15.13892);
   smoothHisto__2->SetBinContent(8614,13.549);
   smoothHisto__2->SetBinContent(8615,11.52228);
   smoothHisto__2->SetBinContent(8616,9.853364);
   smoothHisto__2->SetBinContent(8617,8.833952);
   smoothHisto__2->SetBinContent(8618,7.578109);
   smoothHisto__2->SetBinContent(8619,6.74991);
   smoothHisto__2->SetBinContent(8620,5.759942);
   smoothHisto__2->SetBinContent(8621,5.651907);
   smoothHisto__2->SetBinContent(8622,4.735943);
   smoothHisto__2->SetBinContent(8623,3.634391);
   smoothHisto__2->SetBinContent(8624,2.343422);
   smoothHisto__2->SetBinContent(8625,1.769017);
   smoothHisto__2->SetBinContent(8626,1.31037);
   smoothHisto__2->SetBinContent(8627,1.429862);
   smoothHisto__2->SetBinContent(8628,1.470541);
   smoothHisto__2->SetBinContent(8629,1.239496);
   smoothHisto__2->SetBinContent(8630,0.9498633);
   smoothHisto__2->SetBinContent(8631,0.4364115);
   smoothHisto__2->SetBinContent(8632,0.2032422);
   smoothHisto__2->SetBinContent(8633,0.04890691);
   smoothHisto__2->SetBinContent(8634,0.01803926);
   smoothHisto__2->SetBinContent(8692,0.06062285);
   smoothHisto__2->SetBinContent(8693,0.1212457);
   smoothHisto__2->SetBinContent(8694,0.4245246);
   smoothHisto__2->SetBinContent(8695,0.7509067);
   smoothHisto__2->SetBinContent(8696,1.502928);
   smoothHisto__2->SetBinContent(8697,1.916804);
   smoothHisto__2->SetBinContent(8698,2.281631);
   smoothHisto__2->SetBinContent(8699,2.554835);
   smoothHisto__2->SetBinContent(8700,3.38938);
   smoothHisto__2->SetBinContent(8701,3.755504);
   smoothHisto__2->SetBinContent(8702,5.112802);
   smoothHisto__2->SetBinContent(8703,6.699819);
   smoothHisto__2->SetBinContent(8704,10.39997);
   smoothHisto__2->SetBinContent(8705,14.6265);
   smoothHisto__2->SetBinContent(8706,19.43508);
   smoothHisto__2->SetBinContent(8707,21.39087);
   smoothHisto__2->SetBinContent(8708,21.91679);
   smoothHisto__2->SetBinContent(8709,21.10929);
   smoothHisto__2->SetBinContent(8710,20.30262);
   smoothHisto__2->SetBinContent(8711,19.0712);
   smoothHisto__2->SetBinContent(8712,17.99103);
   smoothHisto__2->SetBinContent(8713,16.37031);
   smoothHisto__2->SetBinContent(8714,15.41733);
   smoothHisto__2->SetBinContent(8715,14.02899);
   smoothHisto__2->SetBinContent(8716,12.60036);
   smoothHisto__2->SetBinContent(8717,10.56647);
   smoothHisto__2->SetBinContent(8718,9.046597);
   smoothHisto__2->SetBinContent(8719,8.386022);
   smoothHisto__2->SetBinContent(8720,7.858411);
   smoothHisto__2->SetBinContent(8721,7.209921);
   smoothHisto__2->SetBinContent(8722,5.908897);
   smoothHisto__2->SetBinContent(8723,5.365511);
   smoothHisto__2->SetBinContent(8724,4.287035);
   smoothHisto__2->SetBinContent(8725,3.120716);
   smoothHisto__2->SetBinContent(8726,2.078084);
   smoothHisto__2->SetBinContent(8727,1.509946);
   smoothHisto__2->SetBinContent(8728,1.173234);
   smoothHisto__2->SetBinContent(8729,1.173549);
   smoothHisto__2->SetBinContent(8730,1.306953);
   smoothHisto__2->SetBinContent(8731,0.9860319);
   smoothHisto__2->SetBinContent(8732,0.9301984);
   smoothHisto__2->SetBinContent(8733,0.5085649);
   smoothHisto__2->SetBinContent(8734,0.2455935);
   smoothHisto__2->SetBinContent(8735,0.04369605);
   smoothHisto__2->SetBinContent(8794,0.03031143);
   smoothHisto__2->SetBinContent(8795,0.11432);
   smoothHisto__2->SetBinContent(8796,0.3588645);
   smoothHisto__2->SetBinContent(8797,0.4880151);
   smoothHisto__2->SetBinContent(8798,1.205425);
   smoothHisto__2->SetBinContent(8799,1.677481);
   smoothHisto__2->SetBinContent(8800,2.514615);
   smoothHisto__2->SetBinContent(8801,2.71233);
   smoothHisto__2->SetBinContent(8802,3.728133);
   smoothHisto__2->SetBinContent(8803,4.470723);
   smoothHisto__2->SetBinContent(8804,6.023839);
   smoothHisto__2->SetBinContent(8805,7.677698);
   smoothHisto__2->SetBinContent(8806,10.60374);
   smoothHisto__2->SetBinContent(8807,14.85703);
   smoothHisto__2->SetBinContent(8808,18.39194);
   smoothHisto__2->SetBinContent(8809,20.18515);
   smoothHisto__2->SetBinContent(8810,19.39325);
   smoothHisto__2->SetBinContent(8811,19.02873);
   smoothHisto__2->SetBinContent(8812,17.58545);
   smoothHisto__2->SetBinContent(8813,17.58749);
   smoothHisto__2->SetBinContent(8814,17.74805);
   smoothHisto__2->SetBinContent(8815,16.78148);
   smoothHisto__2->SetBinContent(8816,15.74321);
   smoothHisto__2->SetBinContent(8817,13.89418);
   smoothHisto__2->SetBinContent(8818,11.30454);
   smoothHisto__2->SetBinContent(8819,9.121175);
   smoothHisto__2->SetBinContent(8820,7.971075);
   smoothHisto__2->SetBinContent(8821,7.141336);
   smoothHisto__2->SetBinContent(8822,6.98452);
   smoothHisto__2->SetBinContent(8823,6.236029);
   smoothHisto__2->SetBinContent(8824,5.263456);
   smoothHisto__2->SetBinContent(8825,4.468081);
   smoothHisto__2->SetBinContent(8826,3.785562);
   smoothHisto__2->SetBinContent(8827,3.163211);
   smoothHisto__2->SetBinContent(8828,2.118359);
   smoothHisto__2->SetBinContent(8829,1.306182);
   smoothHisto__2->SetBinContent(8830,1.019682);
   smoothHisto__2->SetBinContent(8831,0.868488);
   smoothHisto__2->SetBinContent(8832,1.106871);
   smoothHisto__2->SetBinContent(8833,0.7850879);
   smoothHisto__2->SetBinContent(8834,0.68426);
   smoothHisto__2->SetBinContent(8835,0.3446409);
   smoothHisto__2->SetBinContent(8836,0.1632204);
   smoothHisto__2->SetBinContent(8837,0.03659391);
   smoothHisto__2->SetBinContent(8896,0.05369719);
   smoothHisto__2->SetBinContent(8897,0.1377058);
   smoothHisto__2->SetBinContent(8898,0.379351);
   smoothHisto__2->SetBinContent(8899,0.4909932);
   smoothHisto__2->SetBinContent(8900,1.184652);
   smoothHisto__2->SetBinContent(8901,1.60469);
   smoothHisto__2->SetBinContent(8902,2.614359);
   smoothHisto__2->SetBinContent(8903,2.837636);
   smoothHisto__2->SetBinContent(8904,4.012583);
   smoothHisto__2->SetBinContent(8905,4.809652);
   smoothHisto__2->SetBinContent(8906,6.341074);
   smoothHisto__2->SetBinContent(8907,8.077313);
   smoothHisto__2->SetBinContent(8908,10.47009);
   smoothHisto__2->SetBinContent(8909,14.42275);
   smoothHisto__2->SetBinContent(8910,17.01338);
   smoothHisto__2->SetBinContent(8911,19.0946);
   smoothHisto__2->SetBinContent(8912,19.0812);
   smoothHisto__2->SetBinContent(8913,18.21279);
   smoothHisto__2->SetBinContent(8914,16.77445);
   smoothHisto__2->SetBinContent(8915,17.0786);
   smoothHisto__2->SetBinContent(8916,17.44095);
   smoothHisto__2->SetBinContent(8917,15.93098);
   smoothHisto__2->SetBinContent(8918,14.46587);
   smoothHisto__2->SetBinContent(8919,12.064);
   smoothHisto__2->SetBinContent(8920,10.09243);
   smoothHisto__2->SetBinContent(8921,8.416893);
   smoothHisto__2->SetBinContent(8922,7.595928);
   smoothHisto__2->SetBinContent(8923,6.802146);
   smoothHisto__2->SetBinContent(8924,6.652793);
   smoothHisto__2->SetBinContent(8925,6.077663);
   smoothHisto__2->SetBinContent(8926,5.265925);
   smoothHisto__2->SetBinContent(8927,4.568788);
   smoothHisto__2->SetBinContent(8928,3.512955);
   smoothHisto__2->SetBinContent(8929,3.11025);
   smoothHisto__2->SetBinContent(8930,2.010058);
   smoothHisto__2->SetBinContent(8931,1.348029);
   smoothHisto__2->SetBinContent(8932,0.9759487);
   smoothHisto__2->SetBinContent(8933,0.8681394);
   smoothHisto__2->SetBinContent(8934,0.8855029);
   smoothHisto__2->SetBinContent(8935,0.5657409);
   smoothHisto__2->SetBinContent(8936,0.4303957);
   smoothHisto__2->SetBinContent(8937,0.321227);
   smoothHisto__2->SetBinContent(8938,0.1291669);
   smoothHisto__2->SetBinContent(8939,0.04753104);
   smoothHisto__2->SetBinContent(8998,0.1073944);
   smoothHisto__2->SetBinContent(8999,0.2147887);
   smoothHisto__2->SetBinContent(9000,0.4815472);
   smoothHisto__2->SetBinContent(9001,0.3913395);
   smoothHisto__2->SetBinContent(9002,0.7021137);
   smoothHisto__2->SetBinContent(9003,1.137263);
   smoothHisto__2->SetBinContent(9004,2.032624);
   smoothHisto__2->SetBinContent(9005,2.521499);
   smoothHisto__2->SetBinContent(9006,3.819731);
   smoothHisto__2->SetBinContent(9007,5.272389);
   smoothHisto__2->SetBinContent(9008,7.087828);
   smoothHisto__2->SetBinContent(9009,8.943117);
   smoothHisto__2->SetBinContent(9010,11.07992);
   smoothHisto__2->SetBinContent(9011,14.27986);
   smoothHisto__2->SetBinContent(9012,16.24425);
   smoothHisto__2->SetBinContent(9013,18.51615);
   smoothHisto__2->SetBinContent(9014,19.40002);
   smoothHisto__2->SetBinContent(9015,17.9027);
   smoothHisto__2->SetBinContent(9016,16.76784);
   smoothHisto__2->SetBinContent(9017,16.08379);
   smoothHisto__2->SetBinContent(9018,16.94589);
   smoothHisto__2->SetBinContent(9019,15.08401);
   smoothHisto__2->SetBinContent(9020,14.29094);
   smoothHisto__2->SetBinContent(9021,11.84113);
   smoothHisto__2->SetBinContent(9022,9.910264);
   smoothHisto__2->SetBinContent(9023,8.32411);
   smoothHisto__2->SetBinContent(9024,7.637237);
   smoothHisto__2->SetBinContent(9025,6.69334);
   smoothHisto__2->SetBinContent(9026,6.147024);
   smoothHisto__2->SetBinContent(9027,5.790203);
   smoothHisto__2->SetBinContent(9028,5.01804);
   smoothHisto__2->SetBinContent(9029,4.689349);
   smoothHisto__2->SetBinContent(9030,3.525051);
   smoothHisto__2->SetBinContent(9031,3.688171);
   smoothHisto__2->SetBinContent(9032,2.164579);
   smoothHisto__2->SetBinContent(9033,1.368542);
   smoothHisto__2->SetBinContent(9034,0.682766);
   smoothHisto__2->SetBinContent(9035,0.61676);
   smoothHisto__2->SetBinContent(9036,0.7560151);
   smoothHisto__2->SetBinContent(9037,0.5177391);
   smoothHisto__2->SetBinContent(9038,0.2791847);
   smoothHisto__2->SetBinContent(9039,0.1471654);
   smoothHisto__2->SetBinContent(9040,0.04753104);
   smoothHisto__2->SetBinContent(9041,0.02376552);
   smoothHisto__2->SetBinContent(9100,0.05369719);
   smoothHisto__2->SetBinContent(9101,0.1073944);
   smoothHisto__2->SetBinContent(9102,0.2147887);
   smoothHisto__2->SetBinContent(9103,0.2094153);
   smoothHisto__2->SetBinContent(9104,0.4098806);
   smoothHisto__2->SetBinContent(9105,0.8761242);
   smoothHisto__2->SetBinContent(9106,1.614243);
   smoothHisto__2->SetBinContent(9107,2.42131);
   smoothHisto__2->SetBinContent(9108,3.502997);
   smoothHisto__2->SetBinContent(9109,5.231818);
   smoothHisto__2->SetBinContent(9110,7.019047);
   smoothHisto__2->SetBinContent(9111,8.805274);
   smoothHisto__2->SetBinContent(9112,11.15124);
   smoothHisto__2->SetBinContent(9113,14.64208);
   smoothHisto__2->SetBinContent(9114,16.42213);
   smoothHisto__2->SetBinContent(9115,18.24783);
   smoothHisto__2->SetBinContent(9116,19.72691);
   smoothHisto__2->SetBinContent(9117,18.45956);
   smoothHisto__2->SetBinContent(9118,17.80223);
   smoothHisto__2->SetBinContent(9119,15.57061);
   smoothHisto__2->SetBinContent(9120,15.17819);
   smoothHisto__2->SetBinContent(9121,13.09886);
   smoothHisto__2->SetBinContent(9122,12.22032);
   smoothHisto__2->SetBinContent(9123,10.55202);
   smoothHisto__2->SetBinContent(9124,9.465852);
   smoothHisto__2->SetBinContent(9125,8.462759);
   smoothHisto__2->SetBinContent(9126,7.857859);
   smoothHisto__2->SetBinContent(9127,7.005023);
   smoothHisto__2->SetBinContent(9128,6.308715);
   smoothHisto__2->SetBinContent(9129,5.818479);
   smoothHisto__2->SetBinContent(9130,5.226906);
   smoothHisto__2->SetBinContent(9131,4.676546);
   smoothHisto__2->SetBinContent(9132,3.276261);
   smoothHisto__2->SetBinContent(9133,3.042974);
   smoothHisto__2->SetBinContent(9134,1.8785);
   smoothHisto__2->SetBinContent(9135,1.245005);
   smoothHisto__2->SetBinContent(9136,0.786757);
   smoothHisto__2->SetBinContent(9137,0.663735);
   smoothHisto__2->SetBinContent(9138,0.7771866);
   smoothHisto__2->SetBinContent(9139,0.4457959);
   smoothHisto__2->SetBinContent(9140,0.2333459);
   smoothHisto__2->SetBinContent(9141,0.08254692);
   smoothHisto__2->SetBinContent(9142,0.02376552);
   smoothHisto__2->SetBinContent(9203,0.05369719);
   smoothHisto__2->SetBinContent(9204,0.1073944);
   smoothHisto__2->SetBinContent(9205,0.118419);
   smoothHisto__2->SetBinContent(9206,0.3013518);
   smoothHisto__2->SetBinContent(9207,0.7541113);
   smoothHisto__2->SetBinContent(9208,1.194809);
   smoothHisto__2->SetBinContent(9209,2.049327);
   smoothHisto__2->SetBinContent(9210,3.074425);
   smoothHisto__2->SetBinContent(9211,4.774133);
   smoothHisto__2->SetBinContent(9212,6.43667);
   smoothHisto__2->SetBinContent(9213,8.174486);
   smoothHisto__2->SetBinContent(9214,10.717);
   smoothHisto__2->SetBinContent(9215,14.34004);
   smoothHisto__2->SetBinContent(9216,16.83946);
   smoothHisto__2->SetBinContent(9217,18.64933);
   smoothHisto__2->SetBinContent(9218,19.25516);
   smoothHisto__2->SetBinContent(9219,17.72401);
   smoothHisto__2->SetBinContent(9220,16.33251);
   smoothHisto__2->SetBinContent(9221,14.0214);
   smoothHisto__2->SetBinContent(9222,12.95613);
   smoothHisto__2->SetBinContent(9223,11.65579);
   smoothHisto__2->SetBinContent(9224,11.28556);
   smoothHisto__2->SetBinContent(9225,10.49679);
   smoothHisto__2->SetBinContent(9226,9.152135);
   smoothHisto__2->SetBinContent(9227,7.973669);
   smoothHisto__2->SetBinContent(9228,7.182127);
   smoothHisto__2->SetBinContent(9229,6.671927);
   smoothHisto__2->SetBinContent(9230,6.218752);
   smoothHisto__2->SetBinContent(9231,5.867626);
   smoothHisto__2->SetBinContent(9232,4.844934);
   smoothHisto__2->SetBinContent(9233,3.950135);
   smoothHisto__2->SetBinContent(9234,2.828752);
   smoothHisto__2->SetBinContent(9235,2.332103);
   smoothHisto__2->SetBinContent(9236,1.530601);
   smoothHisto__2->SetBinContent(9237,1.00539);
   smoothHisto__2->SetBinContent(9238,0.7864525);
   smoothHisto__2->SetBinContent(9239,0.6482117);
   smoothHisto__2->SetBinContent(9240,0.649319);
   smoothHisto__2->SetBinContent(9241,0.4214745);
   smoothHisto__2->SetBinContent(9242,0.19111);
   smoothHisto__2->SetBinContent(9243,0.03920494);
   smoothHisto__2->SetBinContent(9306,0.03152158);
   smoothHisto__2->SetBinContent(9307,0.1545712);
   smoothHisto__2->SetBinContent(9308,0.328725);
   smoothHisto__2->SetBinContent(9309,0.7255256);
   smoothHisto__2->SetBinContent(9310,1.181875);
   smoothHisto__2->SetBinContent(9311,2.020402);
   smoothHisto__2->SetBinContent(9312,3.046962);
   smoothHisto__2->SetBinContent(9313,4.674309);
   smoothHisto__2->SetBinContent(9314,6.729465);
   smoothHisto__2->SetBinContent(9315,8.310937);
   smoothHisto__2->SetBinContent(9316,11.28788);
   smoothHisto__2->SetBinContent(9317,14.34573);
   smoothHisto__2->SetBinContent(9318,16.59749);
   smoothHisto__2->SetBinContent(9319,17.62973);
   smoothHisto__2->SetBinContent(9320,17.45449);
   smoothHisto__2->SetBinContent(9321,16.86396);
   smoothHisto__2->SetBinContent(9322,15.7947);
   smoothHisto__2->SetBinContent(9323,13.60297);
   smoothHisto__2->SetBinContent(9324,11.53251);
   smoothHisto__2->SetBinContent(9325,10.46904);
   smoothHisto__2->SetBinContent(9326,10.00234);
   smoothHisto__2->SetBinContent(9327,9.698286);
   smoothHisto__2->SetBinContent(9328,8.916461);
   smoothHisto__2->SetBinContent(9329,8.210166);
   smoothHisto__2->SetBinContent(9330,7.050498);
   smoothHisto__2->SetBinContent(9331,6.420041);
   smoothHisto__2->SetBinContent(9332,5.310172);
   smoothHisto__2->SetBinContent(9333,4.393188);
   smoothHisto__2->SetBinContent(9334,3.467465);
   smoothHisto__2->SetBinContent(9335,3.027681);
   smoothHisto__2->SetBinContent(9336,2.273534);
   smoothHisto__2->SetBinContent(9337,1.715834);
   smoothHisto__2->SetBinContent(9338,1.129301);
   smoothHisto__2->SetBinContent(9339,0.8103402);
   smoothHisto__2->SetBinContent(9340,0.7982423);
   smoothHisto__2->SetBinContent(9341,0.814417);
   smoothHisto__2->SetBinContent(9342,0.5796365);
   smoothHisto__2->SetBinContent(9343,0.290931);
   smoothHisto__2->SetBinContent(9344,0.06269804);
   smoothHisto__2->SetBinContent(9345,0.01960247);
   smoothHisto__2->SetBinContent(9407,0.01485631);
   smoothHisto__2->SetBinContent(9408,0.11306);
   smoothHisto__2->SetBinContent(9409,0.3054911);
   smoothHisto__2->SetBinContent(9410,0.546513);
   smoothHisto__2->SetBinContent(9411,0.8985602);
   smoothHisto__2->SetBinContent(9412,1.278687);
   smoothHisto__2->SetBinContent(9413,1.852379);
   smoothHisto__2->SetBinContent(9414,2.838633);
   smoothHisto__2->SetBinContent(9415,4.163754);
   smoothHisto__2->SetBinContent(9416,6.229178);
   smoothHisto__2->SetBinContent(9417,8.02463);
   smoothHisto__2->SetBinContent(9418,10.74744);
   smoothHisto__2->SetBinContent(9419,13.62952);
   smoothHisto__2->SetBinContent(9420,15.97931);
   smoothHisto__2->SetBinContent(9421,16.9038);
   smoothHisto__2->SetBinContent(9422,16.56147);
   smoothHisto__2->SetBinContent(9423,16.27456);
   smoothHisto__2->SetBinContent(9424,15.24902);
   smoothHisto__2->SetBinContent(9425,13.23006);
   smoothHisto__2->SetBinContent(9426,11.44378);
   smoothHisto__2->SetBinContent(9427,10.02936);
   smoothHisto__2->SetBinContent(9428,9.593231);
   smoothHisto__2->SetBinContent(9429,9.69459);
   smoothHisto__2->SetBinContent(9430,8.863713);
   smoothHisto__2->SetBinContent(9431,8.2746);
   smoothHisto__2->SetBinContent(9432,6.793293);
   smoothHisto__2->SetBinContent(9433,5.95881);
   smoothHisto__2->SetBinContent(9434,4.746827);
   smoothHisto__2->SetBinContent(9435,3.804387);
   smoothHisto__2->SetBinContent(9436,2.826625);
   smoothHisto__2->SetBinContent(9437,2.462062);
   smoothHisto__2->SetBinContent(9438,2.065059);
   smoothHisto__2->SetBinContent(9439,1.665062);
   smoothHisto__2->SetBinContent(9440,1.092492);
   smoothHisto__2->SetBinContent(9441,0.8840038);
   smoothHisto__2->SetBinContent(9442,0.935679);
   smoothHisto__2->SetBinContent(9443,0.970115);
   smoothHisto__2->SetBinContent(9444,0.6236974);
   smoothHisto__2->SetBinContent(9445,0.2719042);
   smoothHisto__2->SetBinContent(9446,0.04152754);
   smoothHisto__2->SetBinContent(9509,0.07663038);
   smoothHisto__2->SetBinContent(9510,0.2255545);
   smoothHisto__2->SetBinContent(9511,0.4733265);
   smoothHisto__2->SetBinContent(9512,0.6972994);
   smoothHisto__2->SetBinContent(9513,0.804052);
   smoothHisto__2->SetBinContent(9514,1.141265);
   smoothHisto__2->SetBinContent(9515,1.585078);
   smoothHisto__2->SetBinContent(9516,2.66229);
   smoothHisto__2->SetBinContent(9517,4.336071);
   smoothHisto__2->SetBinContent(9518,6.913092);
   smoothHisto__2->SetBinContent(9519,8.873604);
   smoothHisto__2->SetBinContent(9520,11.84352);
   smoothHisto__2->SetBinContent(9521,14.39051);
   smoothHisto__2->SetBinContent(9522,16.40725);
   smoothHisto__2->SetBinContent(9523,16.73279);
   smoothHisto__2->SetBinContent(9524,16.58548);
   smoothHisto__2->SetBinContent(9525,15.94972);
   smoothHisto__2->SetBinContent(9526,15.39783);
   smoothHisto__2->SetBinContent(9527,13.06003);
   smoothHisto__2->SetBinContent(9528,11.70692);
   smoothHisto__2->SetBinContent(9529,10.63479);
   smoothHisto__2->SetBinContent(9530,10.30269);
   smoothHisto__2->SetBinContent(9531,9.884413);
   smoothHisto__2->SetBinContent(9532,8.806784);
   smoothHisto__2->SetBinContent(9533,8.129382);
   smoothHisto__2->SetBinContent(9534,6.756598);
   smoothHisto__2->SetBinContent(9535,5.587814);
   smoothHisto__2->SetBinContent(9536,4.35958);
   smoothHisto__2->SetBinContent(9537,3.173919);
   smoothHisto__2->SetBinContent(9538,2.42821);
   smoothHisto__2->SetBinContent(9539,2.464616);
   smoothHisto__2->SetBinContent(9540,2.150296);
   smoothHisto__2->SetBinContent(9541,1.942796);
   smoothHisto__2->SetBinContent(9542,1.209794);
   smoothHisto__2->SetBinContent(9543,0.8629361);
   smoothHisto__2->SetBinContent(9544,0.7528378);
   smoothHisto__2->SetBinContent(9545,0.8131816);
   smoothHisto__2->SetBinContent(9546,0.6019033);
   smoothHisto__2->SetBinContent(9547,0.2946356);
   smoothHisto__2->SetBinContent(9548,0.08775333);
   smoothHisto__2->SetBinContent(9610,0.05435176);
   smoothHisto__2->SetBinContent(9611,0.1679651);
   smoothHisto__2->SetBinContent(9612,0.3303192);
   smoothHisto__2->SetBinContent(9613,0.5177355);
   smoothHisto__2->SetBinContent(9614,0.7636014);
   smoothHisto__2->SetBinContent(9615,0.9385803);
   smoothHisto__2->SetBinContent(9616,1.298845);
   smoothHisto__2->SetBinContent(9617,1.577331);
   smoothHisto__2->SetBinContent(9618,3.103146);
   smoothHisto__2->SetBinContent(9619,4.753099);
   smoothHisto__2->SetBinContent(9620,7.310828);
   smoothHisto__2->SetBinContent(9621,8.740918);
   smoothHisto__2->SetBinContent(9622,11.68062);
   smoothHisto__2->SetBinContent(9623,13.66075);
   smoothHisto__2->SetBinContent(9624,15.79259);
   smoothHisto__2->SetBinContent(9625,15.56353);
   smoothHisto__2->SetBinContent(9626,15.62452);
   smoothHisto__2->SetBinContent(9627,14.58116);
   smoothHisto__2->SetBinContent(9628,13.62796);
   smoothHisto__2->SetBinContent(9629,12.07256);
   smoothHisto__2->SetBinContent(9630,11.56989);
   smoothHisto__2->SetBinContent(9631,10.83534);
   smoothHisto__2->SetBinContent(9632,10.41005);
   smoothHisto__2->SetBinContent(9633,9.255253);
   smoothHisto__2->SetBinContent(9634,8.093548);
   smoothHisto__2->SetBinContent(9635,6.694788);
   smoothHisto__2->SetBinContent(9636,5.847675);
   smoothHisto__2->SetBinContent(9637,4.800704);
   smoothHisto__2->SetBinContent(9638,3.767857);
   smoothHisto__2->SetBinContent(9639,2.845035);
   smoothHisto__2->SetBinContent(9640,2.349978);
   smoothHisto__2->SetBinContent(9641,2.340888);
   smoothHisto__2->SetBinContent(9642,2.276668);
   smoothHisto__2->SetBinContent(9643,2.221807);
   smoothHisto__2->SetBinContent(9644,1.525092);
   smoothHisto__2->SetBinContent(9645,1.016288);
   smoothHisto__2->SetBinContent(9646,0.6390725);
   smoothHisto__2->SetBinContent(9647,0.6409138);
   smoothHisto__2->SetBinContent(9648,0.5013939);
   smoothHisto__2->SetBinContent(9649,0.287721);
   smoothHisto__2->SetBinContent(9650,0.1097314);
   smoothHisto__2->SetBinContent(9651,0.01995958);
   smoothHisto__2->SetBinContent(9711,0.02963662);
   smoothHisto__2->SetBinContent(9712,0.1087035);
   smoothHisto__2->SetBinContent(9713,0.2624149);
   smoothHisto__2->SetBinContent(9714,0.4272252);
   smoothHisto__2->SetBinContent(9715,0.5499973);
   smoothHisto__2->SetBinContent(9716,0.6898735);
   smoothHisto__2->SetBinContent(9717,0.7643249);
   smoothHisto__2->SetBinContent(9718,1.132199);
   smoothHisto__2->SetBinContent(9719,1.50022);
   smoothHisto__2->SetBinContent(9720,3.146181);
   smoothHisto__2->SetBinContent(9721,4.893492);
   smoothHisto__2->SetBinContent(9722,7.299916);
   smoothHisto__2->SetBinContent(9723,8.881669);
   smoothHisto__2->SetBinContent(9724,11.66524);
   smoothHisto__2->SetBinContent(9725,14.1233);
   smoothHisto__2->SetBinContent(9726,15.43493);
   smoothHisto__2->SetBinContent(9727,15.39582);
   smoothHisto__2->SetBinContent(9728,15.30791);
   smoothHisto__2->SetBinContent(9729,14.46669);
   smoothHisto__2->SetBinContent(9730,13.45571);
   smoothHisto__2->SetBinContent(9731,11.85907);
   smoothHisto__2->SetBinContent(9732,11.05407);
   smoothHisto__2->SetBinContent(9733,10.56548);
   smoothHisto__2->SetBinContent(9734,10.80258);
   smoothHisto__2->SetBinContent(9735,9.39718);
   smoothHisto__2->SetBinContent(9736,7.693468);
   smoothHisto__2->SetBinContent(9737,5.529897);
   smoothHisto__2->SetBinContent(9738,4.891426);
   smoothHisto__2->SetBinContent(9739,4.126362);
   smoothHisto__2->SetBinContent(9740,3.290188);
   smoothHisto__2->SetBinContent(9741,2.530316);
   smoothHisto__2->SetBinContent(9742,2.256435);
   smoothHisto__2->SetBinContent(9743,2.20075);
   smoothHisto__2->SetBinContent(9744,2.043713);
   smoothHisto__2->SetBinContent(9745,1.887297);
   smoothHisto__2->SetBinContent(9746,1.385351);
   smoothHisto__2->SetBinContent(9747,0.823539);
   smoothHisto__2->SetBinContent(9748,0.4134973);
   smoothHisto__2->SetBinContent(9749,0.3470106);
   smoothHisto__2->SetBinContent(9750,0.287721);
   smoothHisto__2->SetBinContent(9751,0.2505212);
   smoothHisto__2->SetBinContent(9752,0.1037819);
   smoothHisto__2->SetBinContent(9753,0.03991916);
   smoothHisto__2->SetBinContent(9813,0.05927323);
   smoothHisto__2->SetBinContent(9814,0.1432616);
   smoothHisto__2->SetBinContent(9815,0.3321337);
   smoothHisto__2->SetBinContent(9816,0.36351);
   smoothHisto__2->SetBinContent(9817,0.4593619);
   smoothHisto__2->SetBinContent(9818,0.5738925);
   smoothHisto__2->SetBinContent(9819,0.822742);
   smoothHisto__2->SetBinContent(9820,1.310606);
   smoothHisto__2->SetBinContent(9821,1.787013);
   smoothHisto__2->SetBinContent(9822,3.235472);
   smoothHisto__2->SetBinContent(9823,5.112066);
   smoothHisto__2->SetBinContent(9824,6.972865);
   smoothHisto__2->SetBinContent(9825,9.009225);
   smoothHisto__2->SetBinContent(9826,11.48624);
   smoothHisto__2->SetBinContent(9827,13.34423);
   smoothHisto__2->SetBinContent(9828,13.99515);
   smoothHisto__2->SetBinContent(9829,13.81898);
   smoothHisto__2->SetBinContent(9830,13.76973);
   smoothHisto__2->SetBinContent(9831,12.77116);
   smoothHisto__2->SetBinContent(9832,11.54821);
   smoothHisto__2->SetBinContent(9833,9.869829);
   smoothHisto__2->SetBinContent(9834,9.564996);
   smoothHisto__2->SetBinContent(9835,9.014206);
   smoothHisto__2->SetBinContent(9836,9.174449);
   smoothHisto__2->SetBinContent(9837,8.089133);
   smoothHisto__2->SetBinContent(9838,6.548698);
   smoothHisto__2->SetBinContent(9839,4.229807);
   smoothHisto__2->SetBinContent(9840,3.623312);
   smoothHisto__2->SetBinContent(9841,3.045761);
   smoothHisto__2->SetBinContent(9842,2.573839);
   smoothHisto__2->SetBinContent(9843,2.169477);
   smoothHisto__2->SetBinContent(9844,2.253691);
   smoothHisto__2->SetBinContent(9845,2.00214);
   smoothHisto__2->SetBinContent(9846,1.731755);
   smoothHisto__2->SetBinContent(9847,1.44593);
   smoothHisto__2->SetBinContent(9848,1.086244);
   smoothHisto__2->SetBinContent(9849,0.6218309);
   smoothHisto__2->SetBinContent(9850,0.2940791);
   smoothHisto__2->SetBinContent(9851,0.154677);
   smoothHisto__2->SetBinContent(9852,0.127031);
   smoothHisto__2->SetBinContent(9853,0.1037819);
   smoothHisto__2->SetBinContent(9854,0.03991916);
   smoothHisto__2->SetBinContent(9855,0.01995958);
   smoothHisto__2->SetBinContent(9915,0.02963662);
   smoothHisto__2->SetBinContent(9916,0.05927323);
   smoothHisto__2->SetBinContent(9917,0.1660669);
   smoothHisto__2->SetBinContent(9918,0.154314);
   smoothHisto__2->SetBinContent(9919,0.2296486);
   smoothHisto__2->SetBinContent(9920,0.430909);
   smoothHisto__2->SetBinContent(9921,0.7105962);
   smoothHisto__2->SetBinContent(9922,1.334444);
   smoothHisto__2->SetBinContent(9923,2.000777);
   smoothHisto__2->SetBinContent(9924,3.407427);
   smoothHisto__2->SetBinContent(9925,4.855988);
   smoothHisto__2->SetBinContent(9926,6.328094);
   smoothHisto__2->SetBinContent(9927,8.161268);
   smoothHisto__2->SetBinContent(9928,10.74765);
   smoothHisto__2->SetBinContent(9929,12.20751);
   smoothHisto__2->SetBinContent(9930,13.24522);
   smoothHisto__2->SetBinContent(9931,13.1281);
   smoothHisto__2->SetBinContent(9932,13.27578);
   smoothHisto__2->SetBinContent(9933,12.1749);
   smoothHisto__2->SetBinContent(9934,11.32477);
   smoothHisto__2->SetBinContent(9935,9.6061);
   smoothHisto__2->SetBinContent(9936,8.477811);
   smoothHisto__2->SetBinContent(9937,7.891764);
   smoothHisto__2->SetBinContent(9938,8.057455);
   smoothHisto__2->SetBinContent(9939,7.789176);
   smoothHisto__2->SetBinContent(9940,6.238917);
   smoothHisto__2->SetBinContent(9941,4.426617);
   smoothHisto__2->SetBinContent(9942,3.89574);
   smoothHisto__2->SetBinContent(9943,3.111948);
   smoothHisto__2->SetBinContent(9944,2.549587);
   smoothHisto__2->SetBinContent(9945,1.939416);
   smoothHisto__2->SetBinContent(9946,1.707323);
   smoothHisto__2->SetBinContent(9947,1.375594);
   smoothHisto__2->SetBinContent(9948,1.138869);
   smoothHisto__2->SetBinContent(9949,1.146705);
   smoothHisto__2->SetBinContent(9950,0.9911716);
   smoothHisto__2->SetBinContent(9951,0.6650681);
   smoothHisto__2->SetBinContent(9952,0.334308);
   smoothHisto__2->SetBinContent(9953,0.09508664);
   smoothHisto__2->SetBinContent(9954,0.05634432);
   smoothHisto__2->SetBinContent(9955,0.03991916);
   smoothHisto__2->SetBinContent(9956,0.01995958);
   smoothHisto__2->SetBinContent(10018,0.02963662);
   smoothHisto__2->SetBinContent(10019,0.08043364);
   smoothHisto__2->SetBinContent(10020,0.116933);
   smoothHisto__2->SetBinContent(10021,0.1755031);
   smoothHisto__2->SetBinContent(10022,0.3449314);
   smoothHisto__2->SetBinContent(10023,0.5800343);
   smoothHisto__2->SetBinContent(10024,1.243912);
   smoothHisto__2->SetBinContent(10025,1.922284);
   smoothHisto__2->SetBinContent(10026,3.175244);
   smoothHisto__2->SetBinContent(10027,4.125016);
   smoothHisto__2->SetBinContent(10028,5.610801);
   smoothHisto__2->SetBinContent(10029,7.332459);
   smoothHisto__2->SetBinContent(10030,10.10306);
   smoothHisto__2->SetBinContent(10031,10.48746);
   smoothHisto__2->SetBinContent(10032,11.28942);
   smoothHisto__2->SetBinContent(10033,11.37071);
   smoothHisto__2->SetBinContent(10034,11.76823);
   smoothHisto__2->SetBinContent(10035,11.29399);
   smoothHisto__2->SetBinContent(10036,10.36822);
   smoothHisto__2->SetBinContent(10037,8.733391);
   smoothHisto__2->SetBinContent(10038,7.739615);
   smoothHisto__2->SetBinContent(10039,7.119429);
   smoothHisto__2->SetBinContent(10040,6.929998);
   smoothHisto__2->SetBinContent(10041,7.17199);
   smoothHisto__2->SetBinContent(10042,6.444664);
   smoothHisto__2->SetBinContent(10043,4.94775);
   smoothHisto__2->SetBinContent(10044,4.113115);
   smoothHisto__2->SetBinContent(10045,3.102357);
   smoothHisto__2->SetBinContent(10046,2.410297);
   smoothHisto__2->SetBinContent(10047,2.062931);
   smoothHisto__2->SetBinContent(10048,1.511273);
   smoothHisto__2->SetBinContent(10049,1.059562);
   smoothHisto__2->SetBinContent(10050,0.6579427);
   smoothHisto__2->SetBinContent(10051,0.8035405);
   smoothHisto__2->SetBinContent(10052,0.8561279);
   smoothHisto__2->SetBinContent(10053,0.6738316);
   smoothHisto__2->SetBinContent(10054,0.3834731);
   smoothHisto__2->SetBinContent(10055,0.1354144);
   smoothHisto__2->SetBinContent(10056,0.01819237);
   smoothHisto__2->SetBinContent(10120,0.02308409);
   smoothHisto__2->SetBinContent(10121,0.04616817);
   smoothHisto__2->SetBinContent(10122,0.1870335);
   smoothHisto__2->SetBinContent(10123,0.283402);
   smoothHisto__2->SetBinContent(10124,0.5751595);
   smoothHisto__2->SetBinContent(10125,0.7635219);
   smoothHisto__2->SetBinContent(10126,1.380239);
   smoothHisto__2->SetBinContent(10127,2.160546);
   smoothHisto__2->SetBinContent(10128,3.447845);
   smoothHisto__2->SetBinContent(10129,4.089633);
   smoothHisto__2->SetBinContent(10130,5.409946);
   smoothHisto__2->SetBinContent(10131,6.320362);
   smoothHisto__2->SetBinContent(10132,8.755005);
   smoothHisto__2->SetBinContent(10133,8.961722);
   smoothHisto__2->SetBinContent(10134,9.837136);
   smoothHisto__2->SetBinContent(10135,10.30779);
   smoothHisto__2->SetBinContent(10136,10.61991);
   smoothHisto__2->SetBinContent(10137,10.49974);
   smoothHisto__2->SetBinContent(10138,10.14339);
   smoothHisto__2->SetBinContent(10139,9.015996);
   smoothHisto__2->SetBinContent(10140,8.156848);
   smoothHisto__2->SetBinContent(10141,6.983248);
   smoothHisto__2->SetBinContent(10142,6.814236);
   smoothHisto__2->SetBinContent(10143,6.628057);
   smoothHisto__2->SetBinContent(10144,6.339319);
   smoothHisto__2->SetBinContent(10145,4.901037);
   smoothHisto__2->SetBinContent(10146,4.333283);
   smoothHisto__2->SetBinContent(10147,3.089462);
   smoothHisto__2->SetBinContent(10148,2.438318);
   smoothHisto__2->SetBinContent(10149,2.227277);
   smoothHisto__2->SetBinContent(10150,1.605449);
   smoothHisto__2->SetBinContent(10151,1.182902);
   smoothHisto__2->SetBinContent(10152,0.6926635);
   smoothHisto__2->SetBinContent(10153,0.83912);
   smoothHisto__2->SetBinContent(10154,0.9369146);
   smoothHisto__2->SetBinContent(10155,0.7401902);
   smoothHisto__2->SetBinContent(10156,0.4581501);
   smoothHisto__2->SetBinContent(10157,0.162873);
   smoothHisto__2->SetBinContent(10158,0.03065128);
   smoothHisto__2->SetBinContent(10222,0.05974705);
   smoothHisto__2->SetBinContent(10223,0.1194941);
   smoothHisto__2->SetBinContent(10224,0.3901889);
   smoothHisto__2->SetBinContent(10225,0.4528504);
   smoothHisto__2->SetBinContent(10226,0.9273269);
   smoothHisto__2->SetBinContent(10227,1.083771);
   smoothHisto__2->SetBinContent(10228,1.798076);
   smoothHisto__2->SetBinContent(10229,2.343035);
   smoothHisto__2->SetBinContent(10230,3.080492);
   smoothHisto__2->SetBinContent(10231,3.408849);
   smoothHisto__2->SetBinContent(10232,4.854752);
   smoothHisto__2->SetBinContent(10233,5.870551);
   smoothHisto__2->SetBinContent(10234,8.236328);
   smoothHisto__2->SetBinContent(10235,8.85588);
   smoothHisto__2->SetBinContent(10236,9.351709);
   smoothHisto__2->SetBinContent(10237,10.16673);
   smoothHisto__2->SetBinContent(10238,10.38162);
   smoothHisto__2->SetBinContent(10239,10.5474);
   smoothHisto__2->SetBinContent(10240,9.74728);
   smoothHisto__2->SetBinContent(10241,8.801112);
   smoothHisto__2->SetBinContent(10242,8.371285);
   smoothHisto__2->SetBinContent(10243,7.273634);
   smoothHisto__2->SetBinContent(10244,6.695696);
   smoothHisto__2->SetBinContent(10245,6.020907);
   smoothHisto__2->SetBinContent(10246,5.814617);
   smoothHisto__2->SetBinContent(10247,4.141823);
   smoothHisto__2->SetBinContent(10248,3.766208);
   smoothHisto__2->SetBinContent(10249,2.520397);
   smoothHisto__2->SetBinContent(10250,2.325662);
   smoothHisto__2->SetBinContent(10251,2.3808);
   smoothHisto__2->SetBinContent(10252,1.888004);
   smoothHisto__2->SetBinContent(10253,1.347064);
   smoothHisto__2->SetBinContent(10254,0.7774489);
   smoothHisto__2->SetBinContent(10255,0.8425227);
   smoothHisto__2->SetBinContent(10256,0.7809549);
   smoothHisto__2->SetBinContent(10257,0.6681178);
   smoothHisto__2->SetBinContent(10258,0.4922632);
   smoothHisto__2->SetBinContent(10259,0.1957925);
   smoothHisto__2->SetBinContent(10260,0.07933272);
   smoothHisto__2->SetBinError(180,0.01805898);
   smoothHisto__2->SetBinError(181,0.03611795);
   smoothHisto__2->SetBinError(182,0.04374691);
   smoothHisto__2->SetBinError(183,0.08920773);
   smoothHisto__2->SetBinError(184,0.1021885);
   smoothHisto__2->SetBinError(185,0.1134231);
   smoothHisto__2->SetBinError(186,0.1039453);
   smoothHisto__2->SetBinError(187,0.1192897);
   smoothHisto__2->SetBinError(188,0.155429);
   smoothHisto__2->SetBinError(189,0.217727);
   smoothHisto__2->SetBinError(190,0.190962);
   smoothHisto__2->SetBinError(191,0.1554734);
   smoothHisto__2->SetBinError(192,0.1162582);
   smoothHisto__2->SetBinError(193,0.1284574);
   smoothHisto__2->SetBinError(194,0.1038372);
   smoothHisto__2->SetBinError(195,0.1188779);
   smoothHisto__2->SetBinError(196,0.1221492);
   smoothHisto__2->SetBinError(197,0.1078118);
   smoothHisto__2->SetBinError(198,0.1622112);
   smoothHisto__2->SetBinError(199,0.1179062);
   smoothHisto__2->SetBinError(200,0.1820912);
   smoothHisto__2->SetBinError(201,0.138309);
   smoothHisto__2->SetBinError(202,0.08632336);
   smoothHisto__2->SetBinError(278,0.03337942);
   smoothHisto__2->SetBinError(279,0.09198454);
   smoothHisto__2->SetBinError(280,0.1515406);
   smoothHisto__2->SetBinError(281,0.1777063);
   smoothHisto__2->SetBinError(282,0.1757423);
   smoothHisto__2->SetBinError(283,0.2183944);
   smoothHisto__2->SetBinError(284,0.2242944);
   smoothHisto__2->SetBinError(285,0.2641201);
   smoothHisto__2->SetBinError(286,0.297293);
   smoothHisto__2->SetBinError(287,0.3035158);
   smoothHisto__2->SetBinError(288,0.3019588);
   smoothHisto__2->SetBinError(289,0.2757628);
   smoothHisto__2->SetBinError(290,0.2883066);
   smoothHisto__2->SetBinError(291,0.3679618);
   smoothHisto__2->SetBinError(292,0.3424683);
   smoothHisto__2->SetBinError(293,0.3078721);
   smoothHisto__2->SetBinError(294,0.2411727);
   smoothHisto__2->SetBinError(295,0.2486013);
   smoothHisto__2->SetBinError(296,0.2097269);
   smoothHisto__2->SetBinError(297,0.2182361);
   smoothHisto__2->SetBinError(298,0.2136423);
   smoothHisto__2->SetBinError(299,0.2202684);
   smoothHisto__2->SetBinError(300,0.2703302);
   smoothHisto__2->SetBinError(301,0.1902764);
   smoothHisto__2->SetBinError(302,0.284807);
   smoothHisto__2->SetBinError(303,0.2214721);
   smoothHisto__2->SetBinError(304,0.1546647);
   smoothHisto__2->SetBinError(375,0.02784081);
   smoothHisto__2->SetBinError(376,0.07856701);
   smoothHisto__2->SetBinError(377,0.148003);
   smoothHisto__2->SetBinError(378,0.2059834);
   smoothHisto__2->SetBinError(379,0.1814199);
   smoothHisto__2->SetBinError(380,0.2255228);
   smoothHisto__2->SetBinError(381,0.3091787);
   smoothHisto__2->SetBinError(382,0.3848031);
   smoothHisto__2->SetBinError(383,0.4420901);
   smoothHisto__2->SetBinError(384,0.4459876);
   smoothHisto__2->SetBinError(385,0.5000444);
   smoothHisto__2->SetBinError(386,0.5124524);
   smoothHisto__2->SetBinError(387,0.5749602);
   smoothHisto__2->SetBinError(388,0.6212824);
   smoothHisto__2->SetBinError(389,0.633241);
   smoothHisto__2->SetBinError(390,0.6285629);
   smoothHisto__2->SetBinError(391,0.5580404);
   smoothHisto__2->SetBinError(392,0.5379956);
   smoothHisto__2->SetBinError(393,0.5805644);
   smoothHisto__2->SetBinError(394,0.5522226);
   smoothHisto__2->SetBinError(395,0.5557676);
   smoothHisto__2->SetBinError(396,0.4650342);
   smoothHisto__2->SetBinError(397,0.4770469);
   smoothHisto__2->SetBinError(398,0.4113267);
   smoothHisto__2->SetBinError(399,0.4235056);
   smoothHisto__2->SetBinError(400,0.3894918);
   smoothHisto__2->SetBinError(401,0.3544649);
   smoothHisto__2->SetBinError(402,0.2392088);
   smoothHisto__2->SetBinError(403,0.1791358);
   smoothHisto__2->SetBinError(404,0.2443594);
   smoothHisto__2->SetBinError(405,0.1746286);
   smoothHisto__2->SetBinError(406,0.1559424);
   smoothHisto__2->SetBinError(474,0.03890755);
   smoothHisto__2->SetBinError(475,0.08891188);
   smoothHisto__2->SetBinError(476,0.1250832);
   smoothHisto__2->SetBinError(477,0.2064267);
   smoothHisto__2->SetBinError(478,0.3136001);
   smoothHisto__2->SetBinError(479,0.4252341);
   smoothHisto__2->SetBinError(480,0.5213207);
   smoothHisto__2->SetBinError(481,0.4966902);
   smoothHisto__2->SetBinError(482,0.5708453);
   smoothHisto__2->SetBinError(483,0.7261777);
   smoothHisto__2->SetBinError(484,0.8740988);
   smoothHisto__2->SetBinError(485,0.9782465);
   smoothHisto__2->SetBinError(486,0.9715148);
   smoothHisto__2->SetBinError(487,1.044467);
   smoothHisto__2->SetBinError(488,1.050315);
   smoothHisto__2->SetBinError(489,1.084937);
   smoothHisto__2->SetBinError(490,1.158399);
   smoothHisto__2->SetBinError(491,1.141467);
   smoothHisto__2->SetBinError(492,1.141415);
   smoothHisto__2->SetBinError(493,0.9262495);
   smoothHisto__2->SetBinError(494,0.7733383);
   smoothHisto__2->SetBinError(495,0.7242225);
   smoothHisto__2->SetBinError(496,0.7765793);
   smoothHisto__2->SetBinError(497,0.7639893);
   smoothHisto__2->SetBinError(498,0.6870836);
   smoothHisto__2->SetBinError(499,0.6168844);
   smoothHisto__2->SetBinError(500,0.5782703);
   smoothHisto__2->SetBinError(501,0.5148394);
   smoothHisto__2->SetBinError(502,0.4450262);
   smoothHisto__2->SetBinError(503,0.5534401);
   smoothHisto__2->SetBinError(504,0.3643566);
   smoothHisto__2->SetBinError(505,0.2642309);
   smoothHisto__2->SetBinError(506,0.2418714);
   smoothHisto__2->SetBinError(507,0.2272435);
   smoothHisto__2->SetBinError(508,0.2624739);
   smoothHisto__2->SetBinError(573,0.03383272);
   smoothHisto__2->SetBinError(574,0.0919807);
   smoothHisto__2->SetBinError(575,0.1689605);
   smoothHisto__2->SetBinError(576,0.2552766);
   smoothHisto__2->SetBinError(577,0.3357766);
   smoothHisto__2->SetBinError(578,0.4153953);
   smoothHisto__2->SetBinError(579,0.5494039);
   smoothHisto__2->SetBinError(580,0.736944);
   smoothHisto__2->SetBinError(581,0.9542744);
   smoothHisto__2->SetBinError(582,1.134142);
   smoothHisto__2->SetBinError(583,1.096286);
   smoothHisto__2->SetBinError(584,1.185367);
   smoothHisto__2->SetBinError(585,1.356853);
   smoothHisto__2->SetBinError(586,1.433124);
   smoothHisto__2->SetBinError(587,1.536505);
   smoothHisto__2->SetBinError(588,1.536096);
   smoothHisto__2->SetBinError(589,1.487478);
   smoothHisto__2->SetBinError(590,1.46332);
   smoothHisto__2->SetBinError(591,1.451074);
   smoothHisto__2->SetBinError(592,1.4144);
   smoothHisto__2->SetBinError(593,1.431753);
   smoothHisto__2->SetBinError(594,1.356116);
   smoothHisto__2->SetBinError(595,1.157234);
   smoothHisto__2->SetBinError(596,0.9583026);
   smoothHisto__2->SetBinError(597,0.9159616);
   smoothHisto__2->SetBinError(598,0.8813042);
   smoothHisto__2->SetBinError(599,0.7098293);
   smoothHisto__2->SetBinError(600,0.7172383);
   smoothHisto__2->SetBinError(601,0.6095314);
   smoothHisto__2->SetBinError(602,0.630354);
   smoothHisto__2->SetBinError(603,0.5354682);
   smoothHisto__2->SetBinError(604,0.4187475);
   smoothHisto__2->SetBinError(605,0.4227616);
   smoothHisto__2->SetBinError(606,0.2931122);
   smoothHisto__2->SetBinError(607,0.274149);
   smoothHisto__2->SetBinError(608,0.2740351);
   smoothHisto__2->SetBinError(609,0.1740302);
   smoothHisto__2->SetBinError(610,0.1523212);
   smoothHisto__2->SetBinError(673,0.02642111);
   smoothHisto__2->SetBinError(674,0.09170292);
   smoothHisto__2->SetBinError(675,0.1906364);
   smoothHisto__2->SetBinError(676,0.3135344);
   smoothHisto__2->SetBinError(677,0.453391);
   smoothHisto__2->SetBinError(678,0.6298029);
   smoothHisto__2->SetBinError(679,0.787275);
   smoothHisto__2->SetBinError(680,0.9414944);
   smoothHisto__2->SetBinError(681,1.163084);
   smoothHisto__2->SetBinError(682,1.385451);
   smoothHisto__2->SetBinError(683,1.590967);
   smoothHisto__2->SetBinError(684,1.664227);
   smoothHisto__2->SetBinError(685,1.732664);
   smoothHisto__2->SetBinError(686,1.719414);
   smoothHisto__2->SetBinError(687,1.881158);
   smoothHisto__2->SetBinError(688,1.950512);
   smoothHisto__2->SetBinError(689,2.003359);
   smoothHisto__2->SetBinError(690,1.935493);
   smoothHisto__2->SetBinError(691,1.81776);
   smoothHisto__2->SetBinError(692,1.698677);
   smoothHisto__2->SetBinError(693,1.600622);
   smoothHisto__2->SetBinError(694,1.583753);
   smoothHisto__2->SetBinError(695,1.520966);
   smoothHisto__2->SetBinError(696,1.329653);
   smoothHisto__2->SetBinError(697,1.122162);
   smoothHisto__2->SetBinError(698,0.9115667);
   smoothHisto__2->SetBinError(699,0.8488923);
   smoothHisto__2->SetBinError(700,0.8102622);
   smoothHisto__2->SetBinError(701,0.635);
   smoothHisto__2->SetBinError(702,0.6091418);
   smoothHisto__2->SetBinError(703,0.5849968);
   smoothHisto__2->SetBinError(704,0.471091);
   smoothHisto__2->SetBinError(705,0.3686562);
   smoothHisto__2->SetBinError(706,0.3140693);
   smoothHisto__2->SetBinError(707,0.2726171);
   smoothHisto__2->SetBinError(708,0.2007365);
   smoothHisto__2->SetBinError(709,0.2260526);
   smoothHisto__2->SetBinError(710,0.1612812);
   smoothHisto__2->SetBinError(711,0.0982418);
   smoothHisto__2->SetBinError(712,0.07538779);
   smoothHisto__2->SetBinError(773,0.02317542);
   smoothHisto__2->SetBinError(774,0.08709663);
   smoothHisto__2->SetBinError(775,0.1932533);
   smoothHisto__2->SetBinError(776,0.3260194);
   smoothHisto__2->SetBinError(777,0.514293);
   smoothHisto__2->SetBinError(778,0.7619843);
   smoothHisto__2->SetBinError(779,0.9943749);
   smoothHisto__2->SetBinError(780,1.290593);
   smoothHisto__2->SetBinError(781,1.46555);
   smoothHisto__2->SetBinError(782,1.663172);
   smoothHisto__2->SetBinError(783,1.783298);
   smoothHisto__2->SetBinError(784,1.925799);
   smoothHisto__2->SetBinError(785,2.108279);
   smoothHisto__2->SetBinError(786,2.179614);
   smoothHisto__2->SetBinError(787,2.283506);
   smoothHisto__2->SetBinError(788,2.156611);
   smoothHisto__2->SetBinError(789,2.283395);
   smoothHisto__2->SetBinError(790,2.190055);
   smoothHisto__2->SetBinError(791,2.249677);
   smoothHisto__2->SetBinError(792,2.245185);
   smoothHisto__2->SetBinError(793,2.126646);
   smoothHisto__2->SetBinError(794,1.962366);
   smoothHisto__2->SetBinError(795,1.742986);
   smoothHisto__2->SetBinError(796,1.568381);
   smoothHisto__2->SetBinError(797,1.426005);
   smoothHisto__2->SetBinError(798,1.222372);
   smoothHisto__2->SetBinError(799,1.066014);
   smoothHisto__2->SetBinError(800,0.9105402);
   smoothHisto__2->SetBinError(801,0.8044887);
   smoothHisto__2->SetBinError(802,0.648696);
   smoothHisto__2->SetBinError(803,0.5765485);
   smoothHisto__2->SetBinError(804,0.5453687);
   smoothHisto__2->SetBinError(805,0.5475104);
   smoothHisto__2->SetBinError(806,0.40277);
   smoothHisto__2->SetBinError(807,0.2990802);
   smoothHisto__2->SetBinError(808,0.2061799);
   smoothHisto__2->SetBinError(809,0.1547387);
   smoothHisto__2->SetBinError(810,0.1679603);
   smoothHisto__2->SetBinError(811,0.1296852);
   smoothHisto__2->SetBinError(812,0.08520102);
   smoothHisto__2->SetBinError(813,0.04043573);
   smoothHisto__2->SetBinError(873,0.03172801);
   smoothHisto__2->SetBinError(874,0.09320771);
   smoothHisto__2->SetBinError(875,0.1836533);
   smoothHisto__2->SetBinError(876,0.311049);
   smoothHisto__2->SetBinError(877,0.5079618);
   smoothHisto__2->SetBinError(878,0.7642562);
   smoothHisto__2->SetBinError(879,1.061084);
   smoothHisto__2->SetBinError(880,1.372458);
   smoothHisto__2->SetBinError(881,1.568178);
   smoothHisto__2->SetBinError(882,1.809194);
   smoothHisto__2->SetBinError(883,1.983205);
   smoothHisto__2->SetBinError(884,2.177548);
   smoothHisto__2->SetBinError(885,2.236602);
   smoothHisto__2->SetBinError(886,2.359351);
   smoothHisto__2->SetBinError(887,2.456414);
   smoothHisto__2->SetBinError(888,2.590904);
   smoothHisto__2->SetBinError(889,2.646991);
   smoothHisto__2->SetBinError(890,2.498033);
   smoothHisto__2->SetBinError(891,2.556533);
   smoothHisto__2->SetBinError(892,2.410396);
   smoothHisto__2->SetBinError(893,2.279958);
   smoothHisto__2->SetBinError(894,2.177245);
   smoothHisto__2->SetBinError(895,1.965871);
   smoothHisto__2->SetBinError(896,1.796249);
   smoothHisto__2->SetBinError(897,1.656953);
   smoothHisto__2->SetBinError(898,1.577288);
   smoothHisto__2->SetBinError(899,1.397191);
   smoothHisto__2->SetBinError(900,1.162751);
   smoothHisto__2->SetBinError(901,0.9915553);
   smoothHisto__2->SetBinError(902,0.8396478);
   smoothHisto__2->SetBinError(903,0.7309103);
   smoothHisto__2->SetBinError(904,0.5759133);
   smoothHisto__2->SetBinError(905,0.5016569);
   smoothHisto__2->SetBinError(906,0.5151214);
   smoothHisto__2->SetBinError(907,0.3634961);
   smoothHisto__2->SetBinError(908,0.3011401);
   smoothHisto__2->SetBinError(909,0.2663914);
   smoothHisto__2->SetBinError(910,0.2342498);
   smoothHisto__2->SetBinError(911,0.157782);
   smoothHisto__2->SetBinError(912,0.1803419);
   smoothHisto__2->SetBinError(913,0.09746751);
   smoothHisto__2->SetBinError(914,0.04798206);
   smoothHisto__2->SetBinError(974,0.06061);
   smoothHisto__2->SetBinError(975,0.1663171);
   smoothHisto__2->SetBinError(976,0.3096888);
   smoothHisto__2->SetBinError(977,0.4821993);
   smoothHisto__2->SetBinError(978,0.7203612);
   smoothHisto__2->SetBinError(979,1.053436);
   smoothHisto__2->SetBinError(980,1.414441);
   smoothHisto__2->SetBinError(981,1.697589);
   smoothHisto__2->SetBinError(982,2.018641);
   smoothHisto__2->SetBinError(983,2.125941);
   smoothHisto__2->SetBinError(984,2.220064);
   smoothHisto__2->SetBinError(985,2.333796);
   smoothHisto__2->SetBinError(986,2.515818);
   smoothHisto__2->SetBinError(987,2.407709);
   smoothHisto__2->SetBinError(988,2.632526);
   smoothHisto__2->SetBinError(989,2.797647);
   smoothHisto__2->SetBinError(990,2.910824);
   smoothHisto__2->SetBinError(991,2.788224);
   smoothHisto__2->SetBinError(992,2.723399);
   smoothHisto__2->SetBinError(993,2.70782);
   smoothHisto__2->SetBinError(994,2.562214);
   smoothHisto__2->SetBinError(995,2.332804);
   smoothHisto__2->SetBinError(996,2.094997);
   smoothHisto__2->SetBinError(997,1.843423);
   smoothHisto__2->SetBinError(998,1.715039);
   smoothHisto__2->SetBinError(999,1.520074);
   smoothHisto__2->SetBinError(1000,1.322343);
   smoothHisto__2->SetBinError(1001,1.100929);
   smoothHisto__2->SetBinError(1002,0.9865811);
   smoothHisto__2->SetBinError(1003,0.9354662);
   smoothHisto__2->SetBinError(1004,0.7549564);
   smoothHisto__2->SetBinError(1005,0.6287043);
   smoothHisto__2->SetBinError(1006,0.4829948);
   smoothHisto__2->SetBinError(1007,0.4443982);
   smoothHisto__2->SetBinError(1008,0.4377539);
   smoothHisto__2->SetBinError(1009,0.2891391);
   smoothHisto__2->SetBinError(1010,0.2701976);
   smoothHisto__2->SetBinError(1011,0.1734534);
   smoothHisto__2->SetBinError(1012,0.1553576);
   smoothHisto__2->SetBinError(1013,0.155793);
   smoothHisto__2->SetBinError(1014,0.1122397);
   smoothHisto__2->SetBinError(1015,0.05426298);
   smoothHisto__2->SetBinError(1016,0.0197126);
   smoothHisto__2->SetBinError(1075,0.08211729);
   smoothHisto__2->SetBinError(1076,0.2290566);
   smoothHisto__2->SetBinError(1077,0.44054);
   smoothHisto__2->SetBinError(1078,0.7032248);
   smoothHisto__2->SetBinError(1079,1.002051);
   smoothHisto__2->SetBinError(1080,1.314959);
   smoothHisto__2->SetBinError(1081,1.629166);
   smoothHisto__2->SetBinError(1082,1.971616);
   smoothHisto__2->SetBinError(1083,2.135527);
   smoothHisto__2->SetBinError(1084,2.299542);
   smoothHisto__2->SetBinError(1085,2.605069);
   smoothHisto__2->SetBinError(1086,2.730698);
   smoothHisto__2->SetBinError(1087,2.768635);
   smoothHisto__2->SetBinError(1088,2.881654);
   smoothHisto__2->SetBinError(1089,2.832557);
   smoothHisto__2->SetBinError(1090,2.972825);
   smoothHisto__2->SetBinError(1091,3.077506);
   smoothHisto__2->SetBinError(1092,3.015192);
   smoothHisto__2->SetBinError(1093,2.910585);
   smoothHisto__2->SetBinError(1094,2.701969);
   smoothHisto__2->SetBinError(1095,2.530971);
   smoothHisto__2->SetBinError(1096,2.432366);
   smoothHisto__2->SetBinError(1097,2.206443);
   smoothHisto__2->SetBinError(1098,1.999263);
   smoothHisto__2->SetBinError(1099,1.752248);
   smoothHisto__2->SetBinError(1100,1.588906);
   smoothHisto__2->SetBinError(1101,1.445162);
   smoothHisto__2->SetBinError(1102,1.257105);
   smoothHisto__2->SetBinError(1103,1.030854);
   smoothHisto__2->SetBinError(1104,0.9115205);
   smoothHisto__2->SetBinError(1105,0.8158322);
   smoothHisto__2->SetBinError(1106,0.6234986);
   smoothHisto__2->SetBinError(1107,0.5452032);
   smoothHisto__2->SetBinError(1108,0.4127382);
   smoothHisto__2->SetBinError(1109,0.3454102);
   smoothHisto__2->SetBinError(1110,0.281088);
   smoothHisto__2->SetBinError(1111,0.2817601);
   smoothHisto__2->SetBinError(1112,0.1789403);
   smoothHisto__2->SetBinError(1113,0.1304864);
   smoothHisto__2->SetBinError(1114,0.1624838);
   smoothHisto__2->SetBinError(1115,0.1045922);
   smoothHisto__2->SetBinError(1116,0.06256461);
   smoothHisto__2->SetBinError(1117,0.02606513);
   smoothHisto__2->SetBinError(1175,0.02292997);
   smoothHisto__2->SetBinError(1176,0.1255039);
   smoothHisto__2->SetBinError(1177,0.3002416);
   smoothHisto__2->SetBinError(1178,0.5356297);
   smoothHisto__2->SetBinError(1179,0.8941078);
   smoothHisto__2->SetBinError(1180,1.239674);
   smoothHisto__2->SetBinError(1181,1.564166);
   smoothHisto__2->SetBinError(1182,1.829625);
   smoothHisto__2->SetBinError(1183,2.099554);
   smoothHisto__2->SetBinError(1184,2.364241);
   smoothHisto__2->SetBinError(1185,2.465108);
   smoothHisto__2->SetBinError(1186,2.538256);
   smoothHisto__2->SetBinError(1187,2.793369);
   smoothHisto__2->SetBinError(1188,3.076799);
   smoothHisto__2->SetBinError(1189,3.021307);
   smoothHisto__2->SetBinError(1190,3.144854);
   smoothHisto__2->SetBinError(1191,3.20725);
   smoothHisto__2->SetBinError(1192,3.237226);
   smoothHisto__2->SetBinError(1193,3.165509);
   smoothHisto__2->SetBinError(1194,3.001567);
   smoothHisto__2->SetBinError(1195,2.934203);
   smoothHisto__2->SetBinError(1196,2.685732);
   smoothHisto__2->SetBinError(1197,2.386862);
   smoothHisto__2->SetBinError(1198,2.267168);
   smoothHisto__2->SetBinError(1199,2.056732);
   smoothHisto__2->SetBinError(1200,1.872112);
   smoothHisto__2->SetBinError(1201,1.677858);
   smoothHisto__2->SetBinError(1202,1.36892);
   smoothHisto__2->SetBinError(1203,1.25877);
   smoothHisto__2->SetBinError(1204,1.085714);
   smoothHisto__2->SetBinError(1205,0.9081093);
   smoothHisto__2->SetBinError(1206,0.8535328);
   smoothHisto__2->SetBinError(1207,0.6404069);
   smoothHisto__2->SetBinError(1208,0.5182832);
   smoothHisto__2->SetBinError(1209,0.4122014);
   smoothHisto__2->SetBinError(1210,0.3446583);
   smoothHisto__2->SetBinError(1211,0.3079203);
   smoothHisto__2->SetBinError(1212,0.2225987);
   smoothHisto__2->SetBinError(1213,0.1634327);
   smoothHisto__2->SetBinError(1214,0.1007377);
   smoothHisto__2->SetBinError(1215,0.1035481);
   smoothHisto__2->SetBinError(1216,0.1260775);
   smoothHisto__2->SetBinError(1217,0.0711646);
   smoothHisto__2->SetBinError(1218,0.03435578);
   smoothHisto__2->SetBinError(1276,0.0656768);
   smoothHisto__2->SetBinError(1277,0.1827616);
   smoothHisto__2->SetBinError(1278,0.3499589);
   smoothHisto__2->SetBinError(1279,0.6640224);
   smoothHisto__2->SetBinError(1280,1.003717);
   smoothHisto__2->SetBinError(1281,1.410949);
   smoothHisto__2->SetBinError(1282,1.693588);
   smoothHisto__2->SetBinError(1283,2.051003);
   smoothHisto__2->SetBinError(1284,2.26771);
   smoothHisto__2->SetBinError(1285,2.524109);
   smoothHisto__2->SetBinError(1286,2.664331);
   smoothHisto__2->SetBinError(1287,2.870599);
   smoothHisto__2->SetBinError(1288,3.022713);
   smoothHisto__2->SetBinError(1289,3.215601);
   smoothHisto__2->SetBinError(1290,3.365732);
   smoothHisto__2->SetBinError(1291,3.357708);
   smoothHisto__2->SetBinError(1292,3.4362);
   smoothHisto__2->SetBinError(1293,3.389491);
   smoothHisto__2->SetBinError(1294,3.326569);
   smoothHisto__2->SetBinError(1295,3.095621);
   smoothHisto__2->SetBinError(1296,2.926893);
   smoothHisto__2->SetBinError(1297,2.780502);
   smoothHisto__2->SetBinError(1298,2.494247);
   smoothHisto__2->SetBinError(1299,2.285555);
   smoothHisto__2->SetBinError(1300,2.084237);
   smoothHisto__2->SetBinError(1301,1.929635);
   smoothHisto__2->SetBinError(1302,1.700397);
   smoothHisto__2->SetBinError(1303,1.536736);
   smoothHisto__2->SetBinError(1304,1.249566);
   smoothHisto__2->SetBinError(1305,1.070255);
   smoothHisto__2->SetBinError(1306,0.8958251);
   smoothHisto__2->SetBinError(1307,0.7682496);
   smoothHisto__2->SetBinError(1308,0.6160503);
   smoothHisto__2->SetBinError(1309,0.5556175);
   smoothHisto__2->SetBinError(1310,0.5233714);
   smoothHisto__2->SetBinError(1311,0.3478105);
   smoothHisto__2->SetBinError(1312,0.314844);
   smoothHisto__2->SetBinError(1313,0.2677018);
   smoothHisto__2->SetBinError(1314,0.2997032);
   smoothHisto__2->SetBinError(1315,0.1659285);
   smoothHisto__2->SetBinError(1316,0.1178174);
   smoothHisto__2->SetBinError(1317,0.1780567);
   smoothHisto__2->SetBinError(1318,0.2108731);
   smoothHisto__2->SetBinError(1319,0.1054365);
   smoothHisto__2->SetBinError(1320,0.04859316);
   smoothHisto__2->SetBinError(1377,0.06942408);
   smoothHisto__2->SetBinError(1378,0.1822592);
   smoothHisto__2->SetBinError(1379,0.4335115);
   smoothHisto__2->SetBinError(1380,0.7295966);
   smoothHisto__2->SetBinError(1381,1.205109);
   smoothHisto__2->SetBinError(1382,1.478973);
   smoothHisto__2->SetBinError(1383,1.820672);
   smoothHisto__2->SetBinError(1384,2.122347);
   smoothHisto__2->SetBinError(1385,2.435499);
   smoothHisto__2->SetBinError(1386,2.665696);
   smoothHisto__2->SetBinError(1387,2.704598);
   smoothHisto__2->SetBinError(1388,2.9143);
   smoothHisto__2->SetBinError(1389,3.121918);
   smoothHisto__2->SetBinError(1390,3.281807);
   smoothHisto__2->SetBinError(1391,3.52103);
   smoothHisto__2->SetBinError(1392,3.58622);
   smoothHisto__2->SetBinError(1393,3.548916);
   smoothHisto__2->SetBinError(1394,3.56654);
   smoothHisto__2->SetBinError(1395,3.423726);
   smoothHisto__2->SetBinError(1396,3.218661);
   smoothHisto__2->SetBinError(1397,3.017142);
   smoothHisto__2->SetBinError(1398,2.944747);
   smoothHisto__2->SetBinError(1399,2.715829);
   smoothHisto__2->SetBinError(1400,2.427269);
   smoothHisto__2->SetBinError(1401,2.203889);
   smoothHisto__2->SetBinError(1402,1.974024);
   smoothHisto__2->SetBinError(1403,1.780114);
   smoothHisto__2->SetBinError(1404,1.565695);
   smoothHisto__2->SetBinError(1405,1.43255);
   smoothHisto__2->SetBinError(1406,1.163271);
   smoothHisto__2->SetBinError(1407,0.9697025);
   smoothHisto__2->SetBinError(1408,0.8755867);
   smoothHisto__2->SetBinError(1409,0.6612558);
   smoothHisto__2->SetBinError(1410,0.5811905);
   smoothHisto__2->SetBinError(1411,0.4789894);
   smoothHisto__2->SetBinError(1412,0.4861215);
   smoothHisto__2->SetBinError(1413,0.3910236);
   smoothHisto__2->SetBinError(1414,0.2706772);
   smoothHisto__2->SetBinError(1415,0.1663634);
   smoothHisto__2->SetBinError(1416,0.1555584);
   smoothHisto__2->SetBinError(1417,0.1012394);
   smoothHisto__2->SetBinError(1418,0.06600881);
   smoothHisto__2->SetBinError(1419,0.09029122);
   smoothHisto__2->SetBinError(1420,0.104008);
   smoothHisto__2->SetBinError(1421,0.05200401);
   smoothHisto__2->SetBinError(1422,0.02429658);
   smoothHisto__2->SetBinError(1478,0.09285401);
   smoothHisto__2->SetBinError(1479,0.260286);
   smoothHisto__2->SetBinError(1480,0.4621803);
   smoothHisto__2->SetBinError(1481,0.8307044);
   smoothHisto__2->SetBinError(1482,1.182025);
   smoothHisto__2->SetBinError(1483,1.603164);
   smoothHisto__2->SetBinError(1484,1.877092);
   smoothHisto__2->SetBinError(1485,2.130801);
   smoothHisto__2->SetBinError(1486,2.487819);
   smoothHisto__2->SetBinError(1487,2.630578);
   smoothHisto__2->SetBinError(1488,2.854961);
   smoothHisto__2->SetBinError(1489,2.972974);
   smoothHisto__2->SetBinError(1490,3.189805);
   smoothHisto__2->SetBinError(1491,3.428424);
   smoothHisto__2->SetBinError(1492,3.515417);
   smoothHisto__2->SetBinError(1493,3.596567);
   smoothHisto__2->SetBinError(1494,3.615836);
   smoothHisto__2->SetBinError(1495,3.651695);
   smoothHisto__2->SetBinError(1496,3.552352);
   smoothHisto__2->SetBinError(1497,3.286153);
   smoothHisto__2->SetBinError(1498,3.118584);
   smoothHisto__2->SetBinError(1499,2.969956);
   smoothHisto__2->SetBinError(1500,2.823075);
   smoothHisto__2->SetBinError(1501,2.633888);
   smoothHisto__2->SetBinError(1502,2.37202);
   smoothHisto__2->SetBinError(1503,2.068661);
   smoothHisto__2->SetBinError(1504,1.805942);
   smoothHisto__2->SetBinError(1505,1.740825);
   smoothHisto__2->SetBinError(1506,1.486122);
   smoothHisto__2->SetBinError(1507,1.288431);
   smoothHisto__2->SetBinError(1508,1.134185);
   smoothHisto__2->SetBinError(1509,0.9764546);
   smoothHisto__2->SetBinError(1510,0.7979256);
   smoothHisto__2->SetBinError(1511,0.6291502);
   smoothHisto__2->SetBinError(1512,0.482158);
   smoothHisto__2->SetBinError(1513,0.4508701);
   smoothHisto__2->SetBinError(1514,0.4888594);
   smoothHisto__2->SetBinError(1515,0.3574625);
   smoothHisto__2->SetBinError(1516,0.2296588);
   smoothHisto__2->SetBinError(1517,0.1272255);
   smoothHisto__2->SetBinError(1518,0.1079228);
   smoothHisto__2->SetBinError(1519,0.1430717);
   smoothHisto__2->SetBinError(1520,0.07185518);
   smoothHisto__2->SetBinError(1521,0.05628342);
   smoothHisto__2->SetBinError(1522,0.05200401);
   smoothHisto__2->SetBinError(1523,0.02429658);
   smoothHisto__2->SetBinError(1578,0.02190161);
   smoothHisto__2->SetBinError(1579,0.1035348);
   smoothHisto__2->SetBinError(1580,0.2500113);
   smoothHisto__2->SetBinError(1581,0.5343952);
   smoothHisto__2->SetBinError(1582,0.7998776);
   smoothHisto__2->SetBinError(1583,1.140945);
   smoothHisto__2->SetBinError(1584,1.554553);
   smoothHisto__2->SetBinError(1585,1.833699);
   smoothHisto__2->SetBinError(1586,2.127088);
   smoothHisto__2->SetBinError(1587,2.504416);
   smoothHisto__2->SetBinError(1588,2.838611);
   smoothHisto__2->SetBinError(1589,3.00844);
   smoothHisto__2->SetBinError(1590,3.176507);
   smoothHisto__2->SetBinError(1591,3.304623);
   smoothHisto__2->SetBinError(1592,3.486821);
   smoothHisto__2->SetBinError(1593,3.687338);
   smoothHisto__2->SetBinError(1594,3.59808);
   smoothHisto__2->SetBinError(1595,3.728076);
   smoothHisto__2->SetBinError(1596,3.743067);
   smoothHisto__2->SetBinError(1597,3.631901);
   smoothHisto__2->SetBinError(1598,3.378785);
   smoothHisto__2->SetBinError(1599,3.178779);
   smoothHisto__2->SetBinError(1600,2.98241);
   smoothHisto__2->SetBinError(1601,2.780375);
   smoothHisto__2->SetBinError(1602,2.590226);
   smoothHisto__2->SetBinError(1603,2.383679);
   smoothHisto__2->SetBinError(1604,2.198044);
   smoothHisto__2->SetBinError(1605,1.935363);
   smoothHisto__2->SetBinError(1606,1.701892);
   smoothHisto__2->SetBinError(1607,1.571281);
   smoothHisto__2->SetBinError(1608,1.336858);
   smoothHisto__2->SetBinError(1609,1.133306);
   smoothHisto__2->SetBinError(1610,0.9809389);
   smoothHisto__2->SetBinError(1611,0.8549047);
   smoothHisto__2->SetBinError(1612,0.7517418);
   smoothHisto__2->SetBinError(1613,0.6271655);
   smoothHisto__2->SetBinError(1614,0.5506974);
   smoothHisto__2->SetBinError(1615,0.4286786);
   smoothHisto__2->SetBinError(1616,0.4706441);
   smoothHisto__2->SetBinError(1617,0.4158499);
   smoothHisto__2->SetBinError(1618,0.3317098);
   smoothHisto__2->SetBinError(1619,0.1832775);
   smoothHisto__2->SetBinError(1620,0.08680348);
   smoothHisto__2->SetBinError(1621,0.07342537);
   smoothHisto__2->SetBinError(1622,0.03471327);
   smoothHisto__2->SetBinError(1623,0.01735663);
   smoothHisto__2->SetBinError(1679,0.02190161);
   smoothHisto__2->SetBinError(1680,0.06850224);
   smoothHisto__2->SetBinError(1681,0.2644333);
   smoothHisto__2->SetBinError(1682,0.5573345);
   smoothHisto__2->SetBinError(1683,1.048213);
   smoothHisto__2->SetBinError(1684,1.366675);
   smoothHisto__2->SetBinError(1685,1.598493);
   smoothHisto__2->SetBinError(1686,1.961421);
   smoothHisto__2->SetBinError(1687,2.216707);
   smoothHisto__2->SetBinError(1688,2.476989);
   smoothHisto__2->SetBinError(1689,2.764022);
   smoothHisto__2->SetBinError(1690,2.954858);
   smoothHisto__2->SetBinError(1691,3.148425);
   smoothHisto__2->SetBinError(1692,3.352632);
   smoothHisto__2->SetBinError(1693,3.469305);
   smoothHisto__2->SetBinError(1694,3.651308);
   smoothHisto__2->SetBinError(1695,3.84982);
   smoothHisto__2->SetBinError(1696,3.750291);
   smoothHisto__2->SetBinError(1697,3.780602);
   smoothHisto__2->SetBinError(1698,3.670044);
   smoothHisto__2->SetBinError(1699,3.489126);
   smoothHisto__2->SetBinError(1700,3.190988);
   smoothHisto__2->SetBinError(1701,2.99378);
   smoothHisto__2->SetBinError(1702,2.795851);
   smoothHisto__2->SetBinError(1703,2.561599);
   smoothHisto__2->SetBinError(1704,2.475999);
   smoothHisto__2->SetBinError(1705,2.262594);
   smoothHisto__2->SetBinError(1706,2.048776);
   smoothHisto__2->SetBinError(1707,1.794934);
   smoothHisto__2->SetBinError(1708,1.597086);
   smoothHisto__2->SetBinError(1709,1.385244);
   smoothHisto__2->SetBinError(1710,1.165344);
   smoothHisto__2->SetBinError(1711,1.053936);
   smoothHisto__2->SetBinError(1712,0.9428632);
   smoothHisto__2->SetBinError(1713,0.7759777);
   smoothHisto__2->SetBinError(1714,0.6599296);
   smoothHisto__2->SetBinError(1715,0.5567528);
   smoothHisto__2->SetBinError(1716,0.5812227);
   smoothHisto__2->SetBinError(1717,0.4432078);
   smoothHisto__2->SetBinError(1718,0.432362);
   smoothHisto__2->SetBinError(1719,0.3326246);
   smoothHisto__2->SetBinError(1720,0.3175812);
   smoothHisto__2->SetBinError(1721,0.2404744);
   smoothHisto__2->SetBinError(1722,0.1236008);
   smoothHisto__2->SetBinError(1723,0.06216966);
   smoothHisto__2->SetBinError(1724,0.01735663);
   smoothHisto__2->SetBinError(1781,0.07886051);
   smoothHisto__2->SetBinError(1782,0.2147543);
   smoothHisto__2->SetBinError(1783,0.4721236);
   smoothHisto__2->SetBinError(1784,0.8432708);
   smoothHisto__2->SetBinError(1785,1.30363);
   smoothHisto__2->SetBinError(1786,1.641998);
   smoothHisto__2->SetBinError(1787,1.870752);
   smoothHisto__2->SetBinError(1788,2.312303);
   smoothHisto__2->SetBinError(1789,2.590191);
   smoothHisto__2->SetBinError(1790,2.836358);
   smoothHisto__2->SetBinError(1791,3.000453);
   smoothHisto__2->SetBinError(1792,3.207551);
   smoothHisto__2->SetBinError(1793,3.351193);
   smoothHisto__2->SetBinError(1794,3.491584);
   smoothHisto__2->SetBinError(1795,3.616353);
   smoothHisto__2->SetBinError(1796,3.777937);
   smoothHisto__2->SetBinError(1797,3.857026);
   smoothHisto__2->SetBinError(1798,3.722841);
   smoothHisto__2->SetBinError(1799,3.617813);
   smoothHisto__2->SetBinError(1800,3.565192);
   smoothHisto__2->SetBinError(1801,3.394088);
   smoothHisto__2->SetBinError(1802,3.105858);
   smoothHisto__2->SetBinError(1803,2.863622);
   smoothHisto__2->SetBinError(1804,2.638183);
   smoothHisto__2->SetBinError(1805,2.400258);
   smoothHisto__2->SetBinError(1806,2.316845);
   smoothHisto__2->SetBinError(1807,2.057994);
   smoothHisto__2->SetBinError(1808,1.934072);
   smoothHisto__2->SetBinError(1809,1.685545);
   smoothHisto__2->SetBinError(1810,1.572807);
   smoothHisto__2->SetBinError(1811,1.315648);
   smoothHisto__2->SetBinError(1812,1.102802);
   smoothHisto__2->SetBinError(1813,0.9889805);
   smoothHisto__2->SetBinError(1814,0.8666822);
   smoothHisto__2->SetBinError(1815,0.7104847);
   smoothHisto__2->SetBinError(1816,0.6222684);
   smoothHisto__2->SetBinError(1817,0.5347866);
   smoothHisto__2->SetBinError(1818,0.4098122);
   smoothHisto__2->SetBinError(1819,0.3321105);
   smoothHisto__2->SetBinError(1820,0.2926381);
   smoothHisto__2->SetBinError(1821,0.2791574);
   smoothHisto__2->SetBinError(1822,0.3296239);
   smoothHisto__2->SetBinError(1823,0.1897002);
   smoothHisto__2->SetBinError(1824,0.1177863);
   smoothHisto__2->SetBinError(1825,0.04551488);
   smoothHisto__2->SetBinError(1826,0.01936726);
   smoothHisto__2->SetBinError(1882,0.05639582);
   smoothHisto__2->SetBinError(1883,0.1812793);
   smoothHisto__2->SetBinError(1884,0.4494837);
   smoothHisto__2->SetBinError(1885,0.7982266);
   smoothHisto__2->SetBinError(1886,1.304422);
   smoothHisto__2->SetBinError(1887,1.62527);
   smoothHisto__2->SetBinError(1888,1.96518);
   smoothHisto__2->SetBinError(1889,2.134019);
   smoothHisto__2->SetBinError(1890,2.399873);
   smoothHisto__2->SetBinError(1891,2.667204);
   smoothHisto__2->SetBinError(1892,2.956191);
   smoothHisto__2->SetBinError(1893,3.113939);
   smoothHisto__2->SetBinError(1894,3.301243);
   smoothHisto__2->SetBinError(1895,3.51097);
   smoothHisto__2->SetBinError(1896,3.618877);
   smoothHisto__2->SetBinError(1897,3.846013);
   smoothHisto__2->SetBinError(1898,3.906561);
   smoothHisto__2->SetBinError(1899,4.000321);
   smoothHisto__2->SetBinError(1900,3.728962);
   smoothHisto__2->SetBinError(1901,3.533867);
   smoothHisto__2->SetBinError(1902,3.352636);
   smoothHisto__2->SetBinError(1903,3.261133);
   smoothHisto__2->SetBinError(1904,3.053954);
   smoothHisto__2->SetBinError(1905,2.800276);
   smoothHisto__2->SetBinError(1906,2.526363);
   smoothHisto__2->SetBinError(1907,2.282846);
   smoothHisto__2->SetBinError(1908,2.136374);
   smoothHisto__2->SetBinError(1909,1.933921);
   smoothHisto__2->SetBinError(1910,1.708682);
   smoothHisto__2->SetBinError(1911,1.542808);
   smoothHisto__2->SetBinError(1912,1.398789);
   smoothHisto__2->SetBinError(1913,1.240727);
   smoothHisto__2->SetBinError(1914,1.021526);
   smoothHisto__2->SetBinError(1915,0.8435344);
   smoothHisto__2->SetBinError(1916,0.6990642);
   smoothHisto__2->SetBinError(1917,0.6291047);
   smoothHisto__2->SetBinError(1918,0.6609466);
   smoothHisto__2->SetBinError(1919,0.4774026);
   smoothHisto__2->SetBinError(1920,0.3747158);
   smoothHisto__2->SetBinError(1921,0.3249745);
   smoothHisto__2->SetBinError(1922,0.2069807);
   smoothHisto__2->SetBinError(1923,0.1888266);
   smoothHisto__2->SetBinError(1924,0.2316977);
   smoothHisto__2->SetBinError(1925,0.1446385);
   smoothHisto__2->SetBinError(1926,0.1654924);
   smoothHisto__2->SetBinError(1927,0.07746905);
   smoothHisto__2->SetBinError(1928,0.03873452);
   smoothHisto__2->SetBinError(1983,0.03259688);
   smoothHisto__2->SetBinError(1984,0.1696482);
   smoothHisto__2->SetBinError(1985,0.3903108);
   smoothHisto__2->SetBinError(1986,0.7848303);
   smoothHisto__2->SetBinError(1987,1.14831);
   smoothHisto__2->SetBinError(1988,1.643493);
   smoothHisto__2->SetBinError(1989,1.915097);
   smoothHisto__2->SetBinError(1990,2.26566);
   smoothHisto__2->SetBinError(1991,2.494983);
   smoothHisto__2->SetBinError(1992,2.718204);
   smoothHisto__2->SetBinError(1993,2.851005);
   smoothHisto__2->SetBinError(1994,3.035023);
   smoothHisto__2->SetBinError(1995,3.190682);
   smoothHisto__2->SetBinError(1996,3.357522);
   smoothHisto__2->SetBinError(1997,3.623039);
   smoothHisto__2->SetBinError(1998,3.876859);
   smoothHisto__2->SetBinError(1999,4.072706);
   smoothHisto__2->SetBinError(2000,3.935766);
   smoothHisto__2->SetBinError(2001,3.866478);
   smoothHisto__2->SetBinError(2002,3.655108);
   smoothHisto__2->SetBinError(2003,3.548356);
   smoothHisto__2->SetBinError(2004,3.346812);
   smoothHisto__2->SetBinError(2005,3.139673);
   smoothHisto__2->SetBinError(2006,2.834456);
   smoothHisto__2->SetBinError(2007,2.650922);
   smoothHisto__2->SetBinError(2008,2.339022);
   smoothHisto__2->SetBinError(2009,2.091847);
   smoothHisto__2->SetBinError(2010,1.959055);
   smoothHisto__2->SetBinError(2011,1.812985);
   smoothHisto__2->SetBinError(2012,1.532674);
   smoothHisto__2->SetBinError(2013,1.357291);
   smoothHisto__2->SetBinError(2014,1.23677);
   smoothHisto__2->SetBinError(2015,1.14425);
   smoothHisto__2->SetBinError(2016,1.068577);
   smoothHisto__2->SetBinError(2017,0.7899143);
   smoothHisto__2->SetBinError(2018,0.7322067);
   smoothHisto__2->SetBinError(2019,0.6348375);
   smoothHisto__2->SetBinError(2020,0.5585528);
   smoothHisto__2->SetBinError(2021,0.4141026);
   smoothHisto__2->SetBinError(2022,0.3196695);
   smoothHisto__2->SetBinError(2023,0.2914202);
   smoothHisto__2->SetBinError(2024,0.2000457);
   smoothHisto__2->SetBinError(2025,0.2202166);
   smoothHisto__2->SetBinError(2026,0.1876083);
   smoothHisto__2->SetBinError(2027,0.09984114);
   smoothHisto__2->SetBinError(2028,0.08541204);
   smoothHisto__2->SetBinError(2029,0.03873452);
   smoothHisto__2->SetBinError(2030,0.01936726);
   smoothHisto__2->SetBinError(2084,0.02488767);
   smoothHisto__2->SetBinError(2085,0.117925);
   smoothHisto__2->SetBinError(2086,0.3255747);
   smoothHisto__2->SetBinError(2087,0.6488713);
   smoothHisto__2->SetBinError(2088,1.126365);
   smoothHisto__2->SetBinError(2089,1.512693);
   smoothHisto__2->SetBinError(2090,1.906786);
   smoothHisto__2->SetBinError(2091,2.128555);
   smoothHisto__2->SetBinError(2092,2.441949);
   smoothHisto__2->SetBinError(2093,2.61823);
   smoothHisto__2->SetBinError(2094,2.823726);
   smoothHisto__2->SetBinError(2095,3.042615);
   smoothHisto__2->SetBinError(2096,3.27651);
   smoothHisto__2->SetBinError(2097,3.475399);
   smoothHisto__2->SetBinError(2098,3.648349);
   smoothHisto__2->SetBinError(2099,3.819921);
   smoothHisto__2->SetBinError(2100,3.954912);
   smoothHisto__2->SetBinError(2101,3.988615);
   smoothHisto__2->SetBinError(2102,3.890591);
   smoothHisto__2->SetBinError(2103,3.647691);
   smoothHisto__2->SetBinError(2104,3.552411);
   smoothHisto__2->SetBinError(2105,3.375732);
   smoothHisto__2->SetBinError(2106,3.236889);
   smoothHisto__2->SetBinError(2107,2.996523);
   smoothHisto__2->SetBinError(2108,2.659182);
   smoothHisto__2->SetBinError(2109,2.445826);
   smoothHisto__2->SetBinError(2110,2.155818);
   smoothHisto__2->SetBinError(2111,1.93809);
   smoothHisto__2->SetBinError(2112,1.901015);
   smoothHisto__2->SetBinError(2113,1.635052);
   smoothHisto__2->SetBinError(2114,1.493631);
   smoothHisto__2->SetBinError(2115,1.278494);
   smoothHisto__2->SetBinError(2116,1.239794);
   smoothHisto__2->SetBinError(2117,1.11379);
   smoothHisto__2->SetBinError(2118,0.9753229);
   smoothHisto__2->SetBinError(2119,0.7839656);
   smoothHisto__2->SetBinError(2120,0.6336443);
   smoothHisto__2->SetBinError(2121,0.5630348);
   smoothHisto__2->SetBinError(2122,0.505204);
   smoothHisto__2->SetBinError(2123,0.4453349);
   smoothHisto__2->SetBinError(2124,0.3476672);
   smoothHisto__2->SetBinError(2125,0.2862392);
   smoothHisto__2->SetBinError(2126,0.2520395);
   smoothHisto__2->SetBinError(2127,0.2210206);
   smoothHisto__2->SetBinError(2128,0.1341208);
   smoothHisto__2->SetBinError(2129,0.06474624);
   smoothHisto__2->SetBinError(2130,0.0416609);
   smoothHisto__2->SetBinError(2131,0.01936726);
   smoothHisto__2->SetBinError(2186,0.08906128);
   smoothHisto__2->SetBinError(2187,0.2665893);
   smoothHisto__2->SetBinError(2188,0.578817);
   smoothHisto__2->SetBinError(2189,0.9634606);
   smoothHisto__2->SetBinError(2190,1.320874);
   smoothHisto__2->SetBinError(2191,1.659697);
   smoothHisto__2->SetBinError(2192,2.048253);
   smoothHisto__2->SetBinError(2193,2.405907);
   smoothHisto__2->SetBinError(2194,2.559202);
   smoothHisto__2->SetBinError(2195,2.780152);
   smoothHisto__2->SetBinError(2196,3.072214);
   smoothHisto__2->SetBinError(2197,3.240148);
   smoothHisto__2->SetBinError(2198,3.433541);
   smoothHisto__2->SetBinError(2199,3.65768);
   smoothHisto__2->SetBinError(2200,3.837139);
   smoothHisto__2->SetBinError(2201,3.980855);
   smoothHisto__2->SetBinError(2202,3.941641);
   smoothHisto__2->SetBinError(2203,3.884634);
   smoothHisto__2->SetBinError(2204,3.714705);
   smoothHisto__2->SetBinError(2205,3.530787);
   smoothHisto__2->SetBinError(2206,3.46459);
   smoothHisto__2->SetBinError(2207,3.261893);
   smoothHisto__2->SetBinError(2208,3.136485);
   smoothHisto__2->SetBinError(2209,2.812334);
   smoothHisto__2->SetBinError(2210,2.557909);
   smoothHisto__2->SetBinError(2211,2.343623);
   smoothHisto__2->SetBinError(2212,2.047086);
   smoothHisto__2->SetBinError(2213,1.876147);
   smoothHisto__2->SetBinError(2214,1.743681);
   smoothHisto__2->SetBinError(2215,1.506205);
   smoothHisto__2->SetBinError(2216,1.412303);
   smoothHisto__2->SetBinError(2217,1.208644);
   smoothHisto__2->SetBinError(2218,1.020164);
   smoothHisto__2->SetBinError(2219,0.8962319);
   smoothHisto__2->SetBinError(2220,0.7941125);
   smoothHisto__2->SetBinError(2221,0.642462);
   smoothHisto__2->SetBinError(2222,0.5619278);
   smoothHisto__2->SetBinError(2223,0.5912354);
   smoothHisto__2->SetBinError(2224,0.4633159);
   smoothHisto__2->SetBinError(2225,0.3528765);
   smoothHisto__2->SetBinError(2226,0.2485476);
   smoothHisto__2->SetBinError(2227,0.1928605);
   smoothHisto__2->SetBinError(2228,0.1831037);
   smoothHisto__2->SetBinError(2229,0.151214);
   smoothHisto__2->SetBinError(2230,0.1144949);
   smoothHisto__2->SetBinError(2231,0.06887333);
   smoothHisto__2->SetBinError(2232,0.03095444);
   smoothHisto__2->SetBinError(2287,0.04704679);
   smoothHisto__2->SetBinError(2288,0.1940074);
   smoothHisto__2->SetBinError(2289,0.4429348);
   smoothHisto__2->SetBinError(2290,0.8755938);
   smoothHisto__2->SetBinError(2291,1.218999);
   smoothHisto__2->SetBinError(2292,1.633063);
   smoothHisto__2->SetBinError(2293,1.901805);
   smoothHisto__2->SetBinError(2294,2.18033);
   smoothHisto__2->SetBinError(2295,2.500405);
   smoothHisto__2->SetBinError(2296,2.813747);
   smoothHisto__2->SetBinError(2297,3.024879);
   smoothHisto__2->SetBinError(2298,3.192762);
   smoothHisto__2->SetBinError(2299,3.287339);
   smoothHisto__2->SetBinError(2300,3.551585);
   smoothHisto__2->SetBinError(2301,3.819869);
   smoothHisto__2->SetBinError(2302,3.939909);
   smoothHisto__2->SetBinError(2303,4.12205);
   smoothHisto__2->SetBinError(2304,3.96101);
   smoothHisto__2->SetBinError(2305,3.769153);
   smoothHisto__2->SetBinError(2306,3.582385);
   smoothHisto__2->SetBinError(2307,3.435836);
   smoothHisto__2->SetBinError(2308,3.191881);
   smoothHisto__2->SetBinError(2309,3.021182);
   smoothHisto__2->SetBinError(2310,2.849819);
   smoothHisto__2->SetBinError(2311,2.719512);
   smoothHisto__2->SetBinError(2312,2.464396);
   smoothHisto__2->SetBinError(2313,2.239443);
   smoothHisto__2->SetBinError(2314,2.010259);
   smoothHisto__2->SetBinError(2315,1.786637);
   smoothHisto__2->SetBinError(2316,1.663184);
   smoothHisto__2->SetBinError(2317,1.48398);
   smoothHisto__2->SetBinError(2318,1.282104);
   smoothHisto__2->SetBinError(2319,1.157034);
   smoothHisto__2->SetBinError(2320,1.055456);
   smoothHisto__2->SetBinError(2321,0.927229);
   smoothHisto__2->SetBinError(2322,0.8438373);
   smoothHisto__2->SetBinError(2323,0.5949235);
   smoothHisto__2->SetBinError(2324,0.5361059);
   smoothHisto__2->SetBinError(2325,0.6381772);
   smoothHisto__2->SetBinError(2326,0.4427745);
   smoothHisto__2->SetBinError(2327,0.4046357);
   smoothHisto__2->SetBinError(2328,0.3302686);
   smoothHisto__2->SetBinError(2329,0.2590664);
   smoothHisto__2->SetBinError(2330,0.1671798);
   smoothHisto__2->SetBinError(2331,0.1894399);
   smoothHisto__2->SetBinError(2332,0.1874721);
   smoothHisto__2->SetBinError(2333,0.1295502);
   smoothHisto__2->SetBinError(2334,0.06190887);
   smoothHisto__2->SetBinError(2335,0.02331854);
   smoothHisto__2->SetBinError(2388,0.02818258);
   smoothHisto__2->SetBinError(2389,0.1227163);
   smoothHisto__2->SetBinError(2390,0.350036);
   smoothHisto__2->SetBinError(2391,0.6914885);
   smoothHisto__2->SetBinError(2392,1.162374);
   smoothHisto__2->SetBinError(2393,1.472768);
   smoothHisto__2->SetBinError(2394,1.855499);
   smoothHisto__2->SetBinError(2395,2.006604);
   smoothHisto__2->SetBinError(2396,2.250043);
   smoothHisto__2->SetBinError(2397,2.683955);
   smoothHisto__2->SetBinError(2398,2.90415);
   smoothHisto__2->SetBinError(2399,3.102197);
   smoothHisto__2->SetBinError(2400,3.325915);
   smoothHisto__2->SetBinError(2401,3.514369);
   smoothHisto__2->SetBinError(2402,3.621516);
   smoothHisto__2->SetBinError(2403,3.768474);
   smoothHisto__2->SetBinError(2404,3.865474);
   smoothHisto__2->SetBinError(2405,3.977635);
   smoothHisto__2->SetBinError(2406,3.801405);
   smoothHisto__2->SetBinError(2407,3.654935);
   smoothHisto__2->SetBinError(2408,3.508415);
   smoothHisto__2->SetBinError(2409,3.315288);
   smoothHisto__2->SetBinError(2410,2.985684);
   smoothHisto__2->SetBinError(2411,2.892265);
   smoothHisto__2->SetBinError(2412,2.767563);
   smoothHisto__2->SetBinError(2413,2.575975);
   smoothHisto__2->SetBinError(2414,2.313344);
   smoothHisto__2->SetBinError(2415,2.115435);
   smoothHisto__2->SetBinError(2416,1.954519);
   smoothHisto__2->SetBinError(2417,1.764542);
   smoothHisto__2->SetBinError(2418,1.602241);
   smoothHisto__2->SetBinError(2419,1.363381);
   smoothHisto__2->SetBinError(2420,1.239816);
   smoothHisto__2->SetBinError(2421,1.195315);
   smoothHisto__2->SetBinError(2422,1.018553);
   smoothHisto__2->SetBinError(2423,0.8481842);
   smoothHisto__2->SetBinError(2424,0.8125093);
   smoothHisto__2->SetBinError(2425,0.6575828);
   smoothHisto__2->SetBinError(2426,0.6230234);
   smoothHisto__2->SetBinError(2427,0.510816);
   smoothHisto__2->SetBinError(2428,0.4362508);
   smoothHisto__2->SetBinError(2429,0.4929982);
   smoothHisto__2->SetBinError(2430,0.3156507);
   smoothHisto__2->SetBinError(2431,0.2349339);
   smoothHisto__2->SetBinError(2432,0.1392295);
   smoothHisto__2->SetBinError(2433,0.1943103);
   smoothHisto__2->SetBinError(2434,0.1525248);
   smoothHisto__2->SetBinError(2435,0.1960643);
   smoothHisto__2->SetBinError(2436,0.09546985);
   smoothHisto__2->SetBinError(2437,0.04663708);
   smoothHisto__2->SetBinError(2490,0.09427362);
   smoothHisto__2->SetBinError(2491,0.2600173);
   smoothHisto__2->SetBinError(2492,0.5544512);
   smoothHisto__2->SetBinError(2493,0.9017551);
   smoothHisto__2->SetBinError(2494,1.269347);
   smoothHisto__2->SetBinError(2495,1.519259);
   smoothHisto__2->SetBinError(2496,1.86551);
   smoothHisto__2->SetBinError(2497,2.201808);
   smoothHisto__2->SetBinError(2498,2.391816);
   smoothHisto__2->SetBinError(2499,2.731614);
   smoothHisto__2->SetBinError(2500,2.971434);
   smoothHisto__2->SetBinError(2501,3.070893);
   smoothHisto__2->SetBinError(2502,3.333376);
   smoothHisto__2->SetBinError(2503,3.535212);
   smoothHisto__2->SetBinError(2504,3.70455);
   smoothHisto__2->SetBinError(2505,3.753111);
   smoothHisto__2->SetBinError(2506,3.876057);
   smoothHisto__2->SetBinError(2507,3.948554);
   smoothHisto__2->SetBinError(2508,3.684759);
   smoothHisto__2->SetBinError(2509,3.471246);
   smoothHisto__2->SetBinError(2510,3.369367);
   smoothHisto__2->SetBinError(2511,3.219134);
   smoothHisto__2->SetBinError(2512,2.822237);
   smoothHisto__2->SetBinError(2513,2.653486);
   smoothHisto__2->SetBinError(2514,2.556452);
   smoothHisto__2->SetBinError(2515,2.412156);
   smoothHisto__2->SetBinError(2516,2.190112);
   smoothHisto__2->SetBinError(2517,2.007917);
   smoothHisto__2->SetBinError(2518,1.841218);
   smoothHisto__2->SetBinError(2519,1.665137);
   smoothHisto__2->SetBinError(2520,1.51075);
   smoothHisto__2->SetBinError(2521,1.300253);
   smoothHisto__2->SetBinError(2522,1.126971);
   smoothHisto__2->SetBinError(2523,1.064387);
   smoothHisto__2->SetBinError(2524,0.9029625);
   smoothHisto__2->SetBinError(2525,0.7742832);
   smoothHisto__2->SetBinError(2526,0.6992917);
   smoothHisto__2->SetBinError(2527,0.5818279);
   smoothHisto__2->SetBinError(2528,0.457867);
   smoothHisto__2->SetBinError(2529,0.3972352);
   smoothHisto__2->SetBinError(2530,0.3180072);
   smoothHisto__2->SetBinError(2531,0.3289259);
   smoothHisto__2->SetBinError(2532,0.2028237);
   smoothHisto__2->SetBinError(2533,0.193586);
   smoothHisto__2->SetBinError(2534,0.09856065);
   smoothHisto__2->SetBinError(2535,0.1030031);
   smoothHisto__2->SetBinError(2536,0.07626242);
   smoothHisto__2->SetBinError(2537,0.09770635);
   smoothHisto__2->SetBinError(2538,0.04663708);
   smoothHisto__2->SetBinError(2539,0.02331854);
   smoothHisto__2->SetBinError(2591,0.06587197);
   smoothHisto__2->SetBinError(2592,0.201713);
   smoothHisto__2->SetBinError(2593,0.4515404);
   smoothHisto__2->SetBinError(2594,0.8516346);
   smoothHisto__2->SetBinError(2595,1.258194);
   smoothHisto__2->SetBinError(2596,1.472069);
   smoothHisto__2->SetBinError(2597,1.692065);
   smoothHisto__2->SetBinError(2598,2.014567);
   smoothHisto__2->SetBinError(2599,2.303265);
   smoothHisto__2->SetBinError(2600,2.49838);
   smoothHisto__2->SetBinError(2601,2.918948);
   smoothHisto__2->SetBinError(2602,3.172076);
   smoothHisto__2->SetBinError(2603,3.276471);
   smoothHisto__2->SetBinError(2604,3.473477);
   smoothHisto__2->SetBinError(2605,3.68467);
   smoothHisto__2->SetBinError(2606,3.812214);
   smoothHisto__2->SetBinError(2607,3.829216);
   smoothHisto__2->SetBinError(2608,3.806986);
   smoothHisto__2->SetBinError(2609,3.816036);
   smoothHisto__2->SetBinError(2610,3.606562);
   smoothHisto__2->SetBinError(2611,3.449449);
   smoothHisto__2->SetBinError(2612,3.331132);
   smoothHisto__2->SetBinError(2613,3.076509);
   smoothHisto__2->SetBinError(2614,2.698057);
   smoothHisto__2->SetBinError(2615,2.607347);
   smoothHisto__2->SetBinError(2616,2.488459);
   smoothHisto__2->SetBinError(2617,2.265046);
   smoothHisto__2->SetBinError(2618,2.129287);
   smoothHisto__2->SetBinError(2619,1.941716);
   smoothHisto__2->SetBinError(2620,1.784922);
   smoothHisto__2->SetBinError(2621,1.540273);
   smoothHisto__2->SetBinError(2622,1.437675);
   smoothHisto__2->SetBinError(2623,1.17688);
   smoothHisto__2->SetBinError(2624,1.024397);
   smoothHisto__2->SetBinError(2625,0.9374171);
   smoothHisto__2->SetBinError(2626,0.84127);
   smoothHisto__2->SetBinError(2627,0.6778515);
   smoothHisto__2->SetBinError(2628,0.6679348);
   smoothHisto__2->SetBinError(2629,0.5659329);
   smoothHisto__2->SetBinError(2630,0.477858);
   smoothHisto__2->SetBinError(2631,0.3357799);
   smoothHisto__2->SetBinError(2632,0.2899807);
   smoothHisto__2->SetBinError(2633,0.3178326);
   smoothHisto__2->SetBinError(2634,0.1657786);
   smoothHisto__2->SetBinError(2635,0.1158502);
   smoothHisto__2->SetBinError(2636,0.05041786);
   smoothHisto__2->SetBinError(2637,0.04571205);
   smoothHisto__2->SetBinError(2638,0.03123768);
   smoothHisto__2->SetBinError(2639,0.04663708);
   smoothHisto__2->SetBinError(2640,0.02331854);
   smoothHisto__2->SetBinError(2692,0.04424606);
   smoothHisto__2->SetBinError(2693,0.147991);
   smoothHisto__2->SetBinError(2694,0.3630555);
   smoothHisto__2->SetBinError(2695,0.6762054);
   smoothHisto__2->SetBinError(2696,1.063635);
   smoothHisto__2->SetBinError(2697,1.386486);
   smoothHisto__2->SetBinError(2698,1.608954);
   smoothHisto__2->SetBinError(2699,1.948031);
   smoothHisto__2->SetBinError(2700,2.20858);
   smoothHisto__2->SetBinError(2701,2.487646);
   smoothHisto__2->SetBinError(2702,2.639858);
   smoothHisto__2->SetBinError(2703,2.840929);
   smoothHisto__2->SetBinError(2704,3.129117);
   smoothHisto__2->SetBinError(2705,3.286335);
   smoothHisto__2->SetBinError(2706,3.495633);
   smoothHisto__2->SetBinError(2707,3.744512);
   smoothHisto__2->SetBinError(2708,3.827638);
   smoothHisto__2->SetBinError(2709,3.799527);
   smoothHisto__2->SetBinError(2710,3.760927);
   smoothHisto__2->SetBinError(2711,3.669614);
   smoothHisto__2->SetBinError(2712,3.512462);
   smoothHisto__2->SetBinError(2713,3.405885);
   smoothHisto__2->SetBinError(2714,3.257996);
   smoothHisto__2->SetBinError(2715,3.008256);
   smoothHisto__2->SetBinError(2716,2.733725);
   smoothHisto__2->SetBinError(2717,2.530952);
   smoothHisto__2->SetBinError(2718,2.278842);
   smoothHisto__2->SetBinError(2719,2.152189);
   smoothHisto__2->SetBinError(2720,1.923045);
   smoothHisto__2->SetBinError(2721,1.699195);
   smoothHisto__2->SetBinError(2722,1.607754);
   smoothHisto__2->SetBinError(2723,1.329379);
   smoothHisto__2->SetBinError(2724,1.251606);
   smoothHisto__2->SetBinError(2725,1.075443);
   smoothHisto__2->SetBinError(2726,1.005545);
   smoothHisto__2->SetBinError(2727,0.903478);
   smoothHisto__2->SetBinError(2728,0.8123682);
   smoothHisto__2->SetBinError(2729,0.6823984);
   smoothHisto__2->SetBinError(2730,0.6292006);
   smoothHisto__2->SetBinError(2731,0.4576136);
   smoothHisto__2->SetBinError(2732,0.3779835);
   smoothHisto__2->SetBinError(2733,0.2569638);
   smoothHisto__2->SetBinError(2734,0.1996475);
   smoothHisto__2->SetBinError(2735,0.2253989);
   smoothHisto__2->SetBinError(2736,0.1371081);
   smoothHisto__2->SetBinError(2737,0.1147347);
   smoothHisto__2->SetBinError(2738,0.04848705);
   smoothHisto__2->SetBinError(2739,0.01978499);
   smoothHisto__2->SetBinError(2794,0.1063192);
   smoothHisto__2->SetBinError(2795,0.2567309);
   smoothHisto__2->SetBinError(2796,0.5532167);
   smoothHisto__2->SetBinError(2797,0.7838663);
   smoothHisto__2->SetBinError(2798,1.194474);
   smoothHisto__2->SetBinError(2799,1.531199);
   smoothHisto__2->SetBinError(2800,1.813847);
   smoothHisto__2->SetBinError(2801,2.087161);
   smoothHisto__2->SetBinError(2802,2.330174);
   smoothHisto__2->SetBinError(2803,2.506056);
   smoothHisto__2->SetBinError(2804,2.749365);
   smoothHisto__2->SetBinError(2805,2.957456);
   smoothHisto__2->SetBinError(2806,3.162712);
   smoothHisto__2->SetBinError(2807,3.374744);
   smoothHisto__2->SetBinError(2808,3.562386);
   smoothHisto__2->SetBinError(2809,3.824591);
   smoothHisto__2->SetBinError(2810,3.835144);
   smoothHisto__2->SetBinError(2811,3.738759);
   smoothHisto__2->SetBinError(2812,3.663595);
   smoothHisto__2->SetBinError(2813,3.616117);
   smoothHisto__2->SetBinError(2814,3.364316);
   smoothHisto__2->SetBinError(2815,3.316739);
   smoothHisto__2->SetBinError(2816,3.124075);
   smoothHisto__2->SetBinError(2817,2.818548);
   smoothHisto__2->SetBinError(2818,2.610914);
   smoothHisto__2->SetBinError(2819,2.44264);
   smoothHisto__2->SetBinError(2820,2.197274);
   smoothHisto__2->SetBinError(2821,2.028104);
   smoothHisto__2->SetBinError(2822,1.783586);
   smoothHisto__2->SetBinError(2823,1.714852);
   smoothHisto__2->SetBinError(2824,1.546371);
   smoothHisto__2->SetBinError(2825,1.325561);
   smoothHisto__2->SetBinError(2826,1.258586);
   smoothHisto__2->SetBinError(2827,0.9968608);
   smoothHisto__2->SetBinError(2828,0.9169308);
   smoothHisto__2->SetBinError(2829,0.8546811);
   smoothHisto__2->SetBinError(2830,0.6847838);
   smoothHisto__2->SetBinError(2831,0.600134);
   smoothHisto__2->SetBinError(2832,0.486187);
   smoothHisto__2->SetBinError(2833,0.369788);
   smoothHisto__2->SetBinError(2834,0.3224153);
   smoothHisto__2->SetBinError(2835,0.2714656);
   smoothHisto__2->SetBinError(2836,0.2346049);
   smoothHisto__2->SetBinError(2837,0.2295423);
   smoothHisto__2->SetBinError(2838,0.1926206);
   smoothHisto__2->SetBinError(2839,0.1961266);
   smoothHisto__2->SetBinError(2840,0.09546158);
   smoothHisto__2->SetBinError(2841,0.04460446);
   smoothHisto__2->SetBinError(2895,0.03714688);
   smoothHisto__2->SetBinError(2896,0.1522487);
   smoothHisto__2->SetBinError(2897,0.3432241);
   smoothHisto__2->SetBinError(2898,0.6972736);
   smoothHisto__2->SetBinError(2899,0.9496624);
   smoothHisto__2->SetBinError(2900,1.31115);
   smoothHisto__2->SetBinError(2901,1.573879);
   smoothHisto__2->SetBinError(2902,1.862728);
   smoothHisto__2->SetBinError(2903,2.192939);
   smoothHisto__2->SetBinError(2904,2.444548);
   smoothHisto__2->SetBinError(2905,2.739762);
   smoothHisto__2->SetBinError(2906,2.867294);
   smoothHisto__2->SetBinError(2907,3.095623);
   smoothHisto__2->SetBinError(2908,3.283498);
   smoothHisto__2->SetBinError(2909,3.453212);
   smoothHisto__2->SetBinError(2910,3.582035);
   smoothHisto__2->SetBinError(2911,3.77407);
   smoothHisto__2->SetBinError(2912,3.797735);
   smoothHisto__2->SetBinError(2913,3.738569);
   smoothHisto__2->SetBinError(2914,3.712488);
   smoothHisto__2->SetBinError(2915,3.536958);
   smoothHisto__2->SetBinError(2916,3.30704);
   smoothHisto__2->SetBinError(2917,3.164015);
   smoothHisto__2->SetBinError(2918,2.986625);
   smoothHisto__2->SetBinError(2919,2.686328);
   smoothHisto__2->SetBinError(2920,2.510476);
   smoothHisto__2->SetBinError(2921,2.353828);
   smoothHisto__2->SetBinError(2922,2.141718);
   smoothHisto__2->SetBinError(2923,1.990499);
   smoothHisto__2->SetBinError(2924,1.823234);
   smoothHisto__2->SetBinError(2925,1.655092);
   smoothHisto__2->SetBinError(2926,1.479505);
   smoothHisto__2->SetBinError(2927,1.24496);
   smoothHisto__2->SetBinError(2928,1.08509);
   smoothHisto__2->SetBinError(2929,0.9280811);
   smoothHisto__2->SetBinError(2930,0.9669591);
   smoothHisto__2->SetBinError(2931,0.7508253);
   smoothHisto__2->SetBinError(2932,0.6352752);
   smoothHisto__2->SetBinError(2933,0.5407512);
   smoothHisto__2->SetBinError(2934,0.4006946);
   smoothHisto__2->SetBinError(2935,0.3741807);
   smoothHisto__2->SetBinError(2936,0.2635845);
   smoothHisto__2->SetBinError(2937,0.2646421);
   smoothHisto__2->SetBinError(2938,0.2001424);
   smoothHisto__2->SetBinError(2939,0.2156662);
   smoothHisto__2->SetBinError(2940,0.2965568);
   smoothHisto__2->SetBinError(2941,0.2301117);
   smoothHisto__2->SetBinError(2942,0.1138635);
   smoothHisto__2->SetBinError(2943,0.04567868);
   smoothHisto__2->SetBinError(2996,0.01939349);
   smoothHisto__2->SetBinError(2997,0.08038975);
   smoothHisto__2->SetBinError(2998,0.2436511);
   smoothHisto__2->SetBinError(2999,0.5039399);
   smoothHisto__2->SetBinError(3000,0.896374);
   smoothHisto__2->SetBinError(3001,1.137889);
   smoothHisto__2->SetBinError(3002,1.428433);
   smoothHisto__2->SetBinError(3003,1.689158);
   smoothHisto__2->SetBinError(3004,1.877985);
   smoothHisto__2->SetBinError(3005,2.268503);
   smoothHisto__2->SetBinError(3006,2.468469);
   smoothHisto__2->SetBinError(3007,2.742583);
   smoothHisto__2->SetBinError(3008,3.078563);
   smoothHisto__2->SetBinError(3009,3.259538);
   smoothHisto__2->SetBinError(3010,3.354098);
   smoothHisto__2->SetBinError(3011,3.575029);
   smoothHisto__2->SetBinError(3012,3.722164);
   smoothHisto__2->SetBinError(3013,3.884389);
   smoothHisto__2->SetBinError(3014,3.660197);
   smoothHisto__2->SetBinError(3015,3.738257);
   smoothHisto__2->SetBinError(3016,3.590008);
   smoothHisto__2->SetBinError(3017,3.373863);
   smoothHisto__2->SetBinError(3018,3.20093);
   smoothHisto__2->SetBinError(3019,2.921537);
   smoothHisto__2->SetBinError(3020,2.7004);
   smoothHisto__2->SetBinError(3021,2.49774);
   smoothHisto__2->SetBinError(3022,2.397782);
   smoothHisto__2->SetBinError(3023,2.226291);
   smoothHisto__2->SetBinError(3024,2.155119);
   smoothHisto__2->SetBinError(3025,1.842581);
   smoothHisto__2->SetBinError(3026,1.864071);
   smoothHisto__2->SetBinError(3027,1.642222);
   smoothHisto__2->SetBinError(3028,1.386972);
   smoothHisto__2->SetBinError(3029,1.247445);
   smoothHisto__2->SetBinError(3030,0.9875256);
   smoothHisto__2->SetBinError(3031,0.8904442);
   smoothHisto__2->SetBinError(3032,0.820137);
   smoothHisto__2->SetBinError(3033,0.6229464);
   smoothHisto__2->SetBinError(3034,0.5841618);
   smoothHisto__2->SetBinError(3035,0.4533832);
   smoothHisto__2->SetBinError(3036,0.329064);
   smoothHisto__2->SetBinError(3037,0.3751661);
   smoothHisto__2->SetBinError(3038,0.3306936);
   smoothHisto__2->SetBinError(3039,0.3663758);
   smoothHisto__2->SetBinError(3040,0.2734153);
   smoothHisto__2->SetBinError(3041,0.1632202);
   smoothHisto__2->SetBinError(3042,0.1553876);
   smoothHisto__2->SetBinError(3043,0.1146394);
   smoothHisto__2->SetBinError(3044,0.05693176);
   smoothHisto__2->SetBinError(3045,0.02058577);
   smoothHisto__2->SetBinError(3098,0.05401543);
   smoothHisto__2->SetBinError(3099,0.1356896);
   smoothHisto__2->SetBinError(3100,0.3197276);
   smoothHisto__2->SetBinError(3101,0.5381182);
   smoothHisto__2->SetBinError(3102,0.9545236);
   smoothHisto__2->SetBinError(3103,1.262435);
   smoothHisto__2->SetBinError(3104,1.503826);
   smoothHisto__2->SetBinError(3105,1.829191);
   smoothHisto__2->SetBinError(3106,1.971187);
   smoothHisto__2->SetBinError(3107,2.319493);
   smoothHisto__2->SetBinError(3108,2.54733);
   smoothHisto__2->SetBinError(3109,2.836366);
   smoothHisto__2->SetBinError(3110,2.979118);
   smoothHisto__2->SetBinError(3111,3.136097);
   smoothHisto__2->SetBinError(3112,3.279213);
   smoothHisto__2->SetBinError(3113,3.536147);
   smoothHisto__2->SetBinError(3114,3.817109);
   smoothHisto__2->SetBinError(3115,3.785849);
   smoothHisto__2->SetBinError(3116,3.574616);
   smoothHisto__2->SetBinError(3117,3.484845);
   smoothHisto__2->SetBinError(3118,3.378458);
   smoothHisto__2->SetBinError(3119,3.193981);
   smoothHisto__2->SetBinError(3120,3.06493);
   smoothHisto__2->SetBinError(3121,2.827885);
   smoothHisto__2->SetBinError(3122,2.662991);
   smoothHisto__2->SetBinError(3123,2.457421);
   smoothHisto__2->SetBinError(3124,2.33355);
   smoothHisto__2->SetBinError(3125,2.097238);
   smoothHisto__2->SetBinError(3126,1.873295);
   smoothHisto__2->SetBinError(3127,1.662445);
   smoothHisto__2->SetBinError(3128,1.693035);
   smoothHisto__2->SetBinError(3129,1.464512);
   smoothHisto__2->SetBinError(3130,1.256018);
   smoothHisto__2->SetBinError(3131,1.124863);
   smoothHisto__2->SetBinError(3132,0.9339624);
   smoothHisto__2->SetBinError(3133,0.8625176);
   smoothHisto__2->SetBinError(3134,0.7358147);
   smoothHisto__2->SetBinError(3135,0.5768542);
   smoothHisto__2->SetBinError(3136,0.4915084);
   smoothHisto__2->SetBinError(3137,0.3669752);
   smoothHisto__2->SetBinError(3138,0.3630251);
   smoothHisto__2->SetBinError(3139,0.3547232);
   smoothHisto__2->SetBinError(3140,0.3111285);
   smoothHisto__2->SetBinError(3141,0.2572898);
   smoothHisto__2->SetBinError(3142,0.1798364);
   smoothHisto__2->SetBinError(3143,0.09436323);
   smoothHisto__2->SetBinError(3144,0.07963832);
   smoothHisto__2->SetBinError(3145,0.05338332);
   smoothHisto__2->SetBinError(3146,0.02058577);
   smoothHisto__2->SetBinError(3199,0.02168611);
   smoothHisto__2->SetBinError(3200,0.09850938);
   smoothHisto__2->SetBinError(3201,0.2393115);
   smoothHisto__2->SetBinError(3202,0.4890784);
   smoothHisto__2->SetBinError(3203,0.745351);
   smoothHisto__2->SetBinError(3204,1.090537);
   smoothHisto__2->SetBinError(3205,1.307886);
   smoothHisto__2->SetBinError(3206,1.615871);
   smoothHisto__2->SetBinError(3207,1.861025);
   smoothHisto__2->SetBinError(3208,2.043286);
   smoothHisto__2->SetBinError(3209,2.357775);
   smoothHisto__2->SetBinError(3210,2.579441);
   smoothHisto__2->SetBinError(3211,2.853571);
   smoothHisto__2->SetBinError(3212,3.033844);
   smoothHisto__2->SetBinError(3213,3.291333);
   smoothHisto__2->SetBinError(3214,3.435914);
   smoothHisto__2->SetBinError(3215,3.563599);
   smoothHisto__2->SetBinError(3216,3.623032);
   smoothHisto__2->SetBinError(3217,3.562621);
   smoothHisto__2->SetBinError(3218,3.498494);
   smoothHisto__2->SetBinError(3219,3.430045);
   smoothHisto__2->SetBinError(3220,3.288898);
   smoothHisto__2->SetBinError(3221,3.11411);
   smoothHisto__2->SetBinError(3222,2.979554);
   smoothHisto__2->SetBinError(3223,2.847922);
   smoothHisto__2->SetBinError(3224,2.670905);
   smoothHisto__2->SetBinError(3225,2.372665);
   smoothHisto__2->SetBinError(3226,2.212316);
   smoothHisto__2->SetBinError(3227,1.913057);
   smoothHisto__2->SetBinError(3228,1.764876);
   smoothHisto__2->SetBinError(3229,1.600135);
   smoothHisto__2->SetBinError(3230,1.574076);
   smoothHisto__2->SetBinError(3231,1.474683);
   smoothHisto__2->SetBinError(3232,1.156982);
   smoothHisto__2->SetBinError(3233,1.036434);
   smoothHisto__2->SetBinError(3234,0.9991317);
   smoothHisto__2->SetBinError(3235,0.8451201);
   smoothHisto__2->SetBinError(3236,0.7540987);
   smoothHisto__2->SetBinError(3237,0.5766426);
   smoothHisto__2->SetBinError(3238,0.4287294);
   smoothHisto__2->SetBinError(3239,0.2817352);
   smoothHisto__2->SetBinError(3240,0.2909602);
   smoothHisto__2->SetBinError(3241,0.2668299);
   smoothHisto__2->SetBinError(3242,0.1892394);
   smoothHisto__2->SetBinError(3243,0.1603584);
   smoothHisto__2->SetBinError(3244,0.1997062);
   smoothHisto__2->SetBinError(3245,0.1068573);
   smoothHisto__2->SetBinError(3246,0.0503158);
   smoothHisto__2->SetBinError(3301,0.05315335);
   smoothHisto__2->SetBinError(3302,0.1712823);
   smoothHisto__2->SetBinError(3303,0.3781662);
   smoothHisto__2->SetBinError(3304,0.6466321);
   smoothHisto__2->SetBinError(3305,0.868121);
   smoothHisto__2->SetBinError(3306,1.213394);
   smoothHisto__2->SetBinError(3307,1.420034);
   smoothHisto__2->SetBinError(3308,1.69045);
   smoothHisto__2->SetBinError(3309,1.932091);
   smoothHisto__2->SetBinError(3310,2.145543);
   smoothHisto__2->SetBinError(3311,2.404041);
   smoothHisto__2->SetBinError(3312,2.652251);
   smoothHisto__2->SetBinError(3313,2.883128);
   smoothHisto__2->SetBinError(3314,3.092371);
   smoothHisto__2->SetBinError(3315,3.25937);
   smoothHisto__2->SetBinError(3316,3.456665);
   smoothHisto__2->SetBinError(3317,3.583369);
   smoothHisto__2->SetBinError(3318,3.567933);
   smoothHisto__2->SetBinError(3319,3.5684);
   smoothHisto__2->SetBinError(3320,3.429116);
   smoothHisto__2->SetBinError(3321,3.231001);
   smoothHisto__2->SetBinError(3322,2.997281);
   smoothHisto__2->SetBinError(3323,2.89883);
   smoothHisto__2->SetBinError(3324,2.832706);
   smoothHisto__2->SetBinError(3325,2.769137);
   smoothHisto__2->SetBinError(3326,2.468108);
   smoothHisto__2->SetBinError(3327,2.216057);
   smoothHisto__2->SetBinError(3328,2.097781);
   smoothHisto__2->SetBinError(3329,1.903866);
   smoothHisto__2->SetBinError(3330,1.679934);
   smoothHisto__2->SetBinError(3331,1.48475);
   smoothHisto__2->SetBinError(3332,1.401187);
   smoothHisto__2->SetBinError(3333,1.272118);
   smoothHisto__2->SetBinError(3334,1.04708);
   smoothHisto__2->SetBinError(3335,0.9382244);
   smoothHisto__2->SetBinError(3336,0.9118131);
   smoothHisto__2->SetBinError(3337,0.7513981);
   smoothHisto__2->SetBinError(3338,0.7668608);
   smoothHisto__2->SetBinError(3339,0.6560945);
   smoothHisto__2->SetBinError(3340,0.4203881);
   smoothHisto__2->SetBinError(3341,0.3105201);
   smoothHisto__2->SetBinError(3342,0.2393176);
   smoothHisto__2->SetBinError(3343,0.2509269);
   smoothHisto__2->SetBinError(3344,0.1377455);
   smoothHisto__2->SetBinError(3345,0.1010725);
   smoothHisto__2->SetBinError(3346,0.1303671);
   smoothHisto__2->SetBinError(3347,0.1100245);
   smoothHisto__2->SetBinError(3348,0.05501223);
   smoothHisto__2->SetBinError(3349,0.02310468);
   smoothHisto__2->SetBinError(3403,0.08492835);
   smoothHisto__2->SetBinError(3404,0.2232772);
   smoothHisto__2->SetBinError(3405,0.4954645);
   smoothHisto__2->SetBinError(3406,0.7653948);
   smoothHisto__2->SetBinError(3407,1.037577);
   smoothHisto__2->SetBinError(3408,1.349727);
   smoothHisto__2->SetBinError(3409,1.650327);
   smoothHisto__2->SetBinError(3410,1.935023);
   smoothHisto__2->SetBinError(3411,2.062692);
   smoothHisto__2->SetBinError(3412,2.252631);
   smoothHisto__2->SetBinError(3413,2.491862);
   smoothHisto__2->SetBinError(3414,2.654626);
   smoothHisto__2->SetBinError(3415,2.887864);
   smoothHisto__2->SetBinError(3416,3.119865);
   smoothHisto__2->SetBinError(3417,3.359343);
   smoothHisto__2->SetBinError(3418,3.540609);
   smoothHisto__2->SetBinError(3419,3.638992);
   smoothHisto__2->SetBinError(3420,3.552962);
   smoothHisto__2->SetBinError(3421,3.474368);
   smoothHisto__2->SetBinError(3422,3.371239);
   smoothHisto__2->SetBinError(3423,3.097762);
   smoothHisto__2->SetBinError(3424,2.964243);
   smoothHisto__2->SetBinError(3425,2.890603);
   smoothHisto__2->SetBinError(3426,2.754157);
   smoothHisto__2->SetBinError(3427,2.619484);
   smoothHisto__2->SetBinError(3428,2.358895);
   smoothHisto__2->SetBinError(3429,2.231074);
   smoothHisto__2->SetBinError(3430,2.011262);
   smoothHisto__2->SetBinError(3431,1.807805);
   smoothHisto__2->SetBinError(3432,1.601006);
   smoothHisto__2->SetBinError(3433,1.431865);
   smoothHisto__2->SetBinError(3434,1.210274);
   smoothHisto__2->SetBinError(3435,1.204318);
   smoothHisto__2->SetBinError(3436,1.009136);
   smoothHisto__2->SetBinError(3437,1.012031);
   smoothHisto__2->SetBinError(3438,0.9206689);
   smoothHisto__2->SetBinError(3439,0.7803386);
   smoothHisto__2->SetBinError(3440,0.6612688);
   smoothHisto__2->SetBinError(3441,0.4637168);
   smoothHisto__2->SetBinError(3442,0.3488581);
   smoothHisto__2->SetBinError(3443,0.4861051);
   smoothHisto__2->SetBinError(3444,0.3573914);
   smoothHisto__2->SetBinError(3445,0.2919247);
   smoothHisto__2->SetBinError(3446,0.1446685);
   smoothHisto__2->SetBinError(3447,0.1330784);
   smoothHisto__2->SetBinError(3448,0.1921087);
   smoothHisto__2->SetBinError(3449,0.2031158);
   smoothHisto__2->SetBinError(3450,0.1005362);
   smoothHisto__2->SetBinError(3451,0.04620936);
   smoothHisto__2->SetBinError(3505,0.1259123);
   smoothHisto__2->SetBinError(3506,0.3062595);
   smoothHisto__2->SetBinError(3507,0.6495276);
   smoothHisto__2->SetBinError(3508,0.8617598);
   smoothHisto__2->SetBinError(3509,1.094016);
   smoothHisto__2->SetBinError(3510,1.431727);
   smoothHisto__2->SetBinError(3511,1.700626);
   smoothHisto__2->SetBinError(3512,1.873192);
   smoothHisto__2->SetBinError(3513,2.094581);
   smoothHisto__2->SetBinError(3514,2.326151);
   smoothHisto__2->SetBinError(3515,2.580005);
   smoothHisto__2->SetBinError(3516,2.731673);
   smoothHisto__2->SetBinError(3517,2.93781);
   smoothHisto__2->SetBinError(3518,3.179459);
   smoothHisto__2->SetBinError(3519,3.331658);
   smoothHisto__2->SetBinError(3520,3.495004);
   smoothHisto__2->SetBinError(3521,3.588569);
   smoothHisto__2->SetBinError(3522,3.513794);
   smoothHisto__2->SetBinError(3523,3.426768);
   smoothHisto__2->SetBinError(3524,3.169902);
   smoothHisto__2->SetBinError(3525,2.943247);
   smoothHisto__2->SetBinError(3526,2.959451);
   smoothHisto__2->SetBinError(3527,2.865483);
   smoothHisto__2->SetBinError(3528,2.701532);
   smoothHisto__2->SetBinError(3529,2.474411);
   smoothHisto__2->SetBinError(3530,2.216263);
   smoothHisto__2->SetBinError(3531,2.140015);
   smoothHisto__2->SetBinError(3532,1.962579);
   smoothHisto__2->SetBinError(3533,1.68695);
   smoothHisto__2->SetBinError(3534,1.565359);
   smoothHisto__2->SetBinError(3535,1.428938);
   smoothHisto__2->SetBinError(3536,1.236848);
   smoothHisto__2->SetBinError(3537,1.238877);
   smoothHisto__2->SetBinError(3538,1.034714);
   smoothHisto__2->SetBinError(3539,0.8911766);
   smoothHisto__2->SetBinError(3540,0.7818564);
   smoothHisto__2->SetBinError(3541,0.7441276);
   smoothHisto__2->SetBinError(3542,0.6161188);
   smoothHisto__2->SetBinError(3543,0.3810171);
   smoothHisto__2->SetBinError(3544,0.336602);
   smoothHisto__2->SetBinError(3545,0.4348817);
   smoothHisto__2->SetBinError(3546,0.3658946);
   smoothHisto__2->SetBinError(3547,0.2822527);
   smoothHisto__2->SetBinError(3548,0.1582992);
   smoothHisto__2->SetBinError(3549,0.1627341);
   smoothHisto__2->SetBinError(3550,0.117239);
   smoothHisto__2->SetBinError(3551,0.1068331);
   smoothHisto__2->SetBinError(3552,0.0502681);
   smoothHisto__2->SetBinError(3553,0.02310468);
   smoothHisto__2->SetBinError(3606,0.02271505);
   smoothHisto__2->SetBinError(3607,0.1536625);
   smoothHisto__2->SetBinError(3608,0.3861515);
   smoothHisto__2->SetBinError(3609,0.7970407);
   smoothHisto__2->SetBinError(3610,1.161138);
   smoothHisto__2->SetBinError(3611,1.325009);
   smoothHisto__2->SetBinError(3612,1.458975);
   smoothHisto__2->SetBinError(3613,1.721655);
   smoothHisto__2->SetBinError(3614,1.951197);
   smoothHisto__2->SetBinError(3615,2.114785);
   smoothHisto__2->SetBinError(3616,2.349515);
   smoothHisto__2->SetBinError(3617,2.511182);
   smoothHisto__2->SetBinError(3618,2.685214);
   smoothHisto__2->SetBinError(3619,3.034135);
   smoothHisto__2->SetBinError(3620,3.152462);
   smoothHisto__2->SetBinError(3621,3.398708);
   smoothHisto__2->SetBinError(3622,3.426072);
   smoothHisto__2->SetBinError(3623,3.452654);
   smoothHisto__2->SetBinError(3624,3.43564);
   smoothHisto__2->SetBinError(3625,3.416336);
   smoothHisto__2->SetBinError(3626,3.163506);
   smoothHisto__2->SetBinError(3627,2.978631);
   smoothHisto__2->SetBinError(3628,2.892453);
   smoothHisto__2->SetBinError(3629,2.659591);
   smoothHisto__2->SetBinError(3630,2.505455);
   smoothHisto__2->SetBinError(3631,2.300815);
   smoothHisto__2->SetBinError(3632,2.130979);
   smoothHisto__2->SetBinError(3633,2.031983);
   smoothHisto__2->SetBinError(3634,1.833405);
   smoothHisto__2->SetBinError(3635,1.705459);
   smoothHisto__2->SetBinError(3636,1.54158);
   smoothHisto__2->SetBinError(3637,1.400499);
   smoothHisto__2->SetBinError(3638,1.195207);
   smoothHisto__2->SetBinError(3639,1.159327);
   smoothHisto__2->SetBinError(3640,1.013016);
   smoothHisto__2->SetBinError(3641,0.8106293);
   smoothHisto__2->SetBinError(3642,0.6632966);
   smoothHisto__2->SetBinError(3643,0.691313);
   smoothHisto__2->SetBinError(3644,0.4938588);
   smoothHisto__2->SetBinError(3645,0.373142);
   smoothHisto__2->SetBinError(3646,0.3408143);
   smoothHisto__2->SetBinError(3647,0.381513);
   smoothHisto__2->SetBinError(3648,0.3701609);
   smoothHisto__2->SetBinError(3649,0.218783);
   smoothHisto__2->SetBinError(3650,0.1439596);
   smoothHisto__2->SetBinError(3651,0.0930223);
   smoothHisto__2->SetBinError(3652,0.06343226);
   smoothHisto__2->SetBinError(3653,0.05341653);
   smoothHisto__2->SetBinError(3654,0.02310468);
   smoothHisto__2->SetBinError(3707,0.01771894);
   smoothHisto__2->SetBinError(3708,0.07079324);
   smoothHisto__2->SetBinError(3709,0.2326188);
   smoothHisto__2->SetBinError(3710,0.494106);
   smoothHisto__2->SetBinError(3711,0.9119012);
   smoothHisto__2->SetBinError(3712,1.221885);
   smoothHisto__2->SetBinError(3713,1.412686);
   smoothHisto__2->SetBinError(3714,1.65442);
   smoothHisto__2->SetBinError(3715,1.855589);
   smoothHisto__2->SetBinError(3716,2.019911);
   smoothHisto__2->SetBinError(3717,2.256998);
   smoothHisto__2->SetBinError(3718,2.466246);
   smoothHisto__2->SetBinError(3719,2.554691);
   smoothHisto__2->SetBinError(3720,2.750851);
   smoothHisto__2->SetBinError(3721,3.029937);
   smoothHisto__2->SetBinError(3722,3.248121);
   smoothHisto__2->SetBinError(3723,3.482459);
   smoothHisto__2->SetBinError(3724,3.475474);
   smoothHisto__2->SetBinError(3725,3.410701);
   smoothHisto__2->SetBinError(3726,3.378942);
   smoothHisto__2->SetBinError(3727,3.2749);
   smoothHisto__2->SetBinError(3728,3.077697);
   smoothHisto__2->SetBinError(3729,2.830513);
   smoothHisto__2->SetBinError(3730,2.739064);
   smoothHisto__2->SetBinError(3731,2.598676);
   smoothHisto__2->SetBinError(3732,2.415566);
   smoothHisto__2->SetBinError(3733,2.308799);
   smoothHisto__2->SetBinError(3734,2.115681);
   smoothHisto__2->SetBinError(3735,1.994455);
   smoothHisto__2->SetBinError(3736,1.767549);
   smoothHisto__2->SetBinError(3737,1.614269);
   smoothHisto__2->SetBinError(3738,1.425276);
   smoothHisto__2->SetBinError(3739,1.26924);
   smoothHisto__2->SetBinError(3740,1.21147);
   smoothHisto__2->SetBinError(3741,1.058245);
   smoothHisto__2->SetBinError(3742,0.9586212);
   smoothHisto__2->SetBinError(3743,0.7705635);
   smoothHisto__2->SetBinError(3744,0.59858);
   smoothHisto__2->SetBinError(3745,0.5916621);
   smoothHisto__2->SetBinError(3746,0.407613);
   smoothHisto__2->SetBinError(3747,0.4512844);
   smoothHisto__2->SetBinError(3748,0.372292);
   smoothHisto__2->SetBinError(3749,0.2783058);
   smoothHisto__2->SetBinError(3750,0.2644649);
   smoothHisto__2->SetBinError(3751,0.1678546);
   smoothHisto__2->SetBinError(3752,0.1286369);
   smoothHisto__2->SetBinError(3753,0.06656767);
   smoothHisto__2->SetBinError(3754,0.03126034);
   smoothHisto__2->SetBinError(3809,0.06306048);
   smoothHisto__2->SetBinError(3810,0.1695398);
   smoothHisto__2->SetBinError(3811,0.3568072);
   smoothHisto__2->SetBinError(3812,0.599462);
   smoothHisto__2->SetBinError(3813,0.8511891);
   smoothHisto__2->SetBinError(3814,1.067265);
   smoothHisto__2->SetBinError(3815,1.308975);
   smoothHisto__2->SetBinError(3816,1.613485);
   smoothHisto__2->SetBinError(3817,1.96065);
   smoothHisto__2->SetBinError(3818,2.015164);
   smoothHisto__2->SetBinError(3819,2.38454);
   smoothHisto__2->SetBinError(3820,2.600177);
   smoothHisto__2->SetBinError(3821,2.764819);
   smoothHisto__2->SetBinError(3822,2.887093);
   smoothHisto__2->SetBinError(3823,3.101991);
   smoothHisto__2->SetBinError(3824,3.24406);
   smoothHisto__2->SetBinError(3825,3.493874);
   smoothHisto__2->SetBinError(3826,3.435883);
   smoothHisto__2->SetBinError(3827,3.387817);
   smoothHisto__2->SetBinError(3828,3.372699);
   smoothHisto__2->SetBinError(3829,3.166278);
   smoothHisto__2->SetBinError(3830,3.00406);
   smoothHisto__2->SetBinError(3831,2.71545);
   smoothHisto__2->SetBinError(3832,2.689484);
   smoothHisto__2->SetBinError(3833,2.437841);
   smoothHisto__2->SetBinError(3834,2.340247);
   smoothHisto__2->SetBinError(3835,2.095804);
   smoothHisto__2->SetBinError(3836,1.934692);
   smoothHisto__2->SetBinError(3837,1.89268);
   smoothHisto__2->SetBinError(3838,1.691138);
   smoothHisto__2->SetBinError(3839,1.531796);
   smoothHisto__2->SetBinError(3840,1.309055);
   smoothHisto__2->SetBinError(3841,1.150969);
   smoothHisto__2->SetBinError(3842,1.106486);
   smoothHisto__2->SetBinError(3843,1.064389);
   smoothHisto__2->SetBinError(3844,0.8912575);
   smoothHisto__2->SetBinError(3845,0.7125284);
   smoothHisto__2->SetBinError(3846,0.5274924);
   smoothHisto__2->SetBinError(3847,0.5276073);
   smoothHisto__2->SetBinError(3848,0.3717135);
   smoothHisto__2->SetBinError(3849,0.456271);
   smoothHisto__2->SetBinError(3850,0.371051);
   smoothHisto__2->SetBinError(3851,0.3182367);
   smoothHisto__2->SetBinError(3852,0.3054565);
   smoothHisto__2->SetBinError(3853,0.2408512);
   smoothHisto__2->SetBinError(3854,0.1263012);
   smoothHisto__2->SetBinError(3855,0.05234923);
   smoothHisto__2->SetBinError(3856,0.01150454);
   smoothHisto__2->SetBinError(3910,0.03489916);
   smoothHisto__2->SetBinError(3911,0.1156792);
   smoothHisto__2->SetBinError(3912,0.2878332);
   smoothHisto__2->SetBinError(3913,0.5454288);
   smoothHisto__2->SetBinError(3914,0.8357723);
   smoothHisto__2->SetBinError(3915,1.026958);
   smoothHisto__2->SetBinError(3916,1.128804);
   smoothHisto__2->SetBinError(3917,1.405014);
   smoothHisto__2->SetBinError(3918,1.606523);
   smoothHisto__2->SetBinError(3919,1.957435);
   smoothHisto__2->SetBinError(3920,2.099565);
   smoothHisto__2->SetBinError(3921,2.314506);
   smoothHisto__2->SetBinError(3922,2.674384);
   smoothHisto__2->SetBinError(3923,2.785294);
   smoothHisto__2->SetBinError(3924,2.969345);
   smoothHisto__2->SetBinError(3925,3.160574);
   smoothHisto__2->SetBinError(3926,3.341321);
   smoothHisto__2->SetBinError(3927,3.439192);
   smoothHisto__2->SetBinError(3928,3.325256);
   smoothHisto__2->SetBinError(3929,3.241366);
   smoothHisto__2->SetBinError(3930,3.189301);
   smoothHisto__2->SetBinError(3931,2.947217);
   smoothHisto__2->SetBinError(3932,2.786274);
   smoothHisto__2->SetBinError(3933,2.475306);
   smoothHisto__2->SetBinError(3934,2.514433);
   smoothHisto__2->SetBinError(3935,2.296711);
   smoothHisto__2->SetBinError(3936,2.154131);
   smoothHisto__2->SetBinError(3937,2.012498);
   smoothHisto__2->SetBinError(3938,1.87531);
   smoothHisto__2->SetBinError(3939,1.871011);
   smoothHisto__2->SetBinError(3940,1.741852);
   smoothHisto__2->SetBinError(3941,1.508765);
   smoothHisto__2->SetBinError(3942,1.256206);
   smoothHisto__2->SetBinError(3943,1.099466);
   smoothHisto__2->SetBinError(3944,1.152634);
   smoothHisto__2->SetBinError(3945,1.052312);
   smoothHisto__2->SetBinError(3946,0.8802707);
   smoothHisto__2->SetBinError(3947,0.6866555);
   smoothHisto__2->SetBinError(3948,0.5620624);
   smoothHisto__2->SetBinError(3949,0.5055671);
   smoothHisto__2->SetBinError(3950,0.3505374);
   smoothHisto__2->SetBinError(3951,0.3568235);
   smoothHisto__2->SetBinError(3952,0.3474381);
   smoothHisto__2->SetBinError(3953,0.2985248);
   smoothHisto__2->SetBinError(3954,0.2036629);
   smoothHisto__2->SetBinError(3955,0.1880439);
   smoothHisto__2->SetBinError(3956,0.09144978);
   smoothHisto__2->SetBinError(3957,0.04324684);
   smoothHisto__2->SetBinError(4012,0.07479742);
   smoothHisto__2->SetBinError(4013,0.1865876);
   smoothHisto__2->SetBinError(4014,0.4139022);
   smoothHisto__2->SetBinError(4015,0.6299085);
   smoothHisto__2->SetBinError(4016,0.9057383);
   smoothHisto__2->SetBinError(4017,1.118481);
   smoothHisto__2->SetBinError(4018,1.321995);
   smoothHisto__2->SetBinError(4019,1.53896);
   smoothHisto__2->SetBinError(4020,1.63949);
   smoothHisto__2->SetBinError(4021,1.931253);
   smoothHisto__2->SetBinError(4022,2.254886);
   smoothHisto__2->SetBinError(4023,2.327976);
   smoothHisto__2->SetBinError(4024,2.574085);
   smoothHisto__2->SetBinError(4025,2.769875);
   smoothHisto__2->SetBinError(4026,3.046717);
   smoothHisto__2->SetBinError(4027,3.197273);
   smoothHisto__2->SetBinError(4028,3.238556);
   smoothHisto__2->SetBinError(4029,3.252005);
   smoothHisto__2->SetBinError(4030,3.191514);
   smoothHisto__2->SetBinError(4031,3.142045);
   smoothHisto__2->SetBinError(4032,3.002084);
   smoothHisto__2->SetBinError(4033,2.766754);
   smoothHisto__2->SetBinError(4034,2.587145);
   smoothHisto__2->SetBinError(4035,2.484567);
   smoothHisto__2->SetBinError(4036,2.454593);
   smoothHisto__2->SetBinError(4037,2.271281);
   smoothHisto__2->SetBinError(4038,2.121944);
   smoothHisto__2->SetBinError(4039,2.048507);
   smoothHisto__2->SetBinError(4040,1.908224);
   smoothHisto__2->SetBinError(4041,1.811031);
   smoothHisto__2->SetBinError(4042,1.599679);
   smoothHisto__2->SetBinError(4043,1.450527);
   smoothHisto__2->SetBinError(4044,1.255064);
   smoothHisto__2->SetBinError(4045,1.074576);
   smoothHisto__2->SetBinError(4046,0.9585911);
   smoothHisto__2->SetBinError(4047,0.8478654);
   smoothHisto__2->SetBinError(4048,0.7147772);
   smoothHisto__2->SetBinError(4049,0.6831388);
   smoothHisto__2->SetBinError(4050,0.5588861);
   smoothHisto__2->SetBinError(4051,0.4397741);
   smoothHisto__2->SetBinError(4052,0.3695504);
   smoothHisto__2->SetBinError(4053,0.3694271);
   smoothHisto__2->SetBinError(4054,0.3003892);
   smoothHisto__2->SetBinError(4055,0.3668778);
   smoothHisto__2->SetBinError(4056,0.2390722);
   smoothHisto__2->SetBinError(4057,0.2978474);
   smoothHisto__2->SetBinError(4058,0.1413176);
   smoothHisto__2->SetBinError(4059,0.06972848);
   smoothHisto__2->SetBinError(4113,0.01778757);
   smoothHisto__2->SetBinError(4114,0.07398015);
   smoothHisto__2->SetBinError(4115,0.2000279);
   smoothHisto__2->SetBinError(4116,0.4229071);
   smoothHisto__2->SetBinError(4117,0.7102178);
   smoothHisto__2->SetBinError(4118,0.9428099);
   smoothHisto__2->SetBinError(4119,1.171882);
   smoothHisto__2->SetBinError(4120,1.374983);
   smoothHisto__2->SetBinError(4121,1.604896);
   smoothHisto__2->SetBinError(4122,1.730309);
   smoothHisto__2->SetBinError(4123,2.049763);
   smoothHisto__2->SetBinError(4124,2.353213);
   smoothHisto__2->SetBinError(4125,2.491897);
   smoothHisto__2->SetBinError(4126,2.601394);
   smoothHisto__2->SetBinError(4127,2.839308);
   smoothHisto__2->SetBinError(4128,3.042518);
   smoothHisto__2->SetBinError(4129,3.231023);
   smoothHisto__2->SetBinError(4130,3.287317);
   smoothHisto__2->SetBinError(4131,3.285539);
   smoothHisto__2->SetBinError(4132,3.228294);
   smoothHisto__2->SetBinError(4133,3.157059);
   smoothHisto__2->SetBinError(4134,2.886641);
   smoothHisto__2->SetBinError(4135,2.667463);
   smoothHisto__2->SetBinError(4136,2.422557);
   smoothHisto__2->SetBinError(4137,2.497195);
   smoothHisto__2->SetBinError(4138,2.445823);
   smoothHisto__2->SetBinError(4139,2.171965);
   smoothHisto__2->SetBinError(4140,2.025433);
   smoothHisto__2->SetBinError(4141,2.005847);
   smoothHisto__2->SetBinError(4142,1.810537);
   smoothHisto__2->SetBinError(4143,1.681547);
   smoothHisto__2->SetBinError(4144,1.51354);
   smoothHisto__2->SetBinError(4145,1.328705);
   smoothHisto__2->SetBinError(4146,1.164236);
   smoothHisto__2->SetBinError(4147,1.052041);
   smoothHisto__2->SetBinError(4148,0.8875734);
   smoothHisto__2->SetBinError(4149,0.7457256);
   smoothHisto__2->SetBinError(4150,0.5983407);
   smoothHisto__2->SetBinError(4151,0.6042143);
   smoothHisto__2->SetBinError(4152,0.5078432);
   smoothHisto__2->SetBinError(4153,0.4507088);
   smoothHisto__2->SetBinError(4154,0.3191676);
   smoothHisto__2->SetBinError(4155,0.2592556);
   smoothHisto__2->SetBinError(4156,0.2771199);
   smoothHisto__2->SetBinError(4157,0.2225483);
   smoothHisto__2->SetBinError(4158,0.1791736);
   smoothHisto__2->SetBinError(4159,0.159142);
   smoothHisto__2->SetBinError(4160,0.07629053);
   smoothHisto__2->SetBinError(4161,0.03486424);
   smoothHisto__2->SetBinError(4215,0.03557515);
   smoothHisto__2->SetBinError(4216,0.1100359);
   smoothHisto__2->SetBinError(4217,0.2877127);
   smoothHisto__2->SetBinError(4218,0.5323648);
   smoothHisto__2->SetBinError(4219,0.8456507);
   smoothHisto__2->SetBinError(4220,0.9522297);
   smoothHisto__2->SetBinError(4221,1.194392);
   smoothHisto__2->SetBinError(4222,1.473703);
   smoothHisto__2->SetBinError(4223,1.627086);
   smoothHisto__2->SetBinError(4224,1.71225);
   smoothHisto__2->SetBinError(4225,1.975468);
   smoothHisto__2->SetBinError(4226,2.196771);
   smoothHisto__2->SetBinError(4227,2.448792);
   smoothHisto__2->SetBinError(4228,2.631185);
   smoothHisto__2->SetBinError(4229,2.905841);
   smoothHisto__2->SetBinError(4230,3.17561);
   smoothHisto__2->SetBinError(4231,3.269265);
   smoothHisto__2->SetBinError(4232,3.279518);
   smoothHisto__2->SetBinError(4233,3.07711);
   smoothHisto__2->SetBinError(4234,2.93478);
   smoothHisto__2->SetBinError(4235,2.919508);
   smoothHisto__2->SetBinError(4236,2.772678);
   smoothHisto__2->SetBinError(4237,2.611891);
   smoothHisto__2->SetBinError(4238,2.485853);
   smoothHisto__2->SetBinError(4239,2.39276);
   smoothHisto__2->SetBinError(4240,2.357014);
   smoothHisto__2->SetBinError(4241,2.073145);
   smoothHisto__2->SetBinError(4242,1.861761);
   smoothHisto__2->SetBinError(4243,1.822072);
   smoothHisto__2->SetBinError(4244,1.647831);
   smoothHisto__2->SetBinError(4245,1.585648);
   smoothHisto__2->SetBinError(4246,1.481066);
   smoothHisto__2->SetBinError(4247,1.182964);
   smoothHisto__2->SetBinError(4248,1.124584);
   smoothHisto__2->SetBinError(4249,1.110424);
   smoothHisto__2->SetBinError(4250,1.038495);
   smoothHisto__2->SetBinError(4251,0.7397528);
   smoothHisto__2->SetBinError(4252,0.66414);
   smoothHisto__2->SetBinError(4253,0.625169);
   smoothHisto__2->SetBinError(4254,0.5312685);
   smoothHisto__2->SetBinError(4255,0.4208266);
   smoothHisto__2->SetBinError(4256,0.2831012);
   smoothHisto__2->SetBinError(4257,0.3091486);
   smoothHisto__2->SetBinError(4258,0.420066);
   smoothHisto__2->SetBinError(4259,0.2559141);
   smoothHisto__2->SetBinError(4260,0.2833476);
   smoothHisto__2->SetBinError(4261,0.1474262);
   smoothHisto__2->SetBinError(4262,0.07371308);
   smoothHisto__2->SetBinError(4317,0.02457424);
   smoothHisto__2->SetBinError(4318,0.1048808);
   smoothHisto__2->SetBinError(4319,0.2838183);
   smoothHisto__2->SetBinError(4320,0.5557225);
   smoothHisto__2->SetBinError(4321,0.8904995);
   smoothHisto__2->SetBinError(4322,1.029584);
   smoothHisto__2->SetBinError(4323,1.212645);
   smoothHisto__2->SetBinError(4324,1.419465);
   smoothHisto__2->SetBinError(4325,1.671545);
   smoothHisto__2->SetBinError(4326,1.844085);
   smoothHisto__2->SetBinError(4327,2.09151);
   smoothHisto__2->SetBinError(4328,2.252235);
   smoothHisto__2->SetBinError(4329,2.410501);
   smoothHisto__2->SetBinError(4330,2.590293);
   smoothHisto__2->SetBinError(4331,2.792028);
   smoothHisto__2->SetBinError(4332,3.090924);
   smoothHisto__2->SetBinError(4333,3.156862);
   smoothHisto__2->SetBinError(4334,3.138264);
   smoothHisto__2->SetBinError(4335,3.010967);
   smoothHisto__2->SetBinError(4336,2.963246);
   smoothHisto__2->SetBinError(4337,2.94973);
   smoothHisto__2->SetBinError(4338,2.74807);
   smoothHisto__2->SetBinError(4339,2.575011);
   smoothHisto__2->SetBinError(4340,2.466438);
   smoothHisto__2->SetBinError(4341,2.363228);
   smoothHisto__2->SetBinError(4342,2.218179);
   smoothHisto__2->SetBinError(4343,1.948984);
   smoothHisto__2->SetBinError(4344,1.808593);
   smoothHisto__2->SetBinError(4345,1.76899);
   smoothHisto__2->SetBinError(4346,1.553712);
   smoothHisto__2->SetBinError(4347,1.468651);
   smoothHisto__2->SetBinError(4348,1.394268);
   smoothHisto__2->SetBinError(4349,1.235804);
   smoothHisto__2->SetBinError(4350,1.108716);
   smoothHisto__2->SetBinError(4351,1.035173);
   smoothHisto__2->SetBinError(4352,0.9084116);
   smoothHisto__2->SetBinError(4353,0.6753388);
   smoothHisto__2->SetBinError(4354,0.5599718);
   smoothHisto__2->SetBinError(4355,0.5649429);
   smoothHisto__2->SetBinError(4356,0.5453525);
   smoothHisto__2->SetBinError(4357,0.4457066);
   smoothHisto__2->SetBinError(4358,0.3321025);
   smoothHisto__2->SetBinError(4359,0.338897);
   smoothHisto__2->SetBinError(4360,0.2600271);
   smoothHisto__2->SetBinError(4361,0.1597138);
   smoothHisto__2->SetBinError(4362,0.2059485);
   smoothHisto__2->SetBinError(4363,0.09999304);
   smoothHisto__2->SetBinError(4364,0.04999652);
   smoothHisto__2->SetBinError(4419,0.05544494);
   smoothHisto__2->SetBinError(4420,0.1712479);
   smoothHisto__2->SetBinError(4421,0.372196);
   smoothHisto__2->SetBinError(4422,0.6404896);
   smoothHisto__2->SetBinError(4423,0.8713521);
   smoothHisto__2->SetBinError(4424,1.104451);
   smoothHisto__2->SetBinError(4425,1.249768);
   smoothHisto__2->SetBinError(4426,1.449708);
   smoothHisto__2->SetBinError(4427,1.604052);
   smoothHisto__2->SetBinError(4428,1.813713);
   smoothHisto__2->SetBinError(4429,2.066394);
   smoothHisto__2->SetBinError(4430,2.368121);
   smoothHisto__2->SetBinError(4431,2.484026);
   smoothHisto__2->SetBinError(4432,2.549885);
   smoothHisto__2->SetBinError(4433,2.807017);
   smoothHisto__2->SetBinError(4434,3.026821);
   smoothHisto__2->SetBinError(4435,3.066734);
   smoothHisto__2->SetBinError(4436,3.115086);
   smoothHisto__2->SetBinError(4437,3.071537);
   smoothHisto__2->SetBinError(4438,2.864484);
   smoothHisto__2->SetBinError(4439,2.77623);
   smoothHisto__2->SetBinError(4440,2.591763);
   smoothHisto__2->SetBinError(4441,2.532344);
   smoothHisto__2->SetBinError(4442,2.432515);
   smoothHisto__2->SetBinError(4443,2.308687);
   smoothHisto__2->SetBinError(4444,2.188367);
   smoothHisto__2->SetBinError(4445,2.003005);
   smoothHisto__2->SetBinError(4446,1.90318);
   smoothHisto__2->SetBinError(4447,1.793961);
   smoothHisto__2->SetBinError(4448,1.581178);
   smoothHisto__2->SetBinError(4449,1.432162);
   smoothHisto__2->SetBinError(4450,1.358419);
   smoothHisto__2->SetBinError(4451,1.165249);
   smoothHisto__2->SetBinError(4452,1.073271);
   smoothHisto__2->SetBinError(4453,0.9400007);
   smoothHisto__2->SetBinError(4454,0.870446);
   smoothHisto__2->SetBinError(4455,0.6459552);
   smoothHisto__2->SetBinError(4456,0.5118074);
   smoothHisto__2->SetBinError(4457,0.4495978);
   smoothHisto__2->SetBinError(4458,0.4335168);
   smoothHisto__2->SetBinError(4459,0.3501101);
   smoothHisto__2->SetBinError(4460,0.3348666);
   smoothHisto__2->SetBinError(4461,0.2957688);
   smoothHisto__2->SetBinError(4462,0.1906411);
   smoothHisto__2->SetBinError(4463,0.1007275);
   smoothHisto__2->SetBinError(4464,0.1016135);
   smoothHisto__2->SetBinError(4465,0.04999652);
   smoothHisto__2->SetBinError(4466,0.01963077);
   smoothHisto__2->SetBinError(4520,0.02535931);
   smoothHisto__2->SetBinError(4521,0.1087284);
   smoothHisto__2->SetBinError(4522,0.2609221);
   smoothHisto__2->SetBinError(4523,0.5027341);
   smoothHisto__2->SetBinError(4524,0.7175366);
   smoothHisto__2->SetBinError(4525,0.876902);
   smoothHisto__2->SetBinError(4526,1.100261);
   smoothHisto__2->SetBinError(4527,1.248026);
   smoothHisto__2->SetBinError(4528,1.440547);
   smoothHisto__2->SetBinError(4529,1.671306);
   smoothHisto__2->SetBinError(4530,1.85621);
   smoothHisto__2->SetBinError(4531,2.056809);
   smoothHisto__2->SetBinError(4532,2.241027);
   smoothHisto__2->SetBinError(4533,2.608251);
   smoothHisto__2->SetBinError(4534,2.686962);
   smoothHisto__2->SetBinError(4535,2.894111);
   smoothHisto__2->SetBinError(4536,3.01443);
   smoothHisto__2->SetBinError(4537,2.911192);
   smoothHisto__2->SetBinError(4538,2.89236);
   smoothHisto__2->SetBinError(4539,2.952891);
   smoothHisto__2->SetBinError(4540,2.781208);
   smoothHisto__2->SetBinError(4541,2.636487);
   smoothHisto__2->SetBinError(4542,2.510531);
   smoothHisto__2->SetBinError(4543,2.432367);
   smoothHisto__2->SetBinError(4544,2.283965);
   smoothHisto__2->SetBinError(4545,2.119884);
   smoothHisto__2->SetBinError(4546,2.000916);
   smoothHisto__2->SetBinError(4547,1.875376);
   smoothHisto__2->SetBinError(4548,1.798494);
   smoothHisto__2->SetBinError(4549,1.718751);
   smoothHisto__2->SetBinError(4550,1.531879);
   smoothHisto__2->SetBinError(4551,1.32408);
   smoothHisto__2->SetBinError(4552,1.25241);
   smoothHisto__2->SetBinError(4553,1.082634);
   smoothHisto__2->SetBinError(4554,0.9800982);
   smoothHisto__2->SetBinError(4555,0.8720433);
   smoothHisto__2->SetBinError(4556,0.7207417);
   smoothHisto__2->SetBinError(4557,0.567527);
   smoothHisto__2->SetBinError(4558,0.5112787);
   smoothHisto__2->SetBinError(4559,0.4565646);
   smoothHisto__2->SetBinError(4560,0.5319098);
   smoothHisto__2->SetBinError(4561,0.3653859);
   smoothHisto__2->SetBinError(4562,0.3279526);
   smoothHisto__2->SetBinError(4563,0.2858214);
   smoothHisto__2->SetBinError(4564,0.2102931);
   smoothHisto__2->SetBinError(4565,0.1012423);
   smoothHisto__2->SetBinError(4566,0.05577978);
   smoothHisto__2->SetBinError(4567,0.01963077);
   smoothHisto__2->SetBinError(4622,0.05651472);
   smoothHisto__2->SetBinError(4623,0.172577);
   smoothHisto__2->SetBinError(4624,0.3807);
   smoothHisto__2->SetBinError(4625,0.6347123);
   smoothHisto__2->SetBinError(4626,0.7927653);
   smoothHisto__2->SetBinError(4627,0.923191);
   smoothHisto__2->SetBinError(4628,1.085939);
   smoothHisto__2->SetBinError(4629,1.317009);
   smoothHisto__2->SetBinError(4630,1.460032);
   smoothHisto__2->SetBinError(4631,1.817004);
   smoothHisto__2->SetBinError(4632,1.981224);
   smoothHisto__2->SetBinError(4633,2.173088);
   smoothHisto__2->SetBinError(4634,2.354215);
   smoothHisto__2->SetBinError(4635,2.581555);
   smoothHisto__2->SetBinError(4636,2.833293);
   smoothHisto__2->SetBinError(4637,2.962737);
   smoothHisto__2->SetBinError(4638,2.959423);
   smoothHisto__2->SetBinError(4639,2.872825);
   smoothHisto__2->SetBinError(4640,2.797515);
   smoothHisto__2->SetBinError(4641,2.79634);
   smoothHisto__2->SetBinError(4642,2.709271);
   smoothHisto__2->SetBinError(4643,2.464325);
   smoothHisto__2->SetBinError(4644,2.429263);
   smoothHisto__2->SetBinError(4645,2.334226);
   smoothHisto__2->SetBinError(4646,2.30976);
   smoothHisto__2->SetBinError(4647,2.019184);
   smoothHisto__2->SetBinError(4648,1.961495);
   smoothHisto__2->SetBinError(4649,1.829932);
   smoothHisto__2->SetBinError(4650,1.774822);
   smoothHisto__2->SetBinError(4651,1.574018);
   smoothHisto__2->SetBinError(4652,1.401539);
   smoothHisto__2->SetBinError(4653,1.280614);
   smoothHisto__2->SetBinError(4654,1.255382);
   smoothHisto__2->SetBinError(4655,1.103205);
   smoothHisto__2->SetBinError(4656,0.9630368);
   smoothHisto__2->SetBinError(4657,0.813295);
   smoothHisto__2->SetBinError(4658,0.6574895);
   smoothHisto__2->SetBinError(4659,0.4690908);
   smoothHisto__2->SetBinError(4660,0.5703203);
   smoothHisto__2->SetBinError(4661,0.4918929);
   smoothHisto__2->SetBinError(4662,0.4633998);
   smoothHisto__2->SetBinError(4663,0.3364189);
   smoothHisto__2->SetBinError(4664,0.2725325);
   smoothHisto__2->SetBinError(4665,0.2482654);
   smoothHisto__2->SetBinError(4666,0.2004044);
   smoothHisto__2->SetBinError(4667,0.09695104);
   smoothHisto__2->SetBinError(4668,0.04503348);
   smoothHisto__2->SetBinError(4669,0.03445135);
   smoothHisto__2->SetBinError(4670,0.01722567);
   smoothHisto__2->SetBinError(4724,0.07493933);
   smoothHisto__2->SetBinError(4725,0.1910423);
   smoothHisto__2->SetBinError(4726,0.391092);
   smoothHisto__2->SetBinError(4727,0.5816978);
   smoothHisto__2->SetBinError(4728,0.7820173);
   smoothHisto__2->SetBinError(4729,0.9567329);
   smoothHisto__2->SetBinError(4730,1.139303);
   smoothHisto__2->SetBinError(4731,1.271876);
   smoothHisto__2->SetBinError(4732,1.43011);
   smoothHisto__2->SetBinError(4733,1.735867);
   smoothHisto__2->SetBinError(4734,2.011829);
   smoothHisto__2->SetBinError(4735,2.156248);
   smoothHisto__2->SetBinError(4736,2.444415);
   smoothHisto__2->SetBinError(4737,2.612459);
   smoothHisto__2->SetBinError(4738,2.834203);
   smoothHisto__2->SetBinError(4739,2.986125);
   smoothHisto__2->SetBinError(4740,2.954363);
   smoothHisto__2->SetBinError(4741,2.854655);
   smoothHisto__2->SetBinError(4742,2.750848);
   smoothHisto__2->SetBinError(4743,2.69416);
   smoothHisto__2->SetBinError(4744,2.622926);
   smoothHisto__2->SetBinError(4745,2.379182);
   smoothHisto__2->SetBinError(4746,2.211044);
   smoothHisto__2->SetBinError(4747,2.099838);
   smoothHisto__2->SetBinError(4748,2.029243);
   smoothHisto__2->SetBinError(4749,1.880336);
   smoothHisto__2->SetBinError(4750,1.819773);
   smoothHisto__2->SetBinError(4751,1.725948);
   smoothHisto__2->SetBinError(4752,1.706798);
   smoothHisto__2->SetBinError(4753,1.386237);
   smoothHisto__2->SetBinError(4754,1.298535);
   smoothHisto__2->SetBinError(4755,1.263013);
   smoothHisto__2->SetBinError(4756,1.102951);
   smoothHisto__2->SetBinError(4757,0.9199779);
   smoothHisto__2->SetBinError(4758,0.8611722);
   smoothHisto__2->SetBinError(4759,0.8005011);
   smoothHisto__2->SetBinError(4760,0.7323061);
   smoothHisto__2->SetBinError(4761,0.4944073);
   smoothHisto__2->SetBinError(4762,0.4427229);
   smoothHisto__2->SetBinError(4763,0.3878711);
   smoothHisto__2->SetBinError(4764,0.3531819);
   smoothHisto__2->SetBinError(4765,0.3682792);
   smoothHisto__2->SetBinError(4766,0.3613326);
   smoothHisto__2->SetBinError(4767,0.2181361);
   smoothHisto__2->SetBinError(4768,0.1914632);
   smoothHisto__2->SetBinError(4769,0.08822634);
   smoothHisto__2->SetBinError(4770,0.05345772);
   smoothHisto__2->SetBinError(4771,0.0689027);
   smoothHisto__2->SetBinError(4772,0.03445135);
   smoothHisto__2->SetBinError(4773,0.01722567);
   smoothHisto__2->SetBinError(4825,0.03336356);
   smoothHisto__2->SetBinError(4826,0.11441);
   smoothHisto__2->SetBinError(4827,0.2606982);
   smoothHisto__2->SetBinError(4828,0.487001);
   smoothHisto__2->SetBinError(4829,0.6470068);
   smoothHisto__2->SetBinError(4830,0.8878457);
   smoothHisto__2->SetBinError(4831,1.098598);
   smoothHisto__2->SetBinError(4832,1.3108);
   smoothHisto__2->SetBinError(4833,1.416693);
   smoothHisto__2->SetBinError(4834,1.415873);
   smoothHisto__2->SetBinError(4835,1.813492);
   smoothHisto__2->SetBinError(4836,2.058563);
   smoothHisto__2->SetBinError(4837,2.213249);
   smoothHisto__2->SetBinError(4838,2.473205);
   smoothHisto__2->SetBinError(4839,2.637466);
   smoothHisto__2->SetBinError(4840,2.854772);
   smoothHisto__2->SetBinError(4841,2.884657);
   smoothHisto__2->SetBinError(4842,2.912326);
   smoothHisto__2->SetBinError(4843,2.762894);
   smoothHisto__2->SetBinError(4844,2.660221);
   smoothHisto__2->SetBinError(4845,2.689097);
   smoothHisto__2->SetBinError(4846,2.541618);
   smoothHisto__2->SetBinError(4847,2.401824);
   smoothHisto__2->SetBinError(4848,2.277261);
   smoothHisto__2->SetBinError(4849,2.137909);
   smoothHisto__2->SetBinError(4850,2.012963);
   smoothHisto__2->SetBinError(4851,1.851366);
   smoothHisto__2->SetBinError(4852,1.701404);
   smoothHisto__2->SetBinError(4853,1.517269);
   smoothHisto__2->SetBinError(4854,1.484133);
   smoothHisto__2->SetBinError(4855,1.330819);
   smoothHisto__2->SetBinError(4856,1.246855);
   smoothHisto__2->SetBinError(4857,1.12763);
   smoothHisto__2->SetBinError(4858,0.93844);
   smoothHisto__2->SetBinError(4859,0.9004126);
   smoothHisto__2->SetBinError(4860,0.875624);
   smoothHisto__2->SetBinError(4861,0.7791423);
   smoothHisto__2->SetBinError(4862,0.6900494);
   smoothHisto__2->SetBinError(4863,0.4902922);
   smoothHisto__2->SetBinError(4864,0.468687);
   smoothHisto__2->SetBinError(4865,0.4070527);
   smoothHisto__2->SetBinError(4866,0.3010354);
   smoothHisto__2->SetBinError(4867,0.2348172);
   smoothHisto__2->SetBinError(4868,0.2683246);
   smoothHisto__2->SetBinError(4869,0.1436842);
   smoothHisto__2->SetBinError(4870,0.1051724);
   smoothHisto__2->SetBinError(4871,0.05345772);
   smoothHisto__2->SetBinError(4872,0.07141076);
   smoothHisto__2->SetBinError(4873,0.1378054);
   smoothHisto__2->SetBinError(4874,0.0689027);
   smoothHisto__2->SetBinError(4875,0.03445135);
   smoothHisto__2->SetBinError(4927,0.06789507);
   smoothHisto__2->SetBinError(4928,0.1871736);
   smoothHisto__2->SetBinError(4929,0.3879585);
   smoothHisto__2->SetBinError(4930,0.5886191);
   smoothHisto__2->SetBinError(4931,0.6865895);
   smoothHisto__2->SetBinError(4932,1.003533);
   smoothHisto__2->SetBinError(4933,1.18701);
   smoothHisto__2->SetBinError(4934,1.250241);
   smoothHisto__2->SetBinError(4935,1.437061);
   smoothHisto__2->SetBinError(4936,1.523618);
   smoothHisto__2->SetBinError(4937,1.830889);
   smoothHisto__2->SetBinError(4938,1.991146);
   smoothHisto__2->SetBinError(4939,2.242269);
   smoothHisto__2->SetBinError(4940,2.49184);
   smoothHisto__2->SetBinError(4941,2.717748);
   smoothHisto__2->SetBinError(4942,2.82983);
   smoothHisto__2->SetBinError(4943,2.868499);
   smoothHisto__2->SetBinError(4944,2.914599);
   smoothHisto__2->SetBinError(4945,2.816996);
   smoothHisto__2->SetBinError(4946,2.623886);
   smoothHisto__2->SetBinError(4947,2.538741);
   smoothHisto__2->SetBinError(4948,2.405097);
   smoothHisto__2->SetBinError(4949,2.433969);
   smoothHisto__2->SetBinError(4950,2.345593);
   smoothHisto__2->SetBinError(4951,2.092566);
   smoothHisto__2->SetBinError(4952,2.014526);
   smoothHisto__2->SetBinError(4953,1.919275);
   smoothHisto__2->SetBinError(4954,1.735736);
   smoothHisto__2->SetBinError(4955,1.538725);
   smoothHisto__2->SetBinError(4956,1.546382);
   smoothHisto__2->SetBinError(4957,1.334221);
   smoothHisto__2->SetBinError(4958,1.192502);
   smoothHisto__2->SetBinError(4959,1.14756);
   smoothHisto__2->SetBinError(4960,0.9497719);
   smoothHisto__2->SetBinError(4961,0.9136526);
   smoothHisto__2->SetBinError(4962,0.7538616);
   smoothHisto__2->SetBinError(4963,0.7282059);
   smoothHisto__2->SetBinError(4964,0.6123932);
   smoothHisto__2->SetBinError(4965,0.5466947);
   smoothHisto__2->SetBinError(4966,0.5016249);
   smoothHisto__2->SetBinError(4967,0.4632487);
   smoothHisto__2->SetBinError(4968,0.2979348);
   smoothHisto__2->SetBinError(4969,0.1907611);
   smoothHisto__2->SetBinError(4970,0.1561148);
   smoothHisto__2->SetBinError(4971,0.07711598);
   smoothHisto__2->SetBinError(4972,0.07454596);
   smoothHisto__2->SetBinError(4973,0.03839329);
   smoothHisto__2->SetBinError(4974,0.03445135);
   smoothHisto__2->SetBinError(4975,0.0689027);
   smoothHisto__2->SetBinError(4976,0.03445135);
   smoothHisto__2->SetBinError(4977,0.01722567);
   smoothHisto__2->SetBinError(5028,0.01253926);
   smoothHisto__2->SetBinError(5029,0.06237665);
   smoothHisto__2->SetBinError(5030,0.1843347);
   smoothHisto__2->SetBinError(5031,0.3849906);
   smoothHisto__2->SetBinError(5032,0.662637);
   smoothHisto__2->SetBinError(5033,0.8552596);
   smoothHisto__2->SetBinError(5034,1.224191);
   smoothHisto__2->SetBinError(5035,1.204868);
   smoothHisto__2->SetBinError(5036,1.337373);
   smoothHisto__2->SetBinError(5037,1.536889);
   smoothHisto__2->SetBinError(5038,1.652136);
   smoothHisto__2->SetBinError(5039,1.829723);
   smoothHisto__2->SetBinError(5040,2.076327);
   smoothHisto__2->SetBinError(5041,2.206268);
   smoothHisto__2->SetBinError(5042,2.55697);
   smoothHisto__2->SetBinError(5043,2.657799);
   smoothHisto__2->SetBinError(5044,2.747156);
   smoothHisto__2->SetBinError(5045,2.649141);
   smoothHisto__2->SetBinError(5046,2.730007);
   smoothHisto__2->SetBinError(5047,2.638057);
   smoothHisto__2->SetBinError(5048,2.609846);
   smoothHisto__2->SetBinError(5049,2.478356);
   smoothHisto__2->SetBinError(5050,2.32534);
   smoothHisto__2->SetBinError(5051,2.330947);
   smoothHisto__2->SetBinError(5052,2.268518);
   smoothHisto__2->SetBinError(5053,2.053595);
   smoothHisto__2->SetBinError(5054,2.016394);
   smoothHisto__2->SetBinError(5055,1.922666);
   smoothHisto__2->SetBinError(5056,1.701625);
   smoothHisto__2->SetBinError(5057,1.556219);
   smoothHisto__2->SetBinError(5058,1.538485);
   smoothHisto__2->SetBinError(5059,1.333539);
   smoothHisto__2->SetBinError(5060,1.176054);
   smoothHisto__2->SetBinError(5061,1.057325);
   smoothHisto__2->SetBinError(5062,0.8767548);
   smoothHisto__2->SetBinError(5063,0.7090392);
   smoothHisto__2->SetBinError(5064,0.6915393);
   smoothHisto__2->SetBinError(5065,0.6372656);
   smoothHisto__2->SetBinError(5066,0.5801977);
   smoothHisto__2->SetBinError(5067,0.498382);
   smoothHisto__2->SetBinError(5068,0.4274109);
   smoothHisto__2->SetBinError(5069,0.36001);
   smoothHisto__2->SetBinError(5070,0.2312137);
   smoothHisto__2->SetBinError(5071,0.2209842);
   smoothHisto__2->SetBinError(5072,0.1709951);
   smoothHisto__2->SetBinError(5073,0.09985135);
   smoothHisto__2->SetBinError(5074,0.1186394);
   smoothHisto__2->SetBinError(5075,0.05745975);
   smoothHisto__2->SetBinError(5076,0.0334982);
   smoothHisto__2->SetBinError(5077,0.03445135);
   smoothHisto__2->SetBinError(5078,0.01722567);
   smoothHisto__2->SetBinError(5130,0.02507851);
   smoothHisto__2->SetBinError(5131,0.1157223);
   smoothHisto__2->SetBinError(5132,0.2595096);
   smoothHisto__2->SetBinError(5133,0.5063477);
   smoothHisto__2->SetBinError(5134,0.6520489);
   smoothHisto__2->SetBinError(5135,0.8763271);
   smoothHisto__2->SetBinError(5136,1.161994);
   smoothHisto__2->SetBinError(5137,1.177894);
   smoothHisto__2->SetBinError(5138,1.396835);
   smoothHisto__2->SetBinError(5139,1.597786);
   smoothHisto__2->SetBinError(5140,1.78441);
   smoothHisto__2->SetBinError(5141,1.867844);
   smoothHisto__2->SetBinError(5142,2.08248);
   smoothHisto__2->SetBinError(5143,2.059569);
   smoothHisto__2->SetBinError(5144,2.449608);
   smoothHisto__2->SetBinError(5145,2.627972);
   smoothHisto__2->SetBinError(5146,2.669213);
   smoothHisto__2->SetBinError(5147,2.632755);
   smoothHisto__2->SetBinError(5148,2.631605);
   smoothHisto__2->SetBinError(5149,2.521063);
   smoothHisto__2->SetBinError(5150,2.539663);
   smoothHisto__2->SetBinError(5151,2.589067);
   smoothHisto__2->SetBinError(5152,2.340478);
   smoothHisto__2->SetBinError(5153,2.268642);
   smoothHisto__2->SetBinError(5154,2.1833);
   smoothHisto__2->SetBinError(5155,2.096346);
   smoothHisto__2->SetBinError(5156,1.925773);
   smoothHisto__2->SetBinError(5157,1.808972);
   smoothHisto__2->SetBinError(5158,1.624328);
   smoothHisto__2->SetBinError(5159,1.489223);
   smoothHisto__2->SetBinError(5160,1.39717);
   smoothHisto__2->SetBinError(5161,1.31611);
   smoothHisto__2->SetBinError(5162,1.219393);
   smoothHisto__2->SetBinError(5163,1.033481);
   smoothHisto__2->SetBinError(5164,0.9223202);
   smoothHisto__2->SetBinError(5165,0.7049842);
   smoothHisto__2->SetBinError(5166,0.6299783);
   smoothHisto__2->SetBinError(5167,0.6029154);
   smoothHisto__2->SetBinError(5168,0.5382322);
   smoothHisto__2->SetBinError(5169,0.5011717);
   smoothHisto__2->SetBinError(5170,0.4410183);
   smoothHisto__2->SetBinError(5171,0.2948023);
   smoothHisto__2->SetBinError(5172,0.2854865);
   smoothHisto__2->SetBinError(5173,0.391487);
   smoothHisto__2->SetBinError(5174,0.2357734);
   smoothHisto__2->SetBinError(5175,0.1606721);
   smoothHisto__2->SetBinError(5176,0.2315781);
   smoothHisto__2->SetBinError(5177,0.1149195);
   smoothHisto__2->SetBinError(5178,0.05745975);
   smoothHisto__2->SetBinError(5232,0.02202156);
   smoothHisto__2->SetBinError(5233,0.1154175);
   smoothHisto__2->SetBinError(5234,0.2553616);
   smoothHisto__2->SetBinError(5235,0.4927178);
   smoothHisto__2->SetBinError(5236,0.6277119);
   smoothHisto__2->SetBinError(5237,0.8845912);
   smoothHisto__2->SetBinError(5238,1.204672);
   smoothHisto__2->SetBinError(5239,1.183514);
   smoothHisto__2->SetBinError(5240,1.367254);
   smoothHisto__2->SetBinError(5241,1.46664);
   smoothHisto__2->SetBinError(5242,1.717688);
   smoothHisto__2->SetBinError(5243,1.869824);
   smoothHisto__2->SetBinError(5244,2.183772);
   smoothHisto__2->SetBinError(5245,2.229953);
   smoothHisto__2->SetBinError(5246,2.459094);
   smoothHisto__2->SetBinError(5247,2.681944);
   smoothHisto__2->SetBinError(5248,2.716404);
   smoothHisto__2->SetBinError(5249,2.681709);
   smoothHisto__2->SetBinError(5250,2.606845);
   smoothHisto__2->SetBinError(5251,2.584334);
   smoothHisto__2->SetBinError(5252,2.554324);
   smoothHisto__2->SetBinError(5253,2.46532);
   smoothHisto__2->SetBinError(5254,2.329113);
   smoothHisto__2->SetBinError(5255,2.191622);
   smoothHisto__2->SetBinError(5256,2.007021);
   smoothHisto__2->SetBinError(5257,1.909044);
   smoothHisto__2->SetBinError(5258,1.847999);
   smoothHisto__2->SetBinError(5259,1.690699);
   smoothHisto__2->SetBinError(5260,1.662142);
   smoothHisto__2->SetBinError(5261,1.44485);
   smoothHisto__2->SetBinError(5262,1.250837);
   smoothHisto__2->SetBinError(5263,1.226381);
   smoothHisto__2->SetBinError(5264,1.168172);
   smoothHisto__2->SetBinError(5265,1.048367);
   smoothHisto__2->SetBinError(5266,0.8963608);
   smoothHisto__2->SetBinError(5267,0.7260266);
   smoothHisto__2->SetBinError(5268,0.7105515);
   smoothHisto__2->SetBinError(5269,0.6232688);
   smoothHisto__2->SetBinError(5270,0.622801);
   smoothHisto__2->SetBinError(5271,0.5124765);
   smoothHisto__2->SetBinError(5272,0.4330609);
   smoothHisto__2->SetBinError(5273,0.2797266);
   smoothHisto__2->SetBinError(5274,0.2177926);
   smoothHisto__2->SetBinError(5275,0.3203423);
   smoothHisto__2->SetBinError(5276,0.2671051);
   smoothHisto__2->SetBinError(5277,0.144277);
   smoothHisto__2->SetBinError(5278,0.127163);
   smoothHisto__2->SetBinError(5279,0.05745975);
   smoothHisto__2->SetBinError(5280,0.02872988);
   smoothHisto__2->SetBinError(5334,0.05837191);
   smoothHisto__2->SetBinError(5335,0.1364907);
   smoothHisto__2->SetBinError(5336,0.2755124);
   smoothHisto__2->SetBinError(5337,0.4120391);
   smoothHisto__2->SetBinError(5338,0.6191051);
   smoothHisto__2->SetBinError(5339,0.8243189);
   smoothHisto__2->SetBinError(5340,1.044863);
   smoothHisto__2->SetBinError(5341,1.242474);
   smoothHisto__2->SetBinError(5342,1.352611);
   smoothHisto__2->SetBinError(5343,1.515362);
   smoothHisto__2->SetBinError(5344,1.689319);
   smoothHisto__2->SetBinError(5345,1.919894);
   smoothHisto__2->SetBinError(5346,2.162487);
   smoothHisto__2->SetBinError(5347,2.278028);
   smoothHisto__2->SetBinError(5348,2.471938);
   smoothHisto__2->SetBinError(5349,2.650376);
   smoothHisto__2->SetBinError(5350,2.740681);
   smoothHisto__2->SetBinError(5351,2.730757);
   smoothHisto__2->SetBinError(5352,2.652922);
   smoothHisto__2->SetBinError(5353,2.504905);
   smoothHisto__2->SetBinError(5354,2.41261);
   smoothHisto__2->SetBinError(5355,2.419004);
   smoothHisto__2->SetBinError(5356,2.2786);
   smoothHisto__2->SetBinError(5357,2.103744);
   smoothHisto__2->SetBinError(5358,1.820531);
   smoothHisto__2->SetBinError(5359,1.805504);
   smoothHisto__2->SetBinError(5360,1.783773);
   smoothHisto__2->SetBinError(5361,1.627546);
   smoothHisto__2->SetBinError(5362,1.558078);
   smoothHisto__2->SetBinError(5363,1.363093);
   smoothHisto__2->SetBinError(5364,1.19613);
   smoothHisto__2->SetBinError(5365,1.119463);
   smoothHisto__2->SetBinError(5366,0.9459483);
   smoothHisto__2->SetBinError(5367,0.8450065);
   smoothHisto__2->SetBinError(5368,0.7324999);
   smoothHisto__2->SetBinError(5369,0.759448);
   smoothHisto__2->SetBinError(5370,0.6815283);
   smoothHisto__2->SetBinError(5371,0.6402584);
   smoothHisto__2->SetBinError(5372,0.4981388);
   smoothHisto__2->SetBinError(5373,0.4058589);
   smoothHisto__2->SetBinError(5374,0.4254775);
   smoothHisto__2->SetBinError(5375,0.239507);
   smoothHisto__2->SetBinError(5376,0.1602789);
   smoothHisto__2->SetBinError(5377,0.1899226);
   smoothHisto__2->SetBinError(5378,0.2338338);
   smoothHisto__2->SetBinError(5379,0.118324);
   smoothHisto__2->SetBinError(5380,0.07986823);
   smoothHisto__2->SetBinError(5381,0.02872988);
   smoothHisto__2->SetBinError(5435,0.02977062);
   smoothHisto__2->SetBinError(5436,0.09495828);
   smoothHisto__2->SetBinError(5437,0.2112779);
   smoothHisto__2->SetBinError(5438,0.3794595);
   smoothHisto__2->SetBinError(5439,0.4929318);
   smoothHisto__2->SetBinError(5440,0.6440421);
   smoothHisto__2->SetBinError(5441,0.8024641);
   smoothHisto__2->SetBinError(5442,0.8464678);
   smoothHisto__2->SetBinError(5443,1.162014);
   smoothHisto__2->SetBinError(5444,1.270153);
   smoothHisto__2->SetBinError(5445,1.472542);
   smoothHisto__2->SetBinError(5446,1.733605);
   smoothHisto__2->SetBinError(5447,1.89614);
   smoothHisto__2->SetBinError(5448,2.077269);
   smoothHisto__2->SetBinError(5449,2.354012);
   smoothHisto__2->SetBinError(5450,2.589118);
   smoothHisto__2->SetBinError(5451,2.605748);
   smoothHisto__2->SetBinError(5452,2.711855);
   smoothHisto__2->SetBinError(5453,2.608821);
   smoothHisto__2->SetBinError(5454,2.467674);
   smoothHisto__2->SetBinError(5455,2.374645);
   smoothHisto__2->SetBinError(5456,2.369183);
   smoothHisto__2->SetBinError(5457,2.284251);
   smoothHisto__2->SetBinError(5458,2.180848);
   smoothHisto__2->SetBinError(5459,2.011533);
   smoothHisto__2->SetBinError(5460,1.751568);
   smoothHisto__2->SetBinError(5461,1.690746);
   smoothHisto__2->SetBinError(5462,1.643989);
   smoothHisto__2->SetBinError(5463,1.521682);
   smoothHisto__2->SetBinError(5464,1.469875);
   smoothHisto__2->SetBinError(5465,1.348762);
   smoothHisto__2->SetBinError(5466,1.200978);
   smoothHisto__2->SetBinError(5467,0.9631504);
   smoothHisto__2->SetBinError(5468,0.8688258);
   smoothHisto__2->SetBinError(5469,0.8435761);
   smoothHisto__2->SetBinError(5470,0.8272208);
   smoothHisto__2->SetBinError(5471,0.8647043);
   smoothHisto__2->SetBinError(5472,0.7135172);
   smoothHisto__2->SetBinError(5473,0.5482805);
   smoothHisto__2->SetBinError(5474,0.4466064);
   smoothHisto__2->SetBinError(5475,0.304308);
   smoothHisto__2->SetBinError(5476,0.2862061);
   smoothHisto__2->SetBinError(5477,0.2182768);
   smoothHisto__2->SetBinError(5478,0.158691);
   smoothHisto__2->SetBinError(5479,0.1073388);
   smoothHisto__2->SetBinError(5480,0.1183545);
   smoothHisto__2->SetBinError(5481,0.05547351);
   smoothHisto__2->SetBinError(5482,0.02496037);
   smoothHisto__2->SetBinError(5537,0.05954125);
   smoothHisto__2->SetBinError(5538,0.134931);
   smoothHisto__2->SetBinError(5539,0.279101);
   smoothHisto__2->SetBinError(5540,0.3437287);
   smoothHisto__2->SetBinError(5541,0.4556408);
   smoothHisto__2->SetBinError(5542,0.7132764);
   smoothHisto__2->SetBinError(5543,0.8674533);
   smoothHisto__2->SetBinError(5544,0.909234);
   smoothHisto__2->SetBinError(5545,1.231271);
   smoothHisto__2->SetBinError(5546,1.325378);
   smoothHisto__2->SetBinError(5547,1.52363);
   smoothHisto__2->SetBinError(5548,1.729313);
   smoothHisto__2->SetBinError(5549,1.820861);
   smoothHisto__2->SetBinError(5550,1.994221);
   smoothHisto__2->SetBinError(5551,2.227);
   smoothHisto__2->SetBinError(5552,2.43357);
   smoothHisto__2->SetBinError(5553,2.461579);
   smoothHisto__2->SetBinError(5554,2.541506);
   smoothHisto__2->SetBinError(5555,2.572361);
   smoothHisto__2->SetBinError(5556,2.380865);
   smoothHisto__2->SetBinError(5557,2.230714);
   smoothHisto__2->SetBinError(5558,2.19631);
   smoothHisto__2->SetBinError(5559,2.191907);
   smoothHisto__2->SetBinError(5560,2.057893);
   smoothHisto__2->SetBinError(5561,1.943929);
   smoothHisto__2->SetBinError(5562,1.78549);
   smoothHisto__2->SetBinError(5563,1.661442);
   smoothHisto__2->SetBinError(5564,1.553177);
   smoothHisto__2->SetBinError(5565,1.468752);
   smoothHisto__2->SetBinError(5566,1.487005);
   smoothHisto__2->SetBinError(5567,1.204123);
   smoothHisto__2->SetBinError(5568,1.009964);
   smoothHisto__2->SetBinError(5569,0.9239409);
   smoothHisto__2->SetBinError(5570,0.9671509);
   smoothHisto__2->SetBinError(5571,0.8699212);
   smoothHisto__2->SetBinError(5572,0.8123704);
   smoothHisto__2->SetBinError(5573,0.7351162);
   smoothHisto__2->SetBinError(5574,0.5960137);
   smoothHisto__2->SetBinError(5575,0.4885579);
   smoothHisto__2->SetBinError(5576,0.375153);
   smoothHisto__2->SetBinError(5577,0.255796);
   smoothHisto__2->SetBinError(5578,0.348974);
   smoothHisto__2->SetBinError(5579,0.2732835);
   smoothHisto__2->SetBinError(5580,0.2607618);
   smoothHisto__2->SetBinError(5581,0.1271351);
   smoothHisto__2->SetBinError(5582,0.07630621);
   smoothHisto__2->SetBinError(5583,0.02496037);
   smoothHisto__2->SetBinError(5639,0.04808901);
   smoothHisto__2->SetBinError(5640,0.130325);
   smoothHisto__2->SetBinError(5641,0.2525516);
   smoothHisto__2->SetBinError(5642,0.4434767);
   smoothHisto__2->SetBinError(5643,0.5864917);
   smoothHisto__2->SetBinError(5644,0.7241693);
   smoothHisto__2->SetBinError(5645,0.8480289);
   smoothHisto__2->SetBinError(5646,0.8833742);
   smoothHisto__2->SetBinError(5647,1.159529);
   smoothHisto__2->SetBinError(5648,1.337126);
   smoothHisto__2->SetBinError(5649,1.434519);
   smoothHisto__2->SetBinError(5650,1.673587);
   smoothHisto__2->SetBinError(5651,1.875999);
   smoothHisto__2->SetBinError(5652,2.054878);
   smoothHisto__2->SetBinError(5653,2.316541);
   smoothHisto__2->SetBinError(5654,2.402757);
   smoothHisto__2->SetBinError(5655,2.492999);
   smoothHisto__2->SetBinError(5656,2.527786);
   smoothHisto__2->SetBinError(5657,2.402451);
   smoothHisto__2->SetBinError(5658,2.314213);
   smoothHisto__2->SetBinError(5659,2.147054);
   smoothHisto__2->SetBinError(5660,2.069303);
   smoothHisto__2->SetBinError(5661,2.172418);
   smoothHisto__2->SetBinError(5662,2.025348);
   smoothHisto__2->SetBinError(5663,1.836978);
   smoothHisto__2->SetBinError(5664,1.73298);
   smoothHisto__2->SetBinError(5665,1.615491);
   smoothHisto__2->SetBinError(5666,1.464941);
   smoothHisto__2->SetBinError(5667,1.419);
   smoothHisto__2->SetBinError(5668,1.326002);
   smoothHisto__2->SetBinError(5669,1.164666);
   smoothHisto__2->SetBinError(5670,1.009847);
   smoothHisto__2->SetBinError(5671,0.9858104);
   smoothHisto__2->SetBinError(5672,0.8823731);
   smoothHisto__2->SetBinError(5673,0.7324687);
   smoothHisto__2->SetBinError(5674,0.7248155);
   smoothHisto__2->SetBinError(5675,0.6298253);
   smoothHisto__2->SetBinError(5676,0.5512368);
   smoothHisto__2->SetBinError(5677,0.4146601);
   smoothHisto__2->SetBinError(5678,0.2659463);
   smoothHisto__2->SetBinError(5679,0.1854627);
   smoothHisto__2->SetBinError(5680,0.1900564);
   smoothHisto__2->SetBinError(5681,0.1407258);
   smoothHisto__2->SetBinError(5682,0.1316836);
   smoothHisto__2->SetBinError(5683,0.06174173);
   smoothHisto__2->SetBinError(5684,0.02885549);
   smoothHisto__2->SetBinError(5740,0.03467882);
   smoothHisto__2->SetBinError(5741,0.08332099);
   smoothHisto__2->SetBinError(5742,0.1918749);
   smoothHisto__2->SetBinError(5743,0.3027274);
   smoothHisto__2->SetBinError(5744,0.4985389);
   smoothHisto__2->SetBinError(5745,0.7138603);
   smoothHisto__2->SetBinError(5746,0.8319184);
   smoothHisto__2->SetBinError(5747,0.8237465);
   smoothHisto__2->SetBinError(5748,0.868145);
   smoothHisto__2->SetBinError(5749,1.213145);
   smoothHisto__2->SetBinError(5750,1.47688);
   smoothHisto__2->SetBinError(5751,1.474985);
   smoothHisto__2->SetBinError(5752,1.626474);
   smoothHisto__2->SetBinError(5753,1.874501);
   smoothHisto__2->SetBinError(5754,2.019712);
   smoothHisto__2->SetBinError(5755,2.280601);
   smoothHisto__2->SetBinError(5756,2.422619);
   smoothHisto__2->SetBinError(5757,2.445824);
   smoothHisto__2->SetBinError(5758,2.400668);
   smoothHisto__2->SetBinError(5759,2.316286);
   smoothHisto__2->SetBinError(5760,2.123144);
   smoothHisto__2->SetBinError(5761,2.078117);
   smoothHisto__2->SetBinError(5762,2.067816);
   smoothHisto__2->SetBinError(5763,2.063396);
   smoothHisto__2->SetBinError(5764,1.903601);
   smoothHisto__2->SetBinError(5765,1.791653);
   smoothHisto__2->SetBinError(5766,1.721941);
   smoothHisto__2->SetBinError(5767,1.618545);
   smoothHisto__2->SetBinError(5768,1.472072);
   smoothHisto__2->SetBinError(5769,1.316613);
   smoothHisto__2->SetBinError(5770,1.283012);
   smoothHisto__2->SetBinError(5771,1.130767);
   smoothHisto__2->SetBinError(5772,1.007591);
   smoothHisto__2->SetBinError(5773,0.9031265);
   smoothHisto__2->SetBinError(5774,0.7153763);
   smoothHisto__2->SetBinError(5775,0.6095495);
   smoothHisto__2->SetBinError(5776,0.6185);
   smoothHisto__2->SetBinError(5777,0.5091687);
   smoothHisto__2->SetBinError(5778,0.4335911);
   smoothHisto__2->SetBinError(5779,0.3864609);
   smoothHisto__2->SetBinError(5780,0.3027385);
   smoothHisto__2->SetBinError(5781,0.2752892);
   smoothHisto__2->SetBinError(5782,0.207691);
   smoothHisto__2->SetBinError(5783,0.1128667);
   smoothHisto__2->SetBinError(5784,0.07195556);
   smoothHisto__2->SetBinError(5785,0.02885549);
   smoothHisto__2->SetBinError(5842,0.07205149);
   smoothHisto__2->SetBinError(5843,0.1586395);
   smoothHisto__2->SetBinError(5844,0.3325618);
   smoothHisto__2->SetBinError(5845,0.4031935);
   smoothHisto__2->SetBinError(5846,0.5840071);
   smoothHisto__2->SetBinError(5847,0.8152951);
   smoothHisto__2->SetBinError(5848,0.8608345);
   smoothHisto__2->SetBinError(5849,0.9420521);
   smoothHisto__2->SetBinError(5850,0.9445441);
   smoothHisto__2->SetBinError(5851,1.250814);
   smoothHisto__2->SetBinError(5852,1.433699);
   smoothHisto__2->SetBinError(5853,1.617523);
   smoothHisto__2->SetBinError(5854,1.826274);
   smoothHisto__2->SetBinError(5855,1.961766);
   smoothHisto__2->SetBinError(5856,2.124032);
   smoothHisto__2->SetBinError(5857,2.367413);
   smoothHisto__2->SetBinError(5858,2.385289);
   smoothHisto__2->SetBinError(5859,2.346133);
   smoothHisto__2->SetBinError(5860,2.238068);
   smoothHisto__2->SetBinError(5861,2.164528);
   smoothHisto__2->SetBinError(5862,2.072512);
   smoothHisto__2->SetBinError(5863,2.077512);
   smoothHisto__2->SetBinError(5864,2.067031);
   smoothHisto__2->SetBinError(5865,2.054756);
   smoothHisto__2->SetBinError(5866,2.020846);
   smoothHisto__2->SetBinError(5867,1.807919);
   smoothHisto__2->SetBinError(5868,1.578801);
   smoothHisto__2->SetBinError(5869,1.520358);
   smoothHisto__2->SetBinError(5870,1.413274);
   smoothHisto__2->SetBinError(5871,1.224811);
   smoothHisto__2->SetBinError(5872,1.164611);
   smoothHisto__2->SetBinError(5873,1.115433);
   smoothHisto__2->SetBinError(5874,1.011599);
   smoothHisto__2->SetBinError(5875,0.8846525);
   smoothHisto__2->SetBinError(5876,0.7898627);
   smoothHisto__2->SetBinError(5877,0.6819527);
   smoothHisto__2->SetBinError(5878,0.5874004);
   smoothHisto__2->SetBinError(5879,0.6385712);
   smoothHisto__2->SetBinError(5880,0.4735882);
   smoothHisto__2->SetBinError(5881,0.3688966);
   smoothHisto__2->SetBinError(5882,0.464618);
   smoothHisto__2->SetBinError(5883,0.3961157);
   smoothHisto__2->SetBinError(5884,0.2101845);
   smoothHisto__2->SetBinError(5885,0.1008432);
   smoothHisto__2->SetBinError(5886,0.0558922);
   smoothHisto__2->SetBinError(5887,0.05063806);
   smoothHisto__2->SetBinError(5888,0.02284584);
   smoothHisto__2->SetBinError(5944,0.05221455);
   smoothHisto__2->SetBinError(5945,0.1215245);
   smoothHisto__2->SetBinError(5946,0.2658045);
   smoothHisto__2->SetBinError(5947,0.3769676);
   smoothHisto__2->SetBinError(5948,0.5632467);
   smoothHisto__2->SetBinError(5949,0.7198947);
   smoothHisto__2->SetBinError(5950,0.7726632);
   smoothHisto__2->SetBinError(5951,0.9342521);
   smoothHisto__2->SetBinError(5952,0.9936079);
   smoothHisto__2->SetBinError(5953,1.228101);
   smoothHisto__2->SetBinError(5954,1.387495);
   smoothHisto__2->SetBinError(5955,1.626351);
   smoothHisto__2->SetBinError(5956,1.805588);
   smoothHisto__2->SetBinError(5957,1.944464);
   smoothHisto__2->SetBinError(5958,2.108647);
   smoothHisto__2->SetBinError(5959,2.390575);
   smoothHisto__2->SetBinError(5960,2.373089);
   smoothHisto__2->SetBinError(5961,2.306418);
   smoothHisto__2->SetBinError(5962,2.225108);
   smoothHisto__2->SetBinError(5963,2.107791);
   smoothHisto__2->SetBinError(5964,2.109752);
   smoothHisto__2->SetBinError(5965,2.100634);
   smoothHisto__2->SetBinError(5966,2.0397);
   smoothHisto__2->SetBinError(5967,1.910167);
   smoothHisto__2->SetBinError(5968,1.802331);
   smoothHisto__2->SetBinError(5969,1.667455);
   smoothHisto__2->SetBinError(5970,1.53861);
   smoothHisto__2->SetBinError(5971,1.429794);
   smoothHisto__2->SetBinError(5972,1.276162);
   smoothHisto__2->SetBinError(5973,1.161342);
   smoothHisto__2->SetBinError(5974,1.111064);
   smoothHisto__2->SetBinError(5975,1.094101);
   smoothHisto__2->SetBinError(5976,0.9571944);
   smoothHisto__2->SetBinError(5977,0.7996343);
   smoothHisto__2->SetBinError(5978,0.7624509);
   smoothHisto__2->SetBinError(5979,0.5907226);
   smoothHisto__2->SetBinError(5980,0.5583767);
   smoothHisto__2->SetBinError(5981,0.4854184);
   smoothHisto__2->SetBinError(5982,0.4528069);
   smoothHisto__2->SetBinError(5983,0.4069639);
   smoothHisto__2->SetBinError(5984,0.4845606);
   smoothHisto__2->SetBinError(5985,0.349938);
   smoothHisto__2->SetBinError(5986,0.1819235);
   smoothHisto__2->SetBinError(5987,0.1191743);
   smoothHisto__2->SetBinError(5988,0.1074061);
   smoothHisto__2->SetBinError(5989,0.1030123);
   smoothHisto__2->SetBinError(5990,0.05063806);
   smoothHisto__2->SetBinError(5991,0.02284584);
   smoothHisto__2->SetBinError(6046,0.02984926);
   smoothHisto__2->SetBinError(6047,0.07776256);
   smoothHisto__2->SetBinError(6048,0.1776261);
   smoothHisto__2->SetBinError(6049,0.3228086);
   smoothHisto__2->SetBinError(6050,0.602398);
   smoothHisto__2->SetBinError(6051,0.7748229);
   smoothHisto__2->SetBinError(6052,0.7767787);
   smoothHisto__2->SetBinError(6053,0.8965597);
   smoothHisto__2->SetBinError(6054,1.004633);
   smoothHisto__2->SetBinError(6055,1.295955);
   smoothHisto__2->SetBinError(6056,1.379905);
   smoothHisto__2->SetBinError(6057,1.531396);
   smoothHisto__2->SetBinError(6058,1.692084);
   smoothHisto__2->SetBinError(6059,1.954602);
   smoothHisto__2->SetBinError(6060,2.189214);
   smoothHisto__2->SetBinError(6061,2.445893);
   smoothHisto__2->SetBinError(6062,2.31569);
   smoothHisto__2->SetBinError(6063,2.22366);
   smoothHisto__2->SetBinError(6064,2.141955);
   smoothHisto__2->SetBinError(6065,2.040823);
   smoothHisto__2->SetBinError(6066,2.069462);
   smoothHisto__2->SetBinError(6067,2.001344);
   smoothHisto__2->SetBinError(6068,1.887055);
   smoothHisto__2->SetBinError(6069,1.737322);
   smoothHisto__2->SetBinError(6070,1.681246);
   smoothHisto__2->SetBinError(6071,1.572941);
   smoothHisto__2->SetBinError(6072,1.418653);
   smoothHisto__2->SetBinError(6073,1.388761);
   smoothHisto__2->SetBinError(6074,1.230185);
   smoothHisto__2->SetBinError(6075,1.137827);
   smoothHisto__2->SetBinError(6076,1.109719);
   smoothHisto__2->SetBinError(6077,1.037346);
   smoothHisto__2->SetBinError(6078,0.9199148);
   smoothHisto__2->SetBinError(6079,0.7675514);
   smoothHisto__2->SetBinError(6080,0.6564268);
   smoothHisto__2->SetBinError(6081,0.4878281);
   smoothHisto__2->SetBinError(6082,0.5099284);
   smoothHisto__2->SetBinError(6083,0.4779708);
   smoothHisto__2->SetBinError(6084,0.3288577);
   smoothHisto__2->SetBinError(6085,0.3011712);
   smoothHisto__2->SetBinError(6086,0.2666459);
   smoothHisto__2->SetBinError(6087,0.2134135);
   smoothHisto__2->SetBinError(6088,0.1448589);
   smoothHisto__2->SetBinError(6089,0.2017656);
   smoothHisto__2->SetBinError(6090,0.2148121);
   smoothHisto__2->SetBinError(6091,0.2070073);
   smoothHisto__2->SetBinError(6092,0.1012761);
   smoothHisto__2->SetBinError(6093,0.04569169);
   smoothHisto__2->SetBinError(6147,0.02258415);
   smoothHisto__2->SetBinError(6148,0.05068596);
   smoothHisto__2->SetBinError(6149,0.1071462);
   smoothHisto__2->SetBinError(6150,0.1733522);
   smoothHisto__2->SetBinError(6151,0.3215298);
   smoothHisto__2->SetBinError(6152,0.5857149);
   smoothHisto__2->SetBinError(6153,0.759902);
   smoothHisto__2->SetBinError(6154,0.7618314);
   smoothHisto__2->SetBinError(6155,0.8363653);
   smoothHisto__2->SetBinError(6156,0.9266712);
   smoothHisto__2->SetBinError(6157,1.218698);
   smoothHisto__2->SetBinError(6158,1.368525);
   smoothHisto__2->SetBinError(6159,1.49704);
   smoothHisto__2->SetBinError(6160,1.708733);
   smoothHisto__2->SetBinError(6161,1.957285);
   smoothHisto__2->SetBinError(6162,2.215456);
   smoothHisto__2->SetBinError(6163,2.344845);
   smoothHisto__2->SetBinError(6164,2.330839);
   smoothHisto__2->SetBinError(6165,2.223871);
   smoothHisto__2->SetBinError(6166,2.212907);
   smoothHisto__2->SetBinError(6167,2.049156);
   smoothHisto__2->SetBinError(6168,2.021841);
   smoothHisto__2->SetBinError(6169,1.933028);
   smoothHisto__2->SetBinError(6170,1.934114);
   smoothHisto__2->SetBinError(6171,1.769438);
   smoothHisto__2->SetBinError(6172,1.656149);
   smoothHisto__2->SetBinError(6173,1.564393);
   smoothHisto__2->SetBinError(6174,1.517671);
   smoothHisto__2->SetBinError(6175,1.382012);
   smoothHisto__2->SetBinError(6176,1.215611);
   smoothHisto__2->SetBinError(6177,1.084708);
   smoothHisto__2->SetBinError(6178,0.9551905);
   smoothHisto__2->SetBinError(6179,1.002501);
   smoothHisto__2->SetBinError(6180,0.8594869);
   smoothHisto__2->SetBinError(6181,0.7019262);
   smoothHisto__2->SetBinError(6182,0.6887334);
   smoothHisto__2->SetBinError(6183,0.5748035);
   smoothHisto__2->SetBinError(6184,0.5411657);
   smoothHisto__2->SetBinError(6185,0.46261);
   smoothHisto__2->SetBinError(6186,0.3262074);
   smoothHisto__2->SetBinError(6187,0.3440614);
   smoothHisto__2->SetBinError(6188,0.2268077);
   smoothHisto__2->SetBinError(6189,0.2481875);
   smoothHisto__2->SetBinError(6190,0.1790587);
   smoothHisto__2->SetBinError(6191,0.1995736);
   smoothHisto__2->SetBinError(6192,0.1349553);
   smoothHisto__2->SetBinError(6193,0.112959);
   smoothHisto__2->SetBinError(6194,0.06828655);
   smoothHisto__2->SetBinError(6195,0.03235185);
   smoothHisto__2->SetBinError(6249,0.0451683);
   smoothHisto__2->SetBinError(6250,0.1013719);
   smoothHisto__2->SetBinError(6251,0.2142684);
   smoothHisto__2->SetBinError(6252,0.2817358);
   smoothHisto__2->SetBinError(6253,0.4368909);
   smoothHisto__2->SetBinError(6254,0.6379324);
   smoothHisto__2->SetBinError(6255,0.7825652);
   smoothHisto__2->SetBinError(6256,0.7520369);
   smoothHisto__2->SetBinError(6257,0.8102918);
   smoothHisto__2->SetBinError(6258,0.8996825);
   smoothHisto__2->SetBinError(6259,1.138504);
   smoothHisto__2->SetBinError(6260,1.333436);
   smoothHisto__2->SetBinError(6261,1.467622);
   smoothHisto__2->SetBinError(6262,1.687437);
   smoothHisto__2->SetBinError(6263,1.919038);
   smoothHisto__2->SetBinError(6264,2.15373);
   smoothHisto__2->SetBinError(6265,2.287413);
   smoothHisto__2->SetBinError(6266,2.313501);
   smoothHisto__2->SetBinError(6267,2.218316);
   smoothHisto__2->SetBinError(6268,2.224515);
   smoothHisto__2->SetBinError(6269,2.107978);
   smoothHisto__2->SetBinError(6270,1.955454);
   smoothHisto__2->SetBinError(6271,1.911594);
   smoothHisto__2->SetBinError(6272,1.837666);
   smoothHisto__2->SetBinError(6273,1.756123);
   smoothHisto__2->SetBinError(6274,1.700018);
   smoothHisto__2->SetBinError(6275,1.602315);
   smoothHisto__2->SetBinError(6276,1.472632);
   smoothHisto__2->SetBinError(6277,1.326694);
   smoothHisto__2->SetBinError(6278,1.201782);
   smoothHisto__2->SetBinError(6279,1.158077);
   smoothHisto__2->SetBinError(6280,0.9949828);
   smoothHisto__2->SetBinError(6281,0.8659692);
   smoothHisto__2->SetBinError(6282,0.7330955);
   smoothHisto__2->SetBinError(6283,0.6960105);
   smoothHisto__2->SetBinError(6284,0.5791577);
   smoothHisto__2->SetBinError(6285,0.4495683);
   smoothHisto__2->SetBinError(6286,0.4149832);
   smoothHisto__2->SetBinError(6287,0.378302);
   smoothHisto__2->SetBinError(6288,0.4154371);
   smoothHisto__2->SetBinError(6289,0.3797097);
   smoothHisto__2->SetBinError(6290,0.2505628);
   smoothHisto__2->SetBinError(6291,0.2669729);
   smoothHisto__2->SetBinError(6292,0.2491685);
   smoothHisto__2->SetBinError(6293,0.1522942);
   smoothHisto__2->SetBinError(6294,0.08866789);
   smoothHisto__2->SetBinError(6295,0.07119637);
   smoothHisto__2->SetBinError(6296,0.09443141);
   smoothHisto__2->SetBinError(6297,0.04581309);
   smoothHisto__2->SetBinError(6298,0.02290655);
   smoothHisto__2->SetBinError(6351,0.02258415);
   smoothHisto__2->SetBinError(6352,0.05810436);
   smoothHisto__2->SetBinError(6353,0.1581543);
   smoothHisto__2->SetBinError(6354,0.2698236);
   smoothHisto__2->SetBinError(6355,0.5089712);
   smoothHisto__2->SetBinError(6356,0.6300031);
   smoothHisto__2->SetBinError(6357,0.7687588);
   smoothHisto__2->SetBinError(6358,0.9117446);
   smoothHisto__2->SetBinError(6359,1.002729);
   smoothHisto__2->SetBinError(6360,0.9867384);
   smoothHisto__2->SetBinError(6361,1.166469);
   smoothHisto__2->SetBinError(6362,1.373391);
   smoothHisto__2->SetBinError(6363,1.62531);
   smoothHisto__2->SetBinError(6364,1.838948);
   smoothHisto__2->SetBinError(6365,1.980485);
   smoothHisto__2->SetBinError(6366,2.209767);
   smoothHisto__2->SetBinError(6367,2.132352);
   smoothHisto__2->SetBinError(6368,2.137261);
   smoothHisto__2->SetBinError(6369,2.102167);
   smoothHisto__2->SetBinError(6370,2.098765);
   smoothHisto__2->SetBinError(6371,1.995444);
   smoothHisto__2->SetBinError(6372,1.897727);
   smoothHisto__2->SetBinError(6373,1.820193);
   smoothHisto__2->SetBinError(6374,1.725312);
   smoothHisto__2->SetBinError(6375,1.637494);
   smoothHisto__2->SetBinError(6376,1.501958);
   smoothHisto__2->SetBinError(6377,1.391512);
   smoothHisto__2->SetBinError(6378,1.28615);
   smoothHisto__2->SetBinError(6379,1.193696);
   smoothHisto__2->SetBinError(6380,1.218933);
   smoothHisto__2->SetBinError(6381,1.066599);
   smoothHisto__2->SetBinError(6382,0.8893309);
   smoothHisto__2->SetBinError(6383,0.8086015);
   smoothHisto__2->SetBinError(6384,0.8116267);
   smoothHisto__2->SetBinError(6385,0.6663953);
   smoothHisto__2->SetBinError(6386,0.5897643);
   smoothHisto__2->SetBinError(6387,0.605358);
   smoothHisto__2->SetBinError(6388,0.4753596);
   smoothHisto__2->SetBinError(6389,0.3730456);
   smoothHisto__2->SetBinError(6390,0.3006909);
   smoothHisto__2->SetBinError(6391,0.3082599);
   smoothHisto__2->SetBinError(6392,0.2897268);
   smoothHisto__2->SetBinError(6393,0.2087839);
   smoothHisto__2->SetBinError(6394,0.2336438);
   smoothHisto__2->SetBinError(6395,0.1186664);
   smoothHisto__2->SetBinError(6396,0.07346936);
   smoothHisto__2->SetBinError(6397,0.09162619);
   smoothHisto__2->SetBinError(6398,0.1832524);
   smoothHisto__2->SetBinError(6399,0.09162619);
   smoothHisto__2->SetBinError(6400,0.04581309);
   smoothHisto__2->SetBinError(6453,0.02840863);
   smoothHisto__2->SetBinError(6454,0.07066433);
   smoothHisto__2->SetBinError(6455,0.2009806);
   smoothHisto__2->SetBinError(6456,0.3490136);
   smoothHisto__2->SetBinError(6457,0.6297495);
   smoothHisto__2->SetBinError(6458,0.6928615);
   smoothHisto__2->SetBinError(6459,0.7491085);
   smoothHisto__2->SetBinError(6460,0.894687);
   smoothHisto__2->SetBinError(6461,0.9712875);
   smoothHisto__2->SetBinError(6462,1.054961);
   smoothHisto__2->SetBinError(6463,1.269915);
   smoothHisto__2->SetBinError(6464,1.498719);
   smoothHisto__2->SetBinError(6465,1.796769);
   smoothHisto__2->SetBinError(6466,1.904708);
   smoothHisto__2->SetBinError(6467,1.925999);
   smoothHisto__2->SetBinError(6468,2.141768);
   smoothHisto__2->SetBinError(6469,2.096611);
   smoothHisto__2->SetBinError(6470,2.135979);
   smoothHisto__2->SetBinError(6471,2.107732);
   smoothHisto__2->SetBinError(6472,2.186244);
   smoothHisto__2->SetBinError(6473,2.130659);
   smoothHisto__2->SetBinError(6474,1.961504);
   smoothHisto__2->SetBinError(6475,1.72569);
   smoothHisto__2->SetBinError(6476,1.566238);
   smoothHisto__2->SetBinError(6477,1.492113);
   smoothHisto__2->SetBinError(6478,1.374271);
   smoothHisto__2->SetBinError(6479,1.22912);
   smoothHisto__2->SetBinError(6480,1.260301);
   smoothHisto__2->SetBinError(6481,1.184694);
   smoothHisto__2->SetBinError(6482,1.096894);
   smoothHisto__2->SetBinError(6483,1.038618);
   smoothHisto__2->SetBinError(6484,0.9010722);
   smoothHisto__2->SetBinError(6485,0.8084859);
   smoothHisto__2->SetBinError(6486,0.7718171);
   smoothHisto__2->SetBinError(6487,0.6257639);
   smoothHisto__2->SetBinError(6488,0.6359795);
   smoothHisto__2->SetBinError(6489,0.6974738);
   smoothHisto__2->SetBinError(6490,0.5221778);
   smoothHisto__2->SetBinError(6491,0.5008879);
   smoothHisto__2->SetBinError(6492,0.3590578);
   smoothHisto__2->SetBinError(6493,0.2680006);
   smoothHisto__2->SetBinError(6494,0.204379);
   smoothHisto__2->SetBinError(6495,0.1376487);
   smoothHisto__2->SetBinError(6496,0.1365836);
   smoothHisto__2->SetBinError(6497,0.06443022);
   smoothHisto__2->SetBinError(6498,0.03679237);
   smoothHisto__2->SetBinError(6499,0.04581309);
   smoothHisto__2->SetBinError(6500,0.09162619);
   smoothHisto__2->SetBinError(6501,0.04581309);
   smoothHisto__2->SetBinError(6502,0.02290655);
   smoothHisto__2->SetBinError(6555,0.05827456);
   smoothHisto__2->SetBinError(6556,0.14199);
   smoothHisto__2->SetBinError(6557,0.3094581);
   smoothHisto__2->SetBinError(6558,0.4455892);
   smoothHisto__2->SetBinError(6559,0.6229394);
   smoothHisto__2->SetBinError(6560,0.7408332);
   smoothHisto__2->SetBinError(6561,0.7140156);
   smoothHisto__2->SetBinError(6562,0.7887092);
   smoothHisto__2->SetBinError(6563,0.9954173);
   smoothHisto__2->SetBinError(6564,1.097063);
   smoothHisto__2->SetBinError(6565,1.203694);
   smoothHisto__2->SetBinError(6566,1.502649);
   smoothHisto__2->SetBinError(6567,1.660204);
   smoothHisto__2->SetBinError(6568,1.835041);
   smoothHisto__2->SetBinError(6569,2.023273);
   smoothHisto__2->SetBinError(6570,2.176703);
   smoothHisto__2->SetBinError(6571,2.126534);
   smoothHisto__2->SetBinError(6572,2.026341);
   smoothHisto__2->SetBinError(6573,1.999884);
   smoothHisto__2->SetBinError(6574,1.944986);
   smoothHisto__2->SetBinError(6575,1.942189);
   smoothHisto__2->SetBinError(6576,1.862033);
   smoothHisto__2->SetBinError(6577,1.613037);
   smoothHisto__2->SetBinError(6578,1.502873);
   smoothHisto__2->SetBinError(6579,1.507449);
   smoothHisto__2->SetBinError(6580,1.627619);
   smoothHisto__2->SetBinError(6581,1.364863);
   smoothHisto__2->SetBinError(6582,1.322757);
   smoothHisto__2->SetBinError(6583,1.26703);
   smoothHisto__2->SetBinError(6584,1.144353);
   smoothHisto__2->SetBinError(6585,1.064571);
   smoothHisto__2->SetBinError(6586,0.8686182);
   smoothHisto__2->SetBinError(6587,0.7612114);
   smoothHisto__2->SetBinError(6588,0.6989259);
   smoothHisto__2->SetBinError(6589,0.6296759);
   smoothHisto__2->SetBinError(6590,0.6330743);
   smoothHisto__2->SetBinError(6591,0.6954574);
   smoothHisto__2->SetBinError(6592,0.4600433);
   smoothHisto__2->SetBinError(6593,0.3992446);
   smoothHisto__2->SetBinError(6594,0.3030164);
   smoothHisto__2->SetBinError(6595,0.2537904);
   smoothHisto__2->SetBinError(6596,0.2613069);
   smoothHisto__2->SetBinError(6597,0.1914099);
   smoothHisto__2->SetBinError(6598,0.1608739);
   smoothHisto__2->SetBinError(6599,0.07489278);
   smoothHisto__2->SetBinError(6600,0.03180624);
   smoothHisto__2->SetBinError(6601,0.02290655);
   smoothHisto__2->SetBinError(6602,0.04581309);
   smoothHisto__2->SetBinError(6603,0.02290655);
   smoothHisto__2->SetBinError(6657,0.04513458);
   smoothHisto__2->SetBinError(6658,0.1318247);
   smoothHisto__2->SetBinError(6659,0.2814354);
   smoothHisto__2->SetBinError(6660,0.4526672);
   smoothHisto__2->SetBinError(6661,0.5201404);
   smoothHisto__2->SetBinError(6662,0.6448434);
   smoothHisto__2->SetBinError(6663,0.7268033);
   smoothHisto__2->SetBinError(6664,0.8463213);
   smoothHisto__2->SetBinError(6665,1.062627);
   smoothHisto__2->SetBinError(6666,1.203839);
   smoothHisto__2->SetBinError(6667,1.26258);
   smoothHisto__2->SetBinError(6668,1.518289);
   smoothHisto__2->SetBinError(6669,1.73717);
   smoothHisto__2->SetBinError(6670,1.897023);
   smoothHisto__2->SetBinError(6671,1.959268);
   smoothHisto__2->SetBinError(6672,2.092559);
   smoothHisto__2->SetBinError(6673,2.107101);
   smoothHisto__2->SetBinError(6674,1.972619);
   smoothHisto__2->SetBinError(6675,1.8874);
   smoothHisto__2->SetBinError(6676,1.808187);
   smoothHisto__2->SetBinError(6677,1.931449);
   smoothHisto__2->SetBinError(6678,1.83201);
   smoothHisto__2->SetBinError(6679,1.683068);
   smoothHisto__2->SetBinError(6680,1.616972);
   smoothHisto__2->SetBinError(6681,1.531394);
   smoothHisto__2->SetBinError(6682,1.669337);
   smoothHisto__2->SetBinError(6683,1.381349);
   smoothHisto__2->SetBinError(6684,1.167323);
   smoothHisto__2->SetBinError(6685,1.059855);
   smoothHisto__2->SetBinError(6686,0.9741871);
   smoothHisto__2->SetBinError(6687,0.9425389);
   smoothHisto__2->SetBinError(6688,0.801795);
   smoothHisto__2->SetBinError(6689,0.7531743);
   smoothHisto__2->SetBinError(6690,0.6536264);
   smoothHisto__2->SetBinError(6691,0.5861642);
   smoothHisto__2->SetBinError(6692,0.5189236);
   smoothHisto__2->SetBinError(6693,0.480436);
   smoothHisto__2->SetBinError(6694,0.3054568);
   smoothHisto__2->SetBinError(6695,0.3188789);
   smoothHisto__2->SetBinError(6696,0.2211122);
   smoothHisto__2->SetBinError(6697,0.2546003);
   smoothHisto__2->SetBinError(6698,0.2826197);
   smoothHisto__2->SetBinError(6699,0.1749788);
   smoothHisto__2->SetBinError(6700,0.1043962);
   smoothHisto__2->SetBinError(6701,0.04108833);
   smoothHisto__2->SetBinError(6702,0.01590312);
   smoothHisto__2->SetBinError(6759,0.05634942);
   smoothHisto__2->SetBinError(6760,0.1410953);
   smoothHisto__2->SetBinError(6761,0.3080598);
   smoothHisto__2->SetBinError(6762,0.4355347);
   smoothHisto__2->SetBinError(6763,0.5530138);
   smoothHisto__2->SetBinError(6764,0.5894406);
   smoothHisto__2->SetBinError(6765,0.7735715);
   smoothHisto__2->SetBinError(6766,0.8428536);
   smoothHisto__2->SetBinError(6767,0.9126415);
   smoothHisto__2->SetBinError(6768,1.199715);
   smoothHisto__2->SetBinError(6769,1.346759);
   smoothHisto__2->SetBinError(6770,1.461057);
   smoothHisto__2->SetBinError(6771,1.675268);
   smoothHisto__2->SetBinError(6772,1.926862);
   smoothHisto__2->SetBinError(6773,1.956938);
   smoothHisto__2->SetBinError(6774,2.002239);
   smoothHisto__2->SetBinError(6775,2.05747);
   smoothHisto__2->SetBinError(6776,1.84933);
   smoothHisto__2->SetBinError(6777,1.884464);
   smoothHisto__2->SetBinError(6778,1.844285);
   smoothHisto__2->SetBinError(6779,1.833344);
   smoothHisto__2->SetBinError(6780,1.670789);
   smoothHisto__2->SetBinError(6781,1.646455);
   smoothHisto__2->SetBinError(6782,1.568682);
   smoothHisto__2->SetBinError(6783,1.45995);
   smoothHisto__2->SetBinError(6784,1.519407);
   smoothHisto__2->SetBinError(6785,1.328409);
   smoothHisto__2->SetBinError(6786,1.216287);
   smoothHisto__2->SetBinError(6787,1.183653);
   smoothHisto__2->SetBinError(6788,1.075432);
   smoothHisto__2->SetBinError(6789,0.963168);
   smoothHisto__2->SetBinError(6790,0.8411625);
   smoothHisto__2->SetBinError(6791,0.7888797);
   smoothHisto__2->SetBinError(6792,0.7404655);
   smoothHisto__2->SetBinError(6793,0.5954606);
   smoothHisto__2->SetBinError(6794,0.5443589);
   smoothHisto__2->SetBinError(6795,0.4835151);
   smoothHisto__2->SetBinError(6796,0.3203649);
   smoothHisto__2->SetBinError(6797,0.3746839);
   smoothHisto__2->SetBinError(6798,0.2478664);
   smoothHisto__2->SetBinError(6799,0.3276057);
   smoothHisto__2->SetBinError(6800,0.2216113);
   smoothHisto__2->SetBinError(6801,0.1974809);
   smoothHisto__2->SetBinError(6802,0.09509608);
   smoothHisto__2->SetBinError(6803,0.04441897);
   smoothHisto__2->SetBinError(6861,0.06372177);
   smoothHisto__2->SetBinError(6862,0.1678656);
   smoothHisto__2->SetBinError(6863,0.3516485);
   smoothHisto__2->SetBinError(6864,0.5134086);
   smoothHisto__2->SetBinError(6865,0.5667774);
   smoothHisto__2->SetBinError(6866,0.5561849);
   smoothHisto__2->SetBinError(6867,0.7522037);
   smoothHisto__2->SetBinError(6868,0.8249759);
   smoothHisto__2->SetBinError(6869,0.9123185);
   smoothHisto__2->SetBinError(6870,1.168196);
   smoothHisto__2->SetBinError(6871,1.363666);
   smoothHisto__2->SetBinError(6872,1.477639);
   smoothHisto__2->SetBinError(6873,1.670485);
   smoothHisto__2->SetBinError(6874,1.938808);
   smoothHisto__2->SetBinError(6875,2.023654);
   smoothHisto__2->SetBinError(6876,1.958391);
   smoothHisto__2->SetBinError(6877,1.896485);
   smoothHisto__2->SetBinError(6878,1.809696);
   smoothHisto__2->SetBinError(6879,1.849977);
   smoothHisto__2->SetBinError(6880,1.766456);
   smoothHisto__2->SetBinError(6881,1.617827);
   smoothHisto__2->SetBinError(6882,1.512292);
   smoothHisto__2->SetBinError(6883,1.658317);
   smoothHisto__2->SetBinError(6884,1.587478);
   smoothHisto__2->SetBinError(6885,1.475395);
   smoothHisto__2->SetBinError(6886,1.332286);
   smoothHisto__2->SetBinError(6887,1.217051);
   smoothHisto__2->SetBinError(6888,1.172767);
   smoothHisto__2->SetBinError(6889,1.15809);
   smoothHisto__2->SetBinError(6890,0.9954071);
   smoothHisto__2->SetBinError(6891,0.879115);
   smoothHisto__2->SetBinError(6892,0.7440573);
   smoothHisto__2->SetBinError(6893,0.6231762);
   smoothHisto__2->SetBinError(6894,0.5874076);
   smoothHisto__2->SetBinError(6895,0.4533155);
   smoothHisto__2->SetBinError(6896,0.3949413);
   smoothHisto__2->SetBinError(6897,0.3388871);
   smoothHisto__2->SetBinError(6898,0.3450094);
   smoothHisto__2->SetBinError(6899,0.3636268);
   smoothHisto__2->SetBinError(6900,0.2609312);
   smoothHisto__2->SetBinError(6901,0.3141857);
   smoothHisto__2->SetBinError(6902,0.1967408);
   smoothHisto__2->SetBinError(6903,0.125758);
   smoothHisto__2->SetBinError(6904,0.04743112);
   smoothHisto__2->SetBinError(6905,0.02073726);
   smoothHisto__2->SetBinError(6962,0.03385349);
   smoothHisto__2->SetBinError(6963,0.08330079);
   smoothHisto__2->SetBinError(6964,0.1761707);
   smoothHisto__2->SetBinError(6965,0.3173921);
   smoothHisto__2->SetBinError(6966,0.5385964);
   smoothHisto__2->SetBinError(6967,0.5860477);
   smoothHisto__2->SetBinError(6968,0.6864702);
   smoothHisto__2->SetBinError(6969,0.8309611);
   smoothHisto__2->SetBinError(6970,0.9908504);
   smoothHisto__2->SetBinError(6971,0.9549032);
   smoothHisto__2->SetBinError(6972,1.195216);
   smoothHisto__2->SetBinError(6973,1.318703);
   smoothHisto__2->SetBinError(6974,1.53939);
   smoothHisto__2->SetBinError(6975,1.728294);
   smoothHisto__2->SetBinError(6976,1.96955);
   smoothHisto__2->SetBinError(6977,1.965653);
   smoothHisto__2->SetBinError(6978,1.933148);
   smoothHisto__2->SetBinError(6979,1.886723);
   smoothHisto__2->SetBinError(6980,1.720663);
   smoothHisto__2->SetBinError(6981,1.755122);
   smoothHisto__2->SetBinError(6982,1.798427);
   smoothHisto__2->SetBinError(6983,1.571045);
   smoothHisto__2->SetBinError(6984,1.469695);
   smoothHisto__2->SetBinError(6985,1.61322);
   smoothHisto__2->SetBinError(6986,1.437708);
   smoothHisto__2->SetBinError(6987,1.329461);
   smoothHisto__2->SetBinError(6988,1.163322);
   smoothHisto__2->SetBinError(6989,1.019181);
   smoothHisto__2->SetBinError(6990,1.001418);
   smoothHisto__2->SetBinError(6991,1.028752);
   smoothHisto__2->SetBinError(6992,0.9252505);
   smoothHisto__2->SetBinError(6993,0.9022963);
   smoothHisto__2->SetBinError(6994,0.682546);
   smoothHisto__2->SetBinError(6995,0.5336414);
   smoothHisto__2->SetBinError(6996,0.4065629);
   smoothHisto__2->SetBinError(6997,0.3585662);
   smoothHisto__2->SetBinError(6998,0.3032563);
   smoothHisto__2->SetBinError(6999,0.3730436);
   smoothHisto__2->SetBinError(7000,0.2682595);
   smoothHisto__2->SetBinError(7001,0.2738168);
   smoothHisto__2->SetBinError(7002,0.1890144);
   smoothHisto__2->SetBinError(7003,0.2582888);
   smoothHisto__2->SetBinError(7004,0.2440038);
   smoothHisto__2->SetBinError(7005,0.142976);
   smoothHisto__2->SetBinError(7006,0.06617058);
   smoothHisto__2->SetBinError(7063,0.03285003);
   smoothHisto__2->SetBinError(7064,0.08069908);
   smoothHisto__2->SetBinError(7065,0.1609765);
   smoothHisto__2->SetBinError(7066,0.2672729);
   smoothHisto__2->SetBinError(7067,0.3819124);
   smoothHisto__2->SetBinError(7068,0.5257486);
   smoothHisto__2->SetBinError(7069,0.5433491);
   smoothHisto__2->SetBinError(7070,0.7047842);
   smoothHisto__2->SetBinError(7071,0.8572123);
   smoothHisto__2->SetBinError(7072,1.008789);
   smoothHisto__2->SetBinError(7073,0.9496051);
   smoothHisto__2->SetBinError(7074,1.149709);
   smoothHisto__2->SetBinError(7075,1.355952);
   smoothHisto__2->SetBinError(7076,1.580196);
   smoothHisto__2->SetBinError(7077,1.791737);
   smoothHisto__2->SetBinError(7078,1.945952);
   smoothHisto__2->SetBinError(7079,1.919716);
   smoothHisto__2->SetBinError(7080,1.878585);
   smoothHisto__2->SetBinError(7081,1.811122);
   smoothHisto__2->SetBinError(7082,1.761643);
   smoothHisto__2->SetBinError(7083,1.706978);
   smoothHisto__2->SetBinError(7084,1.767656);
   smoothHisto__2->SetBinError(7085,1.571295);
   smoothHisto__2->SetBinError(7086,1.499408);
   smoothHisto__2->SetBinError(7087,1.519634);
   smoothHisto__2->SetBinError(7088,1.393309);
   smoothHisto__2->SetBinError(7089,1.332644);
   smoothHisto__2->SetBinError(7090,1.212476);
   smoothHisto__2->SetBinError(7091,1.097852);
   smoothHisto__2->SetBinError(7092,1.106084);
   smoothHisto__2->SetBinError(7093,0.9883942);
   smoothHisto__2->SetBinError(7094,0.8639781);
   smoothHisto__2->SetBinError(7095,0.7800238);
   smoothHisto__2->SetBinError(7096,0.6080664);
   smoothHisto__2->SetBinError(7097,0.6316558);
   smoothHisto__2->SetBinError(7098,0.4269842);
   smoothHisto__2->SetBinError(7099,0.4645773);
   smoothHisto__2->SetBinError(7100,0.3632983);
   smoothHisto__2->SetBinError(7101,0.3489394);
   smoothHisto__2->SetBinError(7102,0.3000416);
   smoothHisto__2->SetBinError(7103,0.3087145);
   smoothHisto__2->SetBinError(7104,0.170422);
   smoothHisto__2->SetBinError(7105,0.1752284);
   smoothHisto__2->SetBinError(7106,0.2447697);
   smoothHisto__2->SetBinError(7107,0.1786293);
   smoothHisto__2->SetBinError(7108,0.08860262);
   smoothHisto__2->SetBinError(7109,0.03381877);
   smoothHisto__2->SetBinError(7164,0.01873988);
   smoothHisto__2->SetBinError(7165,0.06570006);
   smoothHisto__2->SetBinError(7166,0.1422385);
   smoothHisto__2->SetBinError(7167,0.2509506);
   smoothHisto__2->SetBinError(7168,0.2800059);
   smoothHisto__2->SetBinError(7169,0.3316438);
   smoothHisto__2->SetBinError(7170,0.4632722);
   smoothHisto__2->SetBinError(7171,0.6552318);
   smoothHisto__2->SetBinError(7172,0.7712077);
   smoothHisto__2->SetBinError(7173,0.9087451);
   smoothHisto__2->SetBinError(7174,0.9600465);
   smoothHisto__2->SetBinError(7175,1.012611);
   smoothHisto__2->SetBinError(7176,1.204771);
   smoothHisto__2->SetBinError(7177,1.282267);
   smoothHisto__2->SetBinError(7178,1.436601);
   smoothHisto__2->SetBinError(7179,1.635268);
   smoothHisto__2->SetBinError(7180,1.873123);
   smoothHisto__2->SetBinError(7181,1.961202);
   smoothHisto__2->SetBinError(7182,1.841458);
   smoothHisto__2->SetBinError(7183,1.82739);
   smoothHisto__2->SetBinError(7184,1.731078);
   smoothHisto__2->SetBinError(7185,1.615218);
   smoothHisto__2->SetBinError(7186,1.702883);
   smoothHisto__2->SetBinError(7187,1.463589);
   smoothHisto__2->SetBinError(7188,1.45023);
   smoothHisto__2->SetBinError(7189,1.324337);
   smoothHisto__2->SetBinError(7190,1.355524);
   smoothHisto__2->SetBinError(7191,1.264504);
   smoothHisto__2->SetBinError(7192,1.196646);
   smoothHisto__2->SetBinError(7193,1.059475);
   smoothHisto__2->SetBinError(7194,1.019217);
   smoothHisto__2->SetBinError(7195,0.9628242);
   smoothHisto__2->SetBinError(7196,0.8626774);
   smoothHisto__2->SetBinError(7197,0.7693472);
   smoothHisto__2->SetBinError(7198,0.6892749);
   smoothHisto__2->SetBinError(7199,0.6905671);
   smoothHisto__2->SetBinError(7200,0.5108741);
   smoothHisto__2->SetBinError(7201,0.4855749);
   smoothHisto__2->SetBinError(7202,0.3182632);
   smoothHisto__2->SetBinError(7203,0.3290774);
   smoothHisto__2->SetBinError(7204,0.3307976);
   smoothHisto__2->SetBinError(7205,0.2779509);
   smoothHisto__2->SetBinError(7206,0.1476763);
   smoothHisto__2->SetBinError(7207,0.1205749);
   smoothHisto__2->SetBinError(7208,0.187224);
   smoothHisto__2->SetBinError(7209,0.2779552);
   smoothHisto__2->SetBinError(7210,0.1377892);
   smoothHisto__2->SetBinError(7211,0.06763755);
   smoothHisto__2->SetBinError(7266,0.03747976);
   smoothHisto__2->SetBinError(7267,0.07966725);
   smoothHisto__2->SetBinError(7268,0.1683386);
   smoothHisto__2->SetBinError(7269,0.1798238);
   smoothHisto__2->SetBinError(7270,0.2589866);
   smoothHisto__2->SetBinError(7271,0.3224956);
   smoothHisto__2->SetBinError(7272,0.4877217);
   smoothHisto__2->SetBinError(7273,0.6989309);
   smoothHisto__2->SetBinError(7274,0.6702355);
   smoothHisto__2->SetBinError(7275,0.7119641);
   smoothHisto__2->SetBinError(7276,0.8533354);
   smoothHisto__2->SetBinError(7277,1.088134);
   smoothHisto__2->SetBinError(7278,1.186292);
   smoothHisto__2->SetBinError(7279,1.332148);
   smoothHisto__2->SetBinError(7280,1.498321);
   smoothHisto__2->SetBinError(7281,1.721164);
   smoothHisto__2->SetBinError(7282,1.860429);
   smoothHisto__2->SetBinError(7283,1.901252);
   smoothHisto__2->SetBinError(7284,1.937204);
   smoothHisto__2->SetBinError(7285,1.77863);
   smoothHisto__2->SetBinError(7286,1.739351);
   smoothHisto__2->SetBinError(7287,1.611557);
   smoothHisto__2->SetBinError(7288,1.717144);
   smoothHisto__2->SetBinError(7289,1.562261);
   smoothHisto__2->SetBinError(7290,1.472933);
   smoothHisto__2->SetBinError(7291,1.327335);
   smoothHisto__2->SetBinError(7292,1.388969);
   smoothHisto__2->SetBinError(7293,1.193011);
   smoothHisto__2->SetBinError(7294,1.133154);
   smoothHisto__2->SetBinError(7295,0.935697);
   smoothHisto__2->SetBinError(7296,0.9076664);
   smoothHisto__2->SetBinError(7297,0.8238908);
   smoothHisto__2->SetBinError(7298,0.9271076);
   smoothHisto__2->SetBinError(7299,0.8167179);
   smoothHisto__2->SetBinError(7300,0.7045153);
   smoothHisto__2->SetBinError(7301,0.6558189);
   smoothHisto__2->SetBinError(7302,0.5754872);
   smoothHisto__2->SetBinError(7303,0.5738439);
   smoothHisto__2->SetBinError(7304,0.4080598);
   smoothHisto__2->SetBinError(7305,0.4002056);
   smoothHisto__2->SetBinError(7306,0.4004891);
   smoothHisto__2->SetBinError(7307,0.293205);
   smoothHisto__2->SetBinError(7308,0.1719299);
   smoothHisto__2->SetBinError(7309,0.09986018);
   smoothHisto__2->SetBinError(7310,0.1431876);
   smoothHisto__2->SetBinError(7311,0.1487624);
   smoothHisto__2->SetBinError(7312,0.07321844);
   smoothHisto__2->SetBinError(7313,0.03381877);
   smoothHisto__2->SetBinError(7368,0.01873988);
   smoothHisto__2->SetBinError(7369,0.04259623);
   smoothHisto__2->SetBinError(7370,0.1032105);
   smoothHisto__2->SetBinError(7371,0.1695922);
   smoothHisto__2->SetBinError(7372,0.2874828);
   smoothHisto__2->SetBinError(7373,0.4249528);
   smoothHisto__2->SetBinError(7374,0.5858932);
   smoothHisto__2->SetBinError(7375,0.6185761);
   smoothHisto__2->SetBinError(7376,0.7025817);
   smoothHisto__2->SetBinError(7377,0.7464035);
   smoothHisto__2->SetBinError(7378,0.8586952);
   smoothHisto__2->SetBinError(7379,1.192907);
   smoothHisto__2->SetBinError(7380,1.319108);
   smoothHisto__2->SetBinError(7381,1.431225);
   smoothHisto__2->SetBinError(7382,1.630982);
   smoothHisto__2->SetBinError(7383,1.793208);
   smoothHisto__2->SetBinError(7384,1.792567);
   smoothHisto__2->SetBinError(7385,1.859088);
   smoothHisto__2->SetBinError(7386,1.833209);
   smoothHisto__2->SetBinError(7387,1.655983);
   smoothHisto__2->SetBinError(7388,1.535079);
   smoothHisto__2->SetBinError(7389,1.579863);
   smoothHisto__2->SetBinError(7390,1.734944);
   smoothHisto__2->SetBinError(7391,1.617298);
   smoothHisto__2->SetBinError(7392,1.387583);
   smoothHisto__2->SetBinError(7393,1.28754);
   smoothHisto__2->SetBinError(7394,1.196497);
   smoothHisto__2->SetBinError(7395,1.153736);
   smoothHisto__2->SetBinError(7396,1.09881);
   smoothHisto__2->SetBinError(7397,0.9279134);
   smoothHisto__2->SetBinError(7398,0.8524631);
   smoothHisto__2->SetBinError(7399,0.8131775);
   smoothHisto__2->SetBinError(7400,0.9163009);
   smoothHisto__2->SetBinError(7401,0.7086032);
   smoothHisto__2->SetBinError(7402,0.6099697);
   smoothHisto__2->SetBinError(7403,0.5967737);
   smoothHisto__2->SetBinError(7404,0.5474739);
   smoothHisto__2->SetBinError(7405,0.4615207);
   smoothHisto__2->SetBinError(7406,0.2963764);
   smoothHisto__2->SetBinError(7407,0.2499454);
   smoothHisto__2->SetBinError(7408,0.2497424);
   smoothHisto__2->SetBinError(7409,0.2153066);
   smoothHisto__2->SetBinError(7410,0.2295866);
   smoothHisto__2->SetBinError(7411,0.1552285);
   smoothHisto__2->SetBinError(7412,0.2321015);
   smoothHisto__2->SetBinError(7413,0.1309675);
   smoothHisto__2->SetBinError(7414,0.06548375);
   smoothHisto__2->SetBinError(7471,0.05356926);
   smoothHisto__2->SetBinError(7472,0.1279223);
   smoothHisto__2->SetBinError(7473,0.2529458);
   smoothHisto__2->SetBinError(7474,0.35432);
   smoothHisto__2->SetBinError(7475,0.4209029);
   smoothHisto__2->SetBinError(7476,0.4884489);
   smoothHisto__2->SetBinError(7477,0.7015252);
   smoothHisto__2->SetBinError(7478,0.7969967);
   smoothHisto__2->SetBinError(7479,0.8318348);
   smoothHisto__2->SetBinError(7480,0.8351237);
   smoothHisto__2->SetBinError(7481,1.109807);
   smoothHisto__2->SetBinError(7482,1.218537);
   smoothHisto__2->SetBinError(7483,1.300877);
   smoothHisto__2->SetBinError(7484,1.442976);
   smoothHisto__2->SetBinError(7485,1.726858);
   smoothHisto__2->SetBinError(7486,1.738728);
   smoothHisto__2->SetBinError(7487,1.838682);
   smoothHisto__2->SetBinError(7488,1.691727);
   smoothHisto__2->SetBinError(7489,1.522525);
   smoothHisto__2->SetBinError(7490,1.443323);
   smoothHisto__2->SetBinError(7491,1.437679);
   smoothHisto__2->SetBinError(7492,1.604705);
   smoothHisto__2->SetBinError(7493,1.550681);
   smoothHisto__2->SetBinError(7494,1.420176);
   smoothHisto__2->SetBinError(7495,1.344694);
   smoothHisto__2->SetBinError(7496,1.179467);
   smoothHisto__2->SetBinError(7497,1.220824);
   smoothHisto__2->SetBinError(7498,1.046931);
   smoothHisto__2->SetBinError(7499,0.872953);
   smoothHisto__2->SetBinError(7500,0.8337445);
   smoothHisto__2->SetBinError(7501,0.8130801);
   smoothHisto__2->SetBinError(7502,0.8410117);
   smoothHisto__2->SetBinError(7503,0.5875993);
   smoothHisto__2->SetBinError(7504,0.4900709);
   smoothHisto__2->SetBinError(7505,0.4936534);
   smoothHisto__2->SetBinError(7506,0.5658703);
   smoothHisto__2->SetBinError(7507,0.5275885);
   smoothHisto__2->SetBinError(7508,0.3885406);
   smoothHisto__2->SetBinError(7509,0.3292747);
   smoothHisto__2->SetBinError(7510,0.3227535);
   smoothHisto__2->SetBinError(7511,0.2813955);
   smoothHisto__2->SetBinError(7512,0.194416);
   smoothHisto__2->SetBinError(7513,0.1063355);
   smoothHisto__2->SetBinError(7514,0.1175364);
   smoothHisto__2->SetBinError(7515,0.05607506);
   smoothHisto__2->SetBinError(7516,0.02803753);
   smoothHisto__2->SetBinError(7572,0.01743653);
   smoothHisto__2->SetBinError(7573,0.06385126);
   smoothHisto__2->SetBinError(7574,0.157066);
   smoothHisto__2->SetBinError(7575,0.3010913);
   smoothHisto__2->SetBinError(7576,0.4144957);
   smoothHisto__2->SetBinError(7577,0.464137);
   smoothHisto__2->SetBinError(7578,0.4491388);
   smoothHisto__2->SetBinError(7579,0.5891442);
   smoothHisto__2->SetBinError(7580,0.7950143);
   smoothHisto__2->SetBinError(7581,0.9455115);
   smoothHisto__2->SetBinError(7582,0.943099);
   smoothHisto__2->SetBinError(7583,1.175817);
   smoothHisto__2->SetBinError(7584,1.269187);
   smoothHisto__2->SetBinError(7585,1.258276);
   smoothHisto__2->SetBinError(7586,1.543733);
   smoothHisto__2->SetBinError(7587,1.674321);
   smoothHisto__2->SetBinError(7588,1.732485);
   smoothHisto__2->SetBinError(7589,1.663878);
   smoothHisto__2->SetBinError(7590,1.602395);
   smoothHisto__2->SetBinError(7591,1.515621);
   smoothHisto__2->SetBinError(7592,1.433637);
   smoothHisto__2->SetBinError(7593,1.40347);
   smoothHisto__2->SetBinError(7594,1.550944);
   smoothHisto__2->SetBinError(7595,1.40656);
   smoothHisto__2->SetBinError(7596,1.342521);
   smoothHisto__2->SetBinError(7597,1.183316);
   smoothHisto__2->SetBinError(7598,1.087364);
   smoothHisto__2->SetBinError(7599,1.017389);
   smoothHisto__2->SetBinError(7600,0.920051);
   smoothHisto__2->SetBinError(7601,0.7680419);
   smoothHisto__2->SetBinError(7602,0.8475843);
   smoothHisto__2->SetBinError(7603,0.8978416);
   smoothHisto__2->SetBinError(7604,0.8813861);
   smoothHisto__2->SetBinError(7605,0.6461023);
   smoothHisto__2->SetBinError(7606,0.5636456);
   smoothHisto__2->SetBinError(7607,0.4726192);
   smoothHisto__2->SetBinError(7608,0.4575346);
   smoothHisto__2->SetBinError(7609,0.4856824);
   smoothHisto__2->SetBinError(7610,0.4371277);
   smoothHisto__2->SetBinError(7611,0.3599822);
   smoothHisto__2->SetBinError(7612,0.2635009);
   smoothHisto__2->SetBinError(7613,0.2583733);
   smoothHisto__2->SetBinError(7614,0.2398149);
   smoothHisto__2->SetBinError(7615,0.1261716);
   smoothHisto__2->SetBinError(7616,0.07768681);
   smoothHisto__2->SetBinError(7617,0.02803753);
   smoothHisto__2->SetBinError(7674,0.03487306);
   smoothHisto__2->SetBinError(7675,0.08613594);
   smoothHisto__2->SetBinError(7676,0.19444);
   smoothHisto__2->SetBinError(7677,0.2954672);
   smoothHisto__2->SetBinError(7678,0.4238237);
   smoothHisto__2->SetBinError(7679,0.4628017);
   smoothHisto__2->SetBinError(7680,0.479198);
   smoothHisto__2->SetBinError(7681,0.6508233);
   smoothHisto__2->SetBinError(7682,0.7700001);
   smoothHisto__2->SetBinError(7683,0.9372389);
   smoothHisto__2->SetBinError(7684,0.8525928);
   smoothHisto__2->SetBinError(7685,1.090777);
   smoothHisto__2->SetBinError(7686,1.248119);
   smoothHisto__2->SetBinError(7687,1.34042);
   smoothHisto__2->SetBinError(7688,1.621517);
   smoothHisto__2->SetBinError(7689,1.668541);
   smoothHisto__2->SetBinError(7690,1.757804);
   smoothHisto__2->SetBinError(7691,1.588523);
   smoothHisto__2->SetBinError(7692,1.427465);
   smoothHisto__2->SetBinError(7693,1.408668);
   smoothHisto__2->SetBinError(7694,1.425352);
   smoothHisto__2->SetBinError(7695,1.456015);
   smoothHisto__2->SetBinError(7696,1.455617);
   smoothHisto__2->SetBinError(7697,1.292229);
   smoothHisto__2->SetBinError(7698,1.225831);
   smoothHisto__2->SetBinError(7699,1.105051);
   smoothHisto__2->SetBinError(7700,1.082117);
   smoothHisto__2->SetBinError(7701,0.9740717);
   smoothHisto__2->SetBinError(7702,0.9604047);
   smoothHisto__2->SetBinError(7703,0.8520447);
   smoothHisto__2->SetBinError(7704,0.8873677);
   smoothHisto__2->SetBinError(7705,0.8472598);
   smoothHisto__2->SetBinError(7706,0.8283414);
   smoothHisto__2->SetBinError(7707,0.6183179);
   smoothHisto__2->SetBinError(7708,0.5739438);
   smoothHisto__2->SetBinError(7709,0.5035931);
   smoothHisto__2->SetBinError(7710,0.4621273);
   smoothHisto__2->SetBinError(7711,0.4473612);
   smoothHisto__2->SetBinError(7712,0.4503944);
   smoothHisto__2->SetBinError(7713,0.4197384);
   smoothHisto__2->SetBinError(7714,0.3228008);
   smoothHisto__2->SetBinError(7715,0.2153942);
   smoothHisto__2->SetBinError(7716,0.1624987);
   smoothHisto__2->SetBinError(7717,0.1118064);
   smoothHisto__2->SetBinError(7718,0.05351806);
   smoothHisto__2->SetBinError(7719,0.01894783);
   smoothHisto__2->SetBinError(7776,0.01743653);
   smoothHisto__2->SetBinError(7777,0.08308725);
   smoothHisto__2->SetBinError(7778,0.1844114);
   smoothHisto__2->SetBinError(7779,0.3537977);
   smoothHisto__2->SetBinError(7780,0.3998856);
   smoothHisto__2->SetBinError(7781,0.4428543);
   smoothHisto__2->SetBinError(7782,0.5122876);
   smoothHisto__2->SetBinError(7783,0.582266);
   smoothHisto__2->SetBinError(7784,0.7242263);
   smoothHisto__2->SetBinError(7785,0.9692659);
   smoothHisto__2->SetBinError(7786,0.8298112);
   smoothHisto__2->SetBinError(7787,1.055914);
   smoothHisto__2->SetBinError(7788,1.231333);
   smoothHisto__2->SetBinError(7789,1.450734);
   smoothHisto__2->SetBinError(7790,1.66354);
   smoothHisto__2->SetBinError(7791,1.7008);
   smoothHisto__2->SetBinError(7792,1.726799);
   smoothHisto__2->SetBinError(7793,1.59162);
   smoothHisto__2->SetBinError(7794,1.571759);
   smoothHisto__2->SetBinError(7795,1.561149);
   smoothHisto__2->SetBinError(7796,1.48225);
   smoothHisto__2->SetBinError(7797,1.470883);
   smoothHisto__2->SetBinError(7798,1.243555);
   smoothHisto__2->SetBinError(7799,1.246919);
   smoothHisto__2->SetBinError(7800,1.272026);
   smoothHisto__2->SetBinError(7801,1.099815);
   smoothHisto__2->SetBinError(7802,1.019531);
   smoothHisto__2->SetBinError(7803,0.8652319);
   smoothHisto__2->SetBinError(7804,0.8757876);
   smoothHisto__2->SetBinError(7805,0.9537286);
   smoothHisto__2->SetBinError(7806,0.8344805);
   smoothHisto__2->SetBinError(7807,0.7940302);
   smoothHisto__2->SetBinError(7808,0.7412647);
   smoothHisto__2->SetBinError(7809,0.5890446);
   smoothHisto__2->SetBinError(7810,0.6086544);
   smoothHisto__2->SetBinError(7811,0.5834999);
   smoothHisto__2->SetBinError(7812,0.4462487);
   smoothHisto__2->SetBinError(7813,0.3731389);
   smoothHisto__2->SetBinError(7814,0.3392321);
   smoothHisto__2->SetBinError(7815,0.2508434);
   smoothHisto__2->SetBinError(7816,0.2215573);
   smoothHisto__2->SetBinError(7817,0.2351437);
   smoothHisto__2->SetBinError(7818,0.2155861);
   smoothHisto__2->SetBinError(7819,0.2007463);
   smoothHisto__2->SetBinError(7820,0.09667098);
   smoothHisto__2->SetBinError(7821,0.04291469);
   smoothHisto__2->SetBinError(7879,0.04109394);
   smoothHisto__2->SetBinError(7880,0.08955536);
   smoothHisto__2->SetBinError(7881,0.1914216);
   smoothHisto__2->SetBinError(7882,0.2585418);
   smoothHisto__2->SetBinError(7883,0.3964028);
   smoothHisto__2->SetBinError(7884,0.3983516);
   smoothHisto__2->SetBinError(7885,0.4778612);
   smoothHisto__2->SetBinError(7886,0.5894222);
   smoothHisto__2->SetBinError(7887,0.8021678);
   smoothHisto__2->SetBinError(7888,0.8090564);
   smoothHisto__2->SetBinError(7889,1.020853);
   smoothHisto__2->SetBinError(7890,1.19992);
   smoothHisto__2->SetBinError(7891,1.497351);
   smoothHisto__2->SetBinError(7892,1.713403);
   smoothHisto__2->SetBinError(7893,1.650425);
   smoothHisto__2->SetBinError(7894,1.563301);
   smoothHisto__2->SetBinError(7895,1.64345);
   smoothHisto__2->SetBinError(7896,1.683671);
   smoothHisto__2->SetBinError(7897,1.632633);
   smoothHisto__2->SetBinError(7898,1.449384);
   smoothHisto__2->SetBinError(7899,1.387131);
   smoothHisto__2->SetBinError(7900,1.279138);
   smoothHisto__2->SetBinError(7901,1.297381);
   smoothHisto__2->SetBinError(7902,1.195361);
   smoothHisto__2->SetBinError(7903,1.08619);
   smoothHisto__2->SetBinError(7904,1.033248);
   smoothHisto__2->SetBinError(7905,0.8594227);
   smoothHisto__2->SetBinError(7906,0.7787153);
   smoothHisto__2->SetBinError(7907,0.856819);
   smoothHisto__2->SetBinError(7908,0.7832314);
   smoothHisto__2->SetBinError(7909,0.7586997);
   smoothHisto__2->SetBinError(7910,0.6863647);
   smoothHisto__2->SetBinError(7911,0.5666148);
   smoothHisto__2->SetBinError(7912,0.5692532);
   smoothHisto__2->SetBinError(7913,0.5702256);
   smoothHisto__2->SetBinError(7914,0.4250055);
   smoothHisto__2->SetBinError(7915,0.4685235);
   smoothHisto__2->SetBinError(7916,0.3972491);
   smoothHisto__2->SetBinError(7917,0.240317);
   smoothHisto__2->SetBinError(7918,0.2563928);
   smoothHisto__2->SetBinError(7919,0.164994);
   smoothHisto__2->SetBinError(7920,0.1506681);
   smoothHisto__2->SetBinError(7921,0.2022944);
   smoothHisto__2->SetBinError(7922,0.09998247);
   smoothHisto__2->SetBinError(7923,0.04900749);
   smoothHisto__2->SetBinError(7981,0.02427876);
   smoothHisto__2->SetBinError(7982,0.06634193);
   smoothHisto__2->SetBinError(7983,0.1428829);
   smoothHisto__2->SetBinError(7984,0.2627421);
   smoothHisto__2->SetBinError(7985,0.4837134);
   smoothHisto__2->SetBinError(7986,0.5445802);
   smoothHisto__2->SetBinError(7987,0.695324);
   smoothHisto__2->SetBinError(7988,0.6509111);
   smoothHisto__2->SetBinError(7989,0.8167883);
   smoothHisto__2->SetBinError(7990,0.9782259);
   smoothHisto__2->SetBinError(7991,1.145829);
   smoothHisto__2->SetBinError(7992,1.237076);
   smoothHisto__2->SetBinError(7993,1.37512);
   smoothHisto__2->SetBinError(7994,1.561256);
   smoothHisto__2->SetBinError(7995,1.584849);
   smoothHisto__2->SetBinError(7996,1.5074);
   smoothHisto__2->SetBinError(7997,1.554829);
   smoothHisto__2->SetBinError(7998,1.580006);
   smoothHisto__2->SetBinError(7999,1.574674);
   smoothHisto__2->SetBinError(8000,1.407578);
   smoothHisto__2->SetBinError(8001,1.232988);
   smoothHisto__2->SetBinError(8002,1.190724);
   smoothHisto__2->SetBinError(8003,1.237746);
   smoothHisto__2->SetBinError(8004,1.169357);
   smoothHisto__2->SetBinError(8005,1.172154);
   smoothHisto__2->SetBinError(8006,1.049707);
   smoothHisto__2->SetBinError(8007,0.8300154);
   smoothHisto__2->SetBinError(8008,0.7771433);
   smoothHisto__2->SetBinError(8009,0.7712353);
   smoothHisto__2->SetBinError(8010,0.6536012);
   smoothHisto__2->SetBinError(8011,0.6103068);
   smoothHisto__2->SetBinError(8012,0.63661);
   smoothHisto__2->SetBinError(8013,0.5342932);
   smoothHisto__2->SetBinError(8014,0.5413814);
   smoothHisto__2->SetBinError(8015,0.5361825);
   smoothHisto__2->SetBinError(8016,0.3640283);
   smoothHisto__2->SetBinError(8017,0.3143463);
   smoothHisto__2->SetBinError(8018,0.2269487);
   smoothHisto__2->SetBinError(8019,0.1326113);
   smoothHisto__2->SetBinError(8020,0.1516204);
   smoothHisto__2->SetBinError(8021,0.1059194);
   smoothHisto__2->SetBinError(8022,0.1339319);
   smoothHisto__2->SetBinError(8023,0.1915228);
   smoothHisto__2->SetBinError(8024,0.09525155);
   smoothHisto__2->SetBinError(8025,0.04568382);
   smoothHisto__2->SetBinError(8082,0.02427876);
   smoothHisto__2->SetBinError(8083,0.04855752);
   smoothHisto__2->SetBinError(8084,0.1170414);
   smoothHisto__2->SetBinError(8085,0.1585146);
   smoothHisto__2->SetBinError(8086,0.2865945);
   smoothHisto__2->SetBinError(8087,0.3851196);
   smoothHisto__2->SetBinError(8088,0.4755454);
   smoothHisto__2->SetBinError(8089,0.6043235);
   smoothHisto__2->SetBinError(8090,0.6193408);
   smoothHisto__2->SetBinError(8091,0.7759964);
   smoothHisto__2->SetBinError(8092,1.069111);
   smoothHisto__2->SetBinError(8093,1.060809);
   smoothHisto__2->SetBinError(8094,1.191411);
   smoothHisto__2->SetBinError(8095,1.399759);
   smoothHisto__2->SetBinError(8096,1.431883);
   smoothHisto__2->SetBinError(8097,1.600107);
   smoothHisto__2->SetBinError(8098,1.440212);
   smoothHisto__2->SetBinError(8099,1.467493);
   smoothHisto__2->SetBinError(8100,1.509131);
   smoothHisto__2->SetBinError(8101,1.490313);
   smoothHisto__2->SetBinError(8102,1.405085);
   smoothHisto__2->SetBinError(8103,1.314816);
   smoothHisto__2->SetBinError(8104,1.219057);
   smoothHisto__2->SetBinError(8105,1.188182);
   smoothHisto__2->SetBinError(8106,1.166449);
   smoothHisto__2->SetBinError(8107,1.107087);
   smoothHisto__2->SetBinError(8108,1.007848);
   smoothHisto__2->SetBinError(8109,0.9348664);
   smoothHisto__2->SetBinError(8110,0.8673462);
   smoothHisto__2->SetBinError(8111,0.6992985);
   smoothHisto__2->SetBinError(8112,0.6777778);
   smoothHisto__2->SetBinError(8113,0.5874386);
   smoothHisto__2->SetBinError(8114,0.5691645);
   smoothHisto__2->SetBinError(8115,0.5354847);
   smoothHisto__2->SetBinError(8116,0.6477268);
   smoothHisto__2->SetBinError(8117,0.4742644);
   smoothHisto__2->SetBinError(8118,0.3325392);
   smoothHisto__2->SetBinError(8119,0.3779953);
   smoothHisto__2->SetBinError(8120,0.2485655);
   smoothHisto__2->SetBinError(8121,0.1622979);
   smoothHisto__2->SetBinError(8122,0.192493);
   smoothHisto__2->SetBinError(8123,0.1218424);
   smoothHisto__2->SetBinError(8124,0.1654661);
   smoothHisto__2->SetBinError(8125,0.1191667);
   smoothHisto__2->SetBinError(8126,0.05958335);
   smoothHisto__2->SetBinError(8127,0.02050257);
   smoothHisto__2->SetBinError(8184,0.04855752);
   smoothHisto__2->SetBinError(8185,0.1031493);
   smoothHisto__2->SetBinError(8186,0.2132707);
   smoothHisto__2->SetBinError(8187,0.2147879);
   smoothHisto__2->SetBinError(8188,0.2976643);
   smoothHisto__2->SetBinError(8189,0.3955786);
   smoothHisto__2->SetBinError(8190,0.4966827);
   smoothHisto__2->SetBinError(8191,0.5408191);
   smoothHisto__2->SetBinError(8192,0.6525607);
   smoothHisto__2->SetBinError(8193,0.853532);
   smoothHisto__2->SetBinError(8194,1.022552);
   smoothHisto__2->SetBinError(8195,1.106698);
   smoothHisto__2->SetBinError(8196,1.264916);
   smoothHisto__2->SetBinError(8197,1.419311);
   smoothHisto__2->SetBinError(8198,1.480567);
   smoothHisto__2->SetBinError(8199,1.511773);
   smoothHisto__2->SetBinError(8200,1.446456);
   smoothHisto__2->SetBinError(8201,1.619708);
   smoothHisto__2->SetBinError(8202,1.549613);
   smoothHisto__2->SetBinError(8203,1.44203);
   smoothHisto__2->SetBinError(8204,1.345848);
   smoothHisto__2->SetBinError(8205,1.397357);
   smoothHisto__2->SetBinError(8206,1.282418);
   smoothHisto__2->SetBinError(8207,1.11183);
   smoothHisto__2->SetBinError(8208,1.19252);
   smoothHisto__2->SetBinError(8209,1.142146);
   smoothHisto__2->SetBinError(8210,0.9743605);
   smoothHisto__2->SetBinError(8211,0.9316495);
   smoothHisto__2->SetBinError(8212,0.88586);
   smoothHisto__2->SetBinError(8213,0.6961379);
   smoothHisto__2->SetBinError(8214,0.635408);
   smoothHisto__2->SetBinError(8215,0.5726094);
   smoothHisto__2->SetBinError(8216,0.5099382);
   smoothHisto__2->SetBinError(8217,0.5246115);
   smoothHisto__2->SetBinError(8218,0.5683996);
   smoothHisto__2->SetBinError(8219,0.4250266);
   smoothHisto__2->SetBinError(8220,0.2711515);
   smoothHisto__2->SetBinError(8221,0.3022268);
   smoothHisto__2->SetBinError(8222,0.1783625);
   smoothHisto__2->SetBinError(8223,0.1596724);
   smoothHisto__2->SetBinError(8224,0.1118794);
   smoothHisto__2->SetBinError(8225,0.06648086);
   smoothHisto__2->SetBinError(8226,0.08211797);
   smoothHisto__2->SetBinError(8227,0.05607661);
   smoothHisto__2->SetBinError(8228,0.02803831);
   smoothHisto__2->SetBinError(8286,0.02427876);
   smoothHisto__2->SetBinError(8287,0.08480357);
   smoothHisto__2->SetBinError(8288,0.1785617);
   smoothHisto__2->SetBinError(8289,0.3103386);
   smoothHisto__2->SetBinError(8290,0.3190814);
   smoothHisto__2->SetBinError(8291,0.3867377);
   smoothHisto__2->SetBinError(8292,0.5671195);
   smoothHisto__2->SetBinError(8293,0.625716);
   smoothHisto__2->SetBinError(8294,0.7422763);
   smoothHisto__2->SetBinError(8295,0.809138);
   smoothHisto__2->SetBinError(8296,0.9875837);
   smoothHisto__2->SetBinError(8297,1.097243);
   smoothHisto__2->SetBinError(8298,1.264228);
   smoothHisto__2->SetBinError(8299,1.455685);
   smoothHisto__2->SetBinError(8300,1.531363);
   smoothHisto__2->SetBinError(8301,1.577404);
   smoothHisto__2->SetBinError(8302,1.502598);
   smoothHisto__2->SetBinError(8303,1.570317);
   smoothHisto__2->SetBinError(8304,1.47356);
   smoothHisto__2->SetBinError(8305,1.382289);
   smoothHisto__2->SetBinError(8306,1.31174);
   smoothHisto__2->SetBinError(8307,1.311832);
   smoothHisto__2->SetBinError(8308,1.196533);
   smoothHisto__2->SetBinError(8309,1.011716);
   smoothHisto__2->SetBinError(8310,1.063242);
   smoothHisto__2->SetBinError(8311,1.081464);
   smoothHisto__2->SetBinError(8312,1.013432);
   smoothHisto__2->SetBinError(8313,0.9521732);
   smoothHisto__2->SetBinError(8314,0.9150213);
   smoothHisto__2->SetBinError(8315,0.7989974);
   smoothHisto__2->SetBinError(8316,0.6852444);
   smoothHisto__2->SetBinError(8317,0.5562681);
   smoothHisto__2->SetBinError(8318,0.5187259);
   smoothHisto__2->SetBinError(8319,0.4265667);
   smoothHisto__2->SetBinError(8320,0.4688106);
   smoothHisto__2->SetBinError(8321,0.3466047);
   smoothHisto__2->SetBinError(8322,0.2530136);
   smoothHisto__2->SetBinError(8323,0.2102611);
   smoothHisto__2->SetBinError(8324,0.1349066);
   smoothHisto__2->SetBinError(8325,0.0926157);
   smoothHisto__2->SetBinError(8326,0.06743088);
   smoothHisto__2->SetBinError(8327,0.03781985);
   smoothHisto__2->SetBinError(8328,0.03825133);
   smoothHisto__2->SetBinError(8329,0.01912567);
   smoothHisto__2->SetBinError(8389,0.04949121);
   smoothHisto__2->SetBinError(8390,0.1168151);
   smoothHisto__2->SetBinError(8391,0.1960745);
   smoothHisto__2->SetBinError(8392,0.2461756);
   smoothHisto__2->SetBinError(8393,0.2944774);
   smoothHisto__2->SetBinError(8394,0.4320416);
   smoothHisto__2->SetBinError(8395,0.5289513);
   smoothHisto__2->SetBinError(8396,0.6881767);
   smoothHisto__2->SetBinError(8397,0.7536551);
   smoothHisto__2->SetBinError(8398,0.9347865);
   smoothHisto__2->SetBinError(8399,1.067004);
   smoothHisto__2->SetBinError(8400,1.219644);
   smoothHisto__2->SetBinError(8401,1.407045);
   smoothHisto__2->SetBinError(8402,1.431509);
   smoothHisto__2->SetBinError(8403,1.419189);
   smoothHisto__2->SetBinError(8404,1.432656);
   smoothHisto__2->SetBinError(8405,1.540889);
   smoothHisto__2->SetBinError(8406,1.405786);
   smoothHisto__2->SetBinError(8407,1.317232);
   smoothHisto__2->SetBinError(8408,1.301889);
   smoothHisto__2->SetBinError(8409,1.264655);
   smoothHisto__2->SetBinError(8410,1.270446);
   smoothHisto__2->SetBinError(8411,1.076044);
   smoothHisto__2->SetBinError(8412,1.04097);
   smoothHisto__2->SetBinError(8413,0.9407729);
   smoothHisto__2->SetBinError(8414,0.8779037);
   smoothHisto__2->SetBinError(8415,0.7402544);
   smoothHisto__2->SetBinError(8416,0.6790017);
   smoothHisto__2->SetBinError(8417,0.7846515);
   smoothHisto__2->SetBinError(8418,0.6283608);
   smoothHisto__2->SetBinError(8419,0.5515457);
   smoothHisto__2->SetBinError(8420,0.4457406);
   smoothHisto__2->SetBinError(8421,0.3448066);
   smoothHisto__2->SetBinError(8422,0.3645928);
   smoothHisto__2->SetBinError(8423,0.3654256);
   smoothHisto__2->SetBinError(8424,0.2634655);
   smoothHisto__2->SetBinError(8425,0.2703949);
   smoothHisto__2->SetBinError(8426,0.2065394);
   smoothHisto__2->SetBinError(8427,0.1098641);
   smoothHisto__2->SetBinError(8428,0.08422981);
   smoothHisto__2->SetBinError(8429,0.03607852);
   smoothHisto__2->SetBinError(8430,0.01803926);
   smoothHisto__2->SetBinError(8489,0.03031143);
   smoothHisto__2->SetBinError(8490,0.06577688);
   smoothHisto__2->SetBinError(8491,0.08488922);
   smoothHisto__2->SetBinError(8492,0.169284);
   smoothHisto__2->SetBinError(8493,0.2284451);
   smoothHisto__2->SetBinError(8494,0.238527);
   smoothHisto__2->SetBinError(8495,0.3672568);
   smoothHisto__2->SetBinError(8496,0.4029632);
   smoothHisto__2->SetBinError(8497,0.4687467);
   smoothHisto__2->SetBinError(8498,0.6257797);
   smoothHisto__2->SetBinError(8499,0.7620977);
   smoothHisto__2->SetBinError(8500,1.019034);
   smoothHisto__2->SetBinError(8501,0.9910884);
   smoothHisto__2->SetBinError(8502,1.197421);
   smoothHisto__2->SetBinError(8503,1.360405);
   smoothHisto__2->SetBinError(8504,1.515608);
   smoothHisto__2->SetBinError(8505,1.330714);
   smoothHisto__2->SetBinError(8506,1.422369);
   smoothHisto__2->SetBinError(8507,1.387085);
   smoothHisto__2->SetBinError(8508,1.273987);
   smoothHisto__2->SetBinError(8509,1.21091);
   smoothHisto__2->SetBinError(8510,1.146443);
   smoothHisto__2->SetBinError(8511,1.1042);
   smoothHisto__2->SetBinError(8512,1.082097);
   smoothHisto__2->SetBinError(8513,0.9855435);
   smoothHisto__2->SetBinError(8514,0.8993887);
   smoothHisto__2->SetBinError(8515,0.8508688);
   smoothHisto__2->SetBinError(8516,0.8402809);
   smoothHisto__2->SetBinError(8517,0.760391);
   smoothHisto__2->SetBinError(8518,0.6810221);
   smoothHisto__2->SetBinError(8519,0.8464009);
   smoothHisto__2->SetBinError(8520,0.6395262);
   smoothHisto__2->SetBinError(8521,0.5402116);
   smoothHisto__2->SetBinError(8522,0.4593786);
   smoothHisto__2->SetBinError(8523,0.4394795);
   smoothHisto__2->SetBinError(8524,0.3430889);
   smoothHisto__2->SetBinError(8525,0.3732719);
   smoothHisto__2->SetBinError(8526,0.3350654);
   smoothHisto__2->SetBinError(8527,0.2593263);
   smoothHisto__2->SetBinError(8528,0.2407909);
   smoothHisto__2->SetBinError(8529,0.1374508);
   smoothHisto__2->SetBinError(8530,0.1531942);
   smoothHisto__2->SetBinError(8531,0.07215704);
   smoothHisto__2->SetBinError(8532,0.03607852);
   smoothHisto__2->SetBinError(8590,0.03031143);
   smoothHisto__2->SetBinError(8591,0.06062285);
   smoothHisto__2->SetBinError(8592,0.1391175);
   smoothHisto__2->SetBinError(8593,0.1743116);
   smoothHisto__2->SetBinError(8594,0.3315943);
   smoothHisto__2->SetBinError(8595,0.408127);
   smoothHisto__2->SetBinError(8596,0.3552008);
   smoothHisto__2->SetBinError(8597,0.459456);
   smoothHisto__2->SetBinError(8598,0.5776087);
   smoothHisto__2->SetBinError(8599,0.5747715);
   smoothHisto__2->SetBinError(8600,0.6949258);
   smoothHisto__2->SetBinError(8601,0.6553927);
   smoothHisto__2->SetBinError(8602,0.8826047);
   smoothHisto__2->SetBinError(8603,0.9789955);
   smoothHisto__2->SetBinError(8604,1.344837);
   smoothHisto__2->SetBinError(8605,1.308829);
   smoothHisto__2->SetBinError(8606,1.34512);
   smoothHisto__2->SetBinError(8607,1.418942);
   smoothHisto__2->SetBinError(8608,1.502596);
   smoothHisto__2->SetBinError(8609,1.341692);
   smoothHisto__2->SetBinError(8610,1.28366);
   smoothHisto__2->SetBinError(8611,1.277686);
   smoothHisto__2->SetBinError(8612,1.222876);
   smoothHisto__2->SetBinError(8613,1.114812);
   smoothHisto__2->SetBinError(8614,1.063093);
   smoothHisto__2->SetBinError(8615,0.9710146);
   smoothHisto__2->SetBinError(8616,0.8702941);
   smoothHisto__2->SetBinError(8617,0.843267);
   smoothHisto__2->SetBinError(8618,0.7461956);
   smoothHisto__2->SetBinError(8619,0.7275088);
   smoothHisto__2->SetBinError(8620,0.6777225);
   smoothHisto__2->SetBinError(8621,0.7054255);
   smoothHisto__2->SetBinError(8622,0.6384575);
   smoothHisto__2->SetBinError(8623,0.5233032);
   smoothHisto__2->SetBinError(8624,0.3886708);
   smoothHisto__2->SetBinError(8625,0.4135456);
   smoothHisto__2->SetBinError(8626,0.2834957);
   smoothHisto__2->SetBinError(8627,0.3418078);
   smoothHisto__2->SetBinError(8628,0.37856);
   smoothHisto__2->SetBinError(8629,0.3533241);
   smoothHisto__2->SetBinError(8630,0.2787256);
   smoothHisto__2->SetBinError(8631,0.1463633);
   smoothHisto__2->SetBinError(8632,0.09382582);
   smoothHisto__2->SetBinError(8633,0.03829135);
   smoothHisto__2->SetBinError(8634,0.01803926);
   smoothHisto__2->SetBinError(8692,0.06062285);
   smoothHisto__2->SetBinError(8693,0.1212457);
   smoothHisto__2->SetBinError(8694,0.2600821);
   smoothHisto__2->SetBinError(8695,0.243491);
   smoothHisto__2->SetBinError(8696,0.4337453);
   smoothHisto__2->SetBinError(8697,0.4406678);
   smoothHisto__2->SetBinError(8698,0.419643);
   smoothHisto__2->SetBinError(8699,0.4232933);
   smoothHisto__2->SetBinError(8700,0.5583424);
   smoothHisto__2->SetBinError(8701,0.5038926);
   smoothHisto__2->SetBinError(8702,0.6177054);
   smoothHisto__2->SetBinError(8703,0.715384);
   smoothHisto__2->SetBinError(8704,0.9054749);
   smoothHisto__2->SetBinError(8705,1.148019);
   smoothHisto__2->SetBinError(8706,1.347447);
   smoothHisto__2->SetBinError(8707,1.347643);
   smoothHisto__2->SetBinError(8708,1.354904);
   smoothHisto__2->SetBinError(8709,1.376479);
   smoothHisto__2->SetBinError(8710,1.352773);
   smoothHisto__2->SetBinError(8711,1.248511);
   smoothHisto__2->SetBinError(8712,1.224704);
   smoothHisto__2->SetBinError(8713,1.164187);
   smoothHisto__2->SetBinError(8714,1.130393);
   smoothHisto__2->SetBinError(8715,1.066829);
   smoothHisto__2->SetBinError(8716,1.046565);
   smoothHisto__2->SetBinError(8717,0.9497937);
   smoothHisto__2->SetBinError(8718,0.866508);
   smoothHisto__2->SetBinError(8719,0.8468978);
   smoothHisto__2->SetBinError(8720,0.8501784);
   smoothHisto__2->SetBinError(8721,0.8507157);
   smoothHisto__2->SetBinError(8722,0.6839332);
   smoothHisto__2->SetBinError(8723,0.6878551);
   smoothHisto__2->SetBinError(8724,0.6028383);
   smoothHisto__2->SetBinError(8725,0.4887572);
   smoothHisto__2->SetBinError(8726,0.3519962);
   smoothHisto__2->SetBinError(8727,0.3365701);
   smoothHisto__2->SetBinError(8728,0.2792665);
   smoothHisto__2->SetBinError(8729,0.2827779);
   smoothHisto__2->SetBinError(8730,0.3262813);
   smoothHisto__2->SetBinError(8731,0.2562277);
   smoothHisto__2->SetBinError(8732,0.317715);
   smoothHisto__2->SetBinError(8733,0.1906574);
   smoothHisto__2->SetBinError(8734,0.09939691);
   smoothHisto__2->SetBinError(8735,0.03136376);
   smoothHisto__2->SetBinError(8794,0.03031143);
   smoothHisto__2->SetBinError(8795,0.07167375);
   smoothHisto__2->SetBinError(8796,0.1547488);
   smoothHisto__2->SetBinError(8797,0.1461715);
   smoothHisto__2->SetBinError(8798,0.2808113);
   smoothHisto__2->SetBinError(8799,0.323513);
   smoothHisto__2->SetBinError(8800,0.4752822);
   smoothHisto__2->SetBinError(8801,0.457524);
   smoothHisto__2->SetBinError(8802,0.5601087);
   smoothHisto__2->SetBinError(8803,0.603967);
   smoothHisto__2->SetBinError(8804,0.7282095);
   smoothHisto__2->SetBinError(8805,0.7805439);
   smoothHisto__2->SetBinError(8806,0.9710477);
   smoothHisto__2->SetBinError(8807,1.141934);
   smoothHisto__2->SetBinError(8808,1.223331);
   smoothHisto__2->SetBinError(8809,1.328158);
   smoothHisto__2->SetBinError(8810,1.235715);
   smoothHisto__2->SetBinError(8811,1.252623);
   smoothHisto__2->SetBinError(8812,1.132);
   smoothHisto__2->SetBinError(8813,1.180355);
   smoothHisto__2->SetBinError(8814,1.266134);
   smoothHisto__2->SetBinError(8815,1.174732);
   smoothHisto__2->SetBinError(8816,1.172091);
   smoothHisto__2->SetBinError(8817,1.159889);
   smoothHisto__2->SetBinError(8818,0.9461849);
   smoothHisto__2->SetBinError(8819,0.8183065);
   smoothHisto__2->SetBinError(8820,0.7920792);
   smoothHisto__2->SetBinError(8821,0.7204594);
   smoothHisto__2->SetBinError(8822,0.8076443);
   smoothHisto__2->SetBinError(8823,0.7589336);
   smoothHisto__2->SetBinError(8824,0.6375145);
   smoothHisto__2->SetBinError(8825,0.5861299);
   smoothHisto__2->SetBinError(8826,0.545576);
   smoothHisto__2->SetBinError(8827,0.5239626);
   smoothHisto__2->SetBinError(8828,0.4227907);
   smoothHisto__2->SetBinError(8829,0.3035944);
   smoothHisto__2->SetBinError(8830,0.261658);
   smoothHisto__2->SetBinError(8831,0.2373137);
   smoothHisto__2->SetBinError(8832,0.3185242);
   smoothHisto__2->SetBinError(8833,0.2056371);
   smoothHisto__2->SetBinError(8834,0.2414729);
   smoothHisto__2->SetBinError(8835,0.1544034);
   smoothHisto__2->SetBinError(8836,0.07666348);
   smoothHisto__2->SetBinError(8837,0.02700681);
   smoothHisto__2->SetBinError(8896,0.03823607);
   smoothHisto__2->SetBinError(8897,0.08226038);
   smoothHisto__2->SetBinError(8898,0.1802019);
   smoothHisto__2->SetBinError(8899,0.181123);
   smoothHisto__2->SetBinError(8900,0.3462223);
   smoothHisto__2->SetBinError(8901,0.35346);
   smoothHisto__2->SetBinError(8902,0.5125952);
   smoothHisto__2->SetBinError(8903,0.4677574);
   smoothHisto__2->SetBinError(8904,0.6184485);
   smoothHisto__2->SetBinError(8905,0.6607468);
   smoothHisto__2->SetBinError(8906,0.7286746);
   smoothHisto__2->SetBinError(8907,0.8081378);
   smoothHisto__2->SetBinError(8908,0.8573517);
   smoothHisto__2->SetBinError(8909,1.094204);
   smoothHisto__2->SetBinError(8910,1.182629);
   smoothHisto__2->SetBinError(8911,1.275748);
   smoothHisto__2->SetBinError(8912,1.281259);
   smoothHisto__2->SetBinError(8913,1.186221);
   smoothHisto__2->SetBinError(8914,1.067943);
   smoothHisto__2->SetBinError(8915,1.206214);
   smoothHisto__2->SetBinError(8916,1.28855);
   smoothHisto__2->SetBinError(8917,1.122386);
   smoothHisto__2->SetBinError(8918,1.074465);
   smoothHisto__2->SetBinError(8919,0.9700502);
   smoothHisto__2->SetBinError(8920,0.8538071);
   smoothHisto__2->SetBinError(8921,0.7742776);
   smoothHisto__2->SetBinError(8922,0.782745);
   smoothHisto__2->SetBinError(8923,0.7395023);
   smoothHisto__2->SetBinError(8924,0.7849895);
   smoothHisto__2->SetBinError(8925,0.7301152);
   smoothHisto__2->SetBinError(8926,0.6661767);
   smoothHisto__2->SetBinError(8927,0.6003712);
   smoothHisto__2->SetBinError(8928,0.4870229);
   smoothHisto__2->SetBinError(8929,0.5166101);
   smoothHisto__2->SetBinError(8930,0.3943083);
   smoothHisto__2->SetBinError(8931,0.3052714);
   smoothHisto__2->SetBinError(8932,0.3270013);
   smoothHisto__2->SetBinError(8933,0.3024133);
   smoothHisto__2->SetBinError(8934,0.3020851);
   smoothHisto__2->SetBinError(8935,0.1739796);
   smoothHisto__2->SetBinError(8936,0.1613263);
   smoothHisto__2->SetBinError(8937,0.2000072);
   smoothHisto__2->SetBinError(8938,0.09825505);
   smoothHisto__2->SetBinError(8939,0.04753104);
   smoothHisto__2->SetBinError(8998,0.07647213);
   smoothHisto__2->SetBinError(8999,0.1529443);
   smoothHisto__2->SetBinError(9000,0.3080896);
   smoothHisto__2->SetBinError(9001,0.1786877);
   smoothHisto__2->SetBinError(9002,0.2163463);
   smoothHisto__2->SetBinError(9003,0.3038767);
   smoothHisto__2->SetBinError(9004,0.4079013);
   smoothHisto__2->SetBinError(9005,0.4686306);
   smoothHisto__2->SetBinError(9006,0.5745119);
   smoothHisto__2->SetBinError(9007,0.6749437);
   smoothHisto__2->SetBinError(9008,0.8084127);
   smoothHisto__2->SetBinError(9009,0.9200631);
   smoothHisto__2->SetBinError(9010,0.9470169);
   smoothHisto__2->SetBinError(9011,1.122584);
   smoothHisto__2->SetBinError(9012,1.107862);
   smoothHisto__2->SetBinError(9013,1.238863);
   smoothHisto__2->SetBinError(9014,1.287431);
   smoothHisto__2->SetBinError(9015,1.181049);
   smoothHisto__2->SetBinError(9016,1.130576);
   smoothHisto__2->SetBinError(9017,1.138001);
   smoothHisto__2->SetBinError(9018,1.26547);
   smoothHisto__2->SetBinError(9019,1.129739);
   smoothHisto__2->SetBinError(9020,1.138688);
   smoothHisto__2->SetBinError(9021,0.9735474);
   smoothHisto__2->SetBinError(9022,0.8676428);
   smoothHisto__2->SetBinError(9023,0.8364474);
   smoothHisto__2->SetBinError(9024,0.7994322);
   smoothHisto__2->SetBinError(9025,0.7141651);
   smoothHisto__2->SetBinError(9026,0.6828504);
   smoothHisto__2->SetBinError(9027,0.6647127);
   smoothHisto__2->SetBinError(9028,0.6091589);
   smoothHisto__2->SetBinError(9029,0.6497235);
   smoothHisto__2->SetBinError(9030,0.5029598);
   smoothHisto__2->SetBinError(9031,0.6811415);
   smoothHisto__2->SetBinError(9032,0.3987941);
   smoothHisto__2->SetBinError(9033,0.272602);
   smoothHisto__2->SetBinError(9034,0.2035267);
   smoothHisto__2->SetBinError(9035,0.1866445);
   smoothHisto__2->SetBinError(9036,0.2486456);
   smoothHisto__2->SetBinError(9037,0.1782839);
   smoothHisto__2->SetBinError(9038,0.1057668);
   smoothHisto__2->SetBinError(9039,0.1021752);
   smoothHisto__2->SetBinError(9040,0.04753104);
   smoothHisto__2->SetBinError(9041,0.02376552);
   smoothHisto__2->SetBinError(9100,0.03823607);
   smoothHisto__2->SetBinError(9101,0.07647213);
   smoothHisto__2->SetBinError(9102,0.1529443);
   smoothHisto__2->SetBinError(9103,0.09194534);
   smoothHisto__2->SetBinError(9104,0.1307852);
   smoothHisto__2->SetBinError(9105,0.2328184);
   smoothHisto__2->SetBinError(9106,0.3756034);
   smoothHisto__2->SetBinError(9107,0.4795004);
   smoothHisto__2->SetBinError(9108,0.5371365);
   smoothHisto__2->SetBinError(9109,0.6610437);
   smoothHisto__2->SetBinError(9110,0.7751442);
   smoothHisto__2->SetBinError(9111,0.8322043);
   smoothHisto__2->SetBinError(9112,0.9862132);
   smoothHisto__2->SetBinError(9113,1.198203);
   smoothHisto__2->SetBinError(9114,1.144828);
   smoothHisto__2->SetBinError(9115,1.210658);
   smoothHisto__2->SetBinError(9116,1.306057);
   smoothHisto__2->SetBinError(9117,1.248517);
   smoothHisto__2->SetBinError(9118,1.309849);
   smoothHisto__2->SetBinError(9119,1.126333);
   smoothHisto__2->SetBinError(9120,1.151522);
   smoothHisto__2->SetBinError(9121,1.051298);
   smoothHisto__2->SetBinError(9122,0.9822816);
   smoothHisto__2->SetBinError(9123,0.883761);
   smoothHisto__2->SetBinError(9124,0.8443159);
   smoothHisto__2->SetBinError(9125,0.8503214);
   smoothHisto__2->SetBinError(9126,0.8527337);
   smoothHisto__2->SetBinError(9127,0.7520954);
   smoothHisto__2->SetBinError(9128,0.7092084);
   smoothHisto__2->SetBinError(9129,0.6786258);
   smoothHisto__2->SetBinError(9130,0.7244936);
   smoothHisto__2->SetBinError(9131,0.6600002);
   smoothHisto__2->SetBinError(9132,0.4719451);
   smoothHisto__2->SetBinError(9133,0.5770161);
   smoothHisto__2->SetBinError(9134,0.4192399);
   smoothHisto__2->SetBinError(9135,0.2943626);
   smoothHisto__2->SetBinError(9136,0.2422692);
   smoothHisto__2->SetBinError(9137,0.2038719);
   smoothHisto__2->SetBinError(9138,0.3198479);
   smoothHisto__2->SetBinError(9139,0.1846207);
   smoothHisto__2->SetBinError(9140,0.09438564);
   smoothHisto__2->SetBinError(9141,0.05367523);
   smoothHisto__2->SetBinError(9142,0.02376552);
   smoothHisto__2->SetBinError(9203,0.03823607);
   smoothHisto__2->SetBinError(9204,0.07647213);
   smoothHisto__2->SetBinError(9205,0.06363298);
   smoothHisto__2->SetBinError(9206,0.1227052);
   smoothHisto__2->SetBinError(9207,0.2492426);
   smoothHisto__2->SetBinError(9208,0.303125);
   smoothHisto__2->SetBinError(9209,0.3812935);
   smoothHisto__2->SetBinError(9210,0.4307616);
   smoothHisto__2->SetBinError(9211,0.6428852);
   smoothHisto__2->SetBinError(9212,0.7283919);
   smoothHisto__2->SetBinError(9213,0.7798375);
   smoothHisto__2->SetBinError(9214,0.9006834);
   smoothHisto__2->SetBinError(9215,1.154928);
   smoothHisto__2->SetBinError(9216,1.204473);
   smoothHisto__2->SetBinError(9217,1.318346);
   smoothHisto__2->SetBinError(9218,1.316278);
   smoothHisto__2->SetBinError(9219,1.226967);
   smoothHisto__2->SetBinError(9220,1.161855);
   smoothHisto__2->SetBinError(9221,1.042163);
   smoothHisto__2->SetBinError(9222,1.041157);
   smoothHisto__2->SetBinError(9223,0.9938492);
   smoothHisto__2->SetBinError(9224,0.9590917);
   smoothHisto__2->SetBinError(9225,0.9512937);
   smoothHisto__2->SetBinError(9226,0.8552726);
   smoothHisto__2->SetBinError(9227,0.7356158);
   smoothHisto__2->SetBinError(9228,0.7384883);
   smoothHisto__2->SetBinError(9229,0.7590534);
   smoothHisto__2->SetBinError(9230,0.7172323);
   smoothHisto__2->SetBinError(9231,0.7635206);
   smoothHisto__2->SetBinError(9232,0.6718259);
   smoothHisto__2->SetBinError(9233,0.5871735);
   smoothHisto__2->SetBinError(9234,0.4211765);
   smoothHisto__2->SetBinError(9235,0.4377001);
   smoothHisto__2->SetBinError(9236,0.3844999);
   smoothHisto__2->SetBinError(9237,0.3260263);
   smoothHisto__2->SetBinError(9238,0.2221503);
   smoothHisto__2->SetBinError(9239,0.1951041);
   smoothHisto__2->SetBinError(9240,0.2591331);
   smoothHisto__2->SetBinError(9241,0.2006105);
   smoothHisto__2->SetBinError(9242,0.09929665);
   smoothHisto__2->SetBinError(9243,0.03920493);
   smoothHisto__2->SetBinError(9306,0.02232579);
   smoothHisto__2->SetBinError(9307,0.06450243);
   smoothHisto__2->SetBinError(9308,0.1249506);
   smoothHisto__2->SetBinError(9309,0.2087492);
   smoothHisto__2->SetBinError(9310,0.2998818);
   smoothHisto__2->SetBinError(9311,0.4422839);
   smoothHisto__2->SetBinError(9312,0.4648929);
   smoothHisto__2->SetBinError(9313,0.6478934);
   smoothHisto__2->SetBinError(9314,0.870766);
   smoothHisto__2->SetBinError(9315,0.8127803);
   smoothHisto__2->SetBinError(9316,0.9906464);
   smoothHisto__2->SetBinError(9317,1.1448);
   smoothHisto__2->SetBinError(9318,1.229488);
   smoothHisto__2->SetBinError(9319,1.234294);
   smoothHisto__2->SetBinError(9320,1.198079);
   smoothHisto__2->SetBinError(9321,1.169903);
   smoothHisto__2->SetBinError(9322,1.120971);
   smoothHisto__2->SetBinError(9323,1.065736);
   smoothHisto__2->SetBinError(9324,0.9475045);
   smoothHisto__2->SetBinError(9325,0.9026643);
   smoothHisto__2->SetBinError(9326,0.8812937);
   smoothHisto__2->SetBinError(9327,0.8725532);
   smoothHisto__2->SetBinError(9328,0.8365012);
   smoothHisto__2->SetBinError(9329,0.8002084);
   smoothHisto__2->SetBinError(9330,0.733454);
   smoothHisto__2->SetBinError(9331,0.7712716);
   smoothHisto__2->SetBinError(9332,0.6680507);
   smoothHisto__2->SetBinError(9333,0.5343125);
   smoothHisto__2->SetBinError(9334,0.4455943);
   smoothHisto__2->SetBinError(9335,0.4836932);
   smoothHisto__2->SetBinError(9336,0.4243365);
   smoothHisto__2->SetBinError(9337,0.3724209);
   smoothHisto__2->SetBinError(9338,0.2513161);
   smoothHisto__2->SetBinError(9339,0.220121);
   smoothHisto__2->SetBinError(9340,0.2622409);
   smoothHisto__2->SetBinError(9341,0.2713304);
   smoothHisto__2->SetBinError(9342,0.1849973);
   smoothHisto__2->SetBinError(9343,0.1159169);
   smoothHisto__2->SetBinError(9344,0.04570506);
   smoothHisto__2->SetBinError(9345,0.01960247);
   smoothHisto__2->SetBinError(9407,0.01485631);
   smoothHisto__2->SetBinError(9408,0.0570995);
   smoothHisto__2->SetBinError(9409,0.1276897);
   smoothHisto__2->SetBinError(9410,0.2160333);
   smoothHisto__2->SetBinError(9411,0.2775335);
   smoothHisto__2->SetBinError(9412,0.2816221);
   smoothHisto__2->SetBinError(9413,0.4208131);
   smoothHisto__2->SetBinError(9414,0.5267495);
   smoothHisto__2->SetBinError(9415,0.5231334);
   smoothHisto__2->SetBinError(9416,0.6766029);
   smoothHisto__2->SetBinError(9417,0.7876176);
   smoothHisto__2->SetBinError(9418,0.9131753);
   smoothHisto__2->SetBinError(9419,1.050188);
   smoothHisto__2->SetBinError(9420,1.158864);
   smoothHisto__2->SetBinError(9421,1.193071);
   smoothHisto__2->SetBinError(9422,1.146385);
   smoothHisto__2->SetBinError(9423,1.207319);
   smoothHisto__2->SetBinError(9424,1.166718);
   smoothHisto__2->SetBinError(9425,1.051587);
   smoothHisto__2->SetBinError(9426,0.9398616);
   smoothHisto__2->SetBinError(9427,0.863652);
   smoothHisto__2->SetBinError(9428,0.902052);
   smoothHisto__2->SetBinError(9429,0.9208335);
   smoothHisto__2->SetBinError(9430,0.8427577);
   smoothHisto__2->SetBinError(9431,0.8913475);
   smoothHisto__2->SetBinError(9432,0.7734481);
   smoothHisto__2->SetBinError(9433,0.6937275);
   smoothHisto__2->SetBinError(9434,0.6265195);
   smoothHisto__2->SetBinError(9435,0.5637483);
   smoothHisto__2->SetBinError(9436,0.4169246);
   smoothHisto__2->SetBinError(9437,0.4311463);
   smoothHisto__2->SetBinError(9438,0.4320734);
   smoothHisto__2->SetBinError(9439,0.3458541);
   smoothHisto__2->SetBinError(9440,0.2293336);
   smoothHisto__2->SetBinError(9441,0.2444155);
   smoothHisto__2->SetBinError(9442,0.3370856);
   smoothHisto__2->SetBinError(9443,0.3397774);
   smoothHisto__2->SetBinError(9444,0.2008892);
   smoothHisto__2->SetBinError(9445,0.1005469);
   smoothHisto__2->SetBinError(9446,0.0294103);
   smoothHisto__2->SetBinError(9509,0.04457168);
   smoothHisto__2->SetBinError(9510,0.1063899);
   smoothHisto__2->SetBinError(9511,0.1963983);
   smoothHisto__2->SetBinError(9512,0.269787);
   smoothHisto__2->SetBinError(9513,0.2334876);
   smoothHisto__2->SetBinError(9514,0.2882656);
   smoothHisto__2->SetBinError(9515,0.3062217);
   smoothHisto__2->SetBinError(9516,0.4400417);
   smoothHisto__2->SetBinError(9517,0.5555313);
   smoothHisto__2->SetBinError(9518,0.7330024);
   smoothHisto__2->SetBinError(9519,0.8996715);
   smoothHisto__2->SetBinError(9520,1.064931);
   smoothHisto__2->SetBinError(9521,1.094999);
   smoothHisto__2->SetBinError(9522,1.181785);
   smoothHisto__2->SetBinError(9523,1.224963);
   smoothHisto__2->SetBinError(9524,1.202025);
   smoothHisto__2->SetBinError(9525,1.189461);
   smoothHisto__2->SetBinError(9526,1.214879);
   smoothHisto__2->SetBinError(9527,0.9969499);
   smoothHisto__2->SetBinError(9528,0.9785936);
   smoothHisto__2->SetBinError(9529,0.9743538);
   smoothHisto__2->SetBinError(9530,0.919625);
   smoothHisto__2->SetBinError(9531,0.9356492);
   smoothHisto__2->SetBinError(9532,0.887588);
   smoothHisto__2->SetBinError(9533,0.920668);
   smoothHisto__2->SetBinError(9534,0.7592301);
   smoothHisto__2->SetBinError(9535,0.6724561);
   smoothHisto__2->SetBinError(9536,0.6417004);
   smoothHisto__2->SetBinError(9537,0.5199661);
   smoothHisto__2->SetBinError(9538,0.4490136);
   smoothHisto__2->SetBinError(9539,0.5326738);
   smoothHisto__2->SetBinError(9540,0.4031165);
   smoothHisto__2->SetBinError(9541,0.441839);
   smoothHisto__2->SetBinError(9542,0.2965758);
   smoothHisto__2->SetBinError(9543,0.208503);
   smoothHisto__2->SetBinError(9544,0.2169981);
   smoothHisto__2->SetBinError(9545,0.2936113);
   smoothHisto__2->SetBinError(9546,0.2431655);
   smoothHisto__2->SetBinError(9547,0.1258287);
   smoothHisto__2->SetBinError(9548,0.05380071);
   smoothHisto__2->SetBinError(9610,0.03858973);
   smoothHisto__2->SetBinError(9611,0.09027294);
   smoothHisto__2->SetBinError(9612,0.1475925);
   smoothHisto__2->SetBinError(9613,0.2226025);
   smoothHisto__2->SetBinError(9614,0.2410323);
   smoothHisto__2->SetBinError(9615,0.2901799);
   smoothHisto__2->SetBinError(9616,0.3794461);
   smoothHisto__2->SetBinError(9617,0.3504897);
   smoothHisto__2->SetBinError(9618,0.4772717);
   smoothHisto__2->SetBinError(9619,0.6352846);
   smoothHisto__2->SetBinError(9620,0.8399344);
   smoothHisto__2->SetBinError(9621,0.8187034);
   smoothHisto__2->SetBinError(9622,0.9649987);
   smoothHisto__2->SetBinError(9623,1.040709);
   smoothHisto__2->SetBinError(9624,1.211309);
   smoothHisto__2->SetBinError(9625,1.106033);
   smoothHisto__2->SetBinError(9626,1.163018);
   smoothHisto__2->SetBinError(9627,1.096767);
   smoothHisto__2->SetBinError(9628,1.012458);
   smoothHisto__2->SetBinError(9629,0.9831928);
   smoothHisto__2->SetBinError(9630,1.055281);
   smoothHisto__2->SetBinError(9631,0.9878965);
   smoothHisto__2->SetBinError(9632,0.9314975);
   smoothHisto__2->SetBinError(9633,0.8520246);
   smoothHisto__2->SetBinError(9634,0.8474397);
   smoothHisto__2->SetBinError(9635,0.7167136);
   smoothHisto__2->SetBinError(9636,0.7169838);
   smoothHisto__2->SetBinError(9637,0.6678362);
   smoothHisto__2->SetBinError(9638,0.5743618);
   smoothHisto__2->SetBinError(9639,0.4337108);
   smoothHisto__2->SetBinError(9640,0.4146703);
   smoothHisto__2->SetBinError(9641,0.4219256);
   smoothHisto__2->SetBinError(9642,0.4501922);
   smoothHisto__2->SetBinError(9643,0.502861);
   smoothHisto__2->SetBinError(9644,0.3926842);
   smoothHisto__2->SetBinError(9645,0.2767824);
   smoothHisto__2->SetBinError(9646,0.1831273);
   smoothHisto__2->SetBinError(9647,0.2420567);
   smoothHisto__2->SetBinError(9648,0.2384658);
   smoothHisto__2->SetBinError(9649,0.1411568);
   smoothHisto__2->SetBinError(9650,0.06608655);
   smoothHisto__2->SetBinError(9651,0.01995958);
   smoothHisto__2->SetBinError(9711,0.02963662);
   smoothHisto__2->SetBinError(9712,0.07717946);
   smoothHisto__2->SetBinError(9713,0.1576062);
   smoothHisto__2->SetBinError(9714,0.2261672);
   smoothHisto__2->SetBinError(9715,0.2168731);
   smoothHisto__2->SetBinError(9716,0.2941839);
   smoothHisto__2->SetBinError(9717,0.2360082);
   smoothHisto__2->SetBinError(9718,0.2757485);
   smoothHisto__2->SetBinError(9719,0.2838277);
   smoothHisto__2->SetBinError(9720,0.4907191);
   smoothHisto__2->SetBinError(9721,0.6121304);
   smoothHisto__2->SetBinError(9722,0.816567);
   smoothHisto__2->SetBinError(9723,0.8024232);
   smoothHisto__2->SetBinError(9724,0.9524446);
   smoothHisto__2->SetBinError(9725,1.164842);
   smoothHisto__2->SetBinError(9726,1.183574);
   smoothHisto__2->SetBinError(9727,1.110436);
   smoothHisto__2->SetBinError(9728,1.191135);
   smoothHisto__2->SetBinError(9729,1.167162);
   smoothHisto__2->SetBinError(9730,1.099419);
   smoothHisto__2->SetBinError(9731,1.049063);
   smoothHisto__2->SetBinError(9732,0.9740232);
   smoothHisto__2->SetBinError(9733,0.9225718);
   smoothHisto__2->SetBinError(9734,1.021667);
   smoothHisto__2->SetBinError(9735,0.9660095);
   smoothHisto__2->SetBinError(9736,0.8114681);
   smoothHisto__2->SetBinError(9737,0.6374692);
   smoothHisto__2->SetBinError(9738,0.6561151);
   smoothHisto__2->SetBinError(9739,0.6112418);
   smoothHisto__2->SetBinError(9740,0.5283175);
   smoothHisto__2->SetBinError(9741,0.4312844);
   smoothHisto__2->SetBinError(9742,0.4031582);
   smoothHisto__2->SetBinError(9743,0.428822);
   smoothHisto__2->SetBinError(9744,0.3921064);
   smoothHisto__2->SetBinError(9745,0.3957147);
   smoothHisto__2->SetBinError(9746,0.3381783);
   smoothHisto__2->SetBinError(9747,0.307714);
   smoothHisto__2->SetBinError(9748,0.1618998);
   smoothHisto__2->SetBinError(9749,0.1379173);
   smoothHisto__2->SetBinError(9750,0.1411568);
   smoothHisto__2->SetBinError(9751,0.1694488);
   smoothHisto__2->SetBinError(9752,0.08335139);
   smoothHisto__2->SetBinError(9753,0.03991916);
   smoothHisto__2->SetBinError(9813,0.05927323);
   smoothHisto__2->SetBinError(9814,0.1210954);
   smoothHisto__2->SetBinError(9815,0.2464482);
   smoothHisto__2->SetBinError(9816,0.1835997);
   smoothHisto__2->SetBinError(9817,0.221138);
   smoothHisto__2->SetBinError(9818,0.2174109);
   smoothHisto__2->SetBinError(9819,0.3034672);
   smoothHisto__2->SetBinError(9820,0.3718748);
   smoothHisto__2->SetBinError(9821,0.3233748);
   smoothHisto__2->SetBinError(9822,0.4893022);
   smoothHisto__2->SetBinError(9823,0.6901696);
   smoothHisto__2->SetBinError(9824,0.7411897);
   smoothHisto__2->SetBinError(9825,0.8529021);
   smoothHisto__2->SetBinError(9826,1.043798);
   smoothHisto__2->SetBinError(9827,1.073807);
   smoothHisto__2->SetBinError(9828,1.068482);
   smoothHisto__2->SetBinError(9829,1.054618);
   smoothHisto__2->SetBinError(9830,1.093934);
   smoothHisto__2->SetBinError(9831,1.023698);
   smoothHisto__2->SetBinError(9832,0.9820885);
   smoothHisto__2->SetBinError(9833,0.865534);
   smoothHisto__2->SetBinError(9834,0.8986672);
   smoothHisto__2->SetBinError(9835,0.8432543);
   smoothHisto__2->SetBinError(9836,0.9344896);
   smoothHisto__2->SetBinError(9837,0.8367506);
   smoothHisto__2->SetBinError(9838,0.7318707);
   smoothHisto__2->SetBinError(9839,0.4772293);
   smoothHisto__2->SetBinError(9840,0.5075525);
   smoothHisto__2->SetBinError(9841,0.4860943);
   smoothHisto__2->SetBinError(9842,0.411261);
   smoothHisto__2->SetBinError(9843,0.374693);
   smoothHisto__2->SetBinError(9844,0.5006188);
   smoothHisto__2->SetBinError(9845,0.4515361);
   smoothHisto__2->SetBinError(9846,0.3596662);
   smoothHisto__2->SetBinError(9847,0.3080579);
   smoothHisto__2->SetBinError(9848,0.3039241);
   smoothHisto__2->SetBinError(9849,0.2037839);
   smoothHisto__2->SetBinError(9850,0.1212916);
   smoothHisto__2->SetBinError(9851,0.07148307);
   smoothHisto__2->SetBinError(9852,0.06826449);
   smoothHisto__2->SetBinError(9853,0.08335139);
   smoothHisto__2->SetBinError(9854,0.03991916);
   smoothHisto__2->SetBinError(9855,0.01995958);
   smoothHisto__2->SetBinError(9915,0.02963662);
   smoothHisto__2->SetBinError(9916,0.05927323);
   smoothHisto__2->SetBinError(9917,0.1232241);
   smoothHisto__2->SetBinError(9918,0.08964924);
   smoothHisto__2->SetBinError(9919,0.1105625);
   smoothHisto__2->SetBinError(9920,0.1474733);
   smoothHisto__2->SetBinError(9921,0.2461932);
   smoothHisto__2->SetBinError(9922,0.4313573);
   smoothHisto__2->SetBinError(9923,0.4205171);
   smoothHisto__2->SetBinError(9924,0.5368549);
   smoothHisto__2->SetBinError(9925,0.6329434);
   smoothHisto__2->SetBinError(9926,0.7147295);
   smoothHisto__2->SetBinError(9927,0.8261221);
   smoothHisto__2->SetBinError(9928,0.9718656);
   smoothHisto__2->SetBinError(9929,1.006091);
   smoothHisto__2->SetBinError(9930,1.101005);
   smoothHisto__2->SetBinError(9931,1.085253);
   smoothHisto__2->SetBinError(9932,1.10442);
   smoothHisto__2->SetBinError(9933,1.01319);
   smoothHisto__2->SetBinError(9934,1.004484);
   smoothHisto__2->SetBinError(9935,0.8827246);
   smoothHisto__2->SetBinError(9936,0.8297833);
   smoothHisto__2->SetBinError(9937,0.796712);
   smoothHisto__2->SetBinError(9938,0.7976589);
   smoothHisto__2->SetBinError(9939,0.8488552);
   smoothHisto__2->SetBinError(9940,0.709079);
   smoothHisto__2->SetBinError(9941,0.5282074);
   smoothHisto__2->SetBinError(9942,0.5877241);
   smoothHisto__2->SetBinError(9943,0.5430696);
   smoothHisto__2->SetBinError(9944,0.4668186);
   smoothHisto__2->SetBinError(9945,0.336907);
   smoothHisto__2->SetBinError(9946,0.3478846);
   smoothHisto__2->SetBinError(9947,0.3047114);
   smoothHisto__2->SetBinError(9948,0.2573824);
   smoothHisto__2->SetBinError(9949,0.3653787);
   smoothHisto__2->SetBinError(9950,0.284912);
   smoothHisto__2->SetBinError(9951,0.1970523);
   smoothHisto__2->SetBinError(9952,0.1655353);
   smoothHisto__2->SetBinError(9953,0.07611473);
   smoothHisto__2->SetBinError(9954,0.04149981);
   smoothHisto__2->SetBinError(9955,0.03991916);
   smoothHisto__2->SetBinError(9956,0.01995958);
   smoothHisto__2->SetBinError(10018,0.02963662);
   smoothHisto__2->SetBinError(10019,0.0629371);
   smoothHisto__2->SetBinError(10020,0.06067111);
   smoothHisto__2->SetBinError(10021,0.07688792);
   smoothHisto__2->SetBinError(10022,0.1304485);
   smoothHisto__2->SetBinError(10023,0.1662988);
   smoothHisto__2->SetBinError(10024,0.2691044);
   smoothHisto__2->SetBinError(10025,0.3446608);
   smoothHisto__2->SetBinError(10026,0.5249952);
   smoothHisto__2->SetBinError(10027,0.5588568);
   smoothHisto__2->SetBinError(10028,0.6307481);
   smoothHisto__2->SetBinError(10029,0.7997444);
   smoothHisto__2->SetBinError(10030,0.98333);
   smoothHisto__2->SetBinError(10031,0.9119586);
   smoothHisto__2->SetBinError(10032,0.9921935);
   smoothHisto__2->SetBinError(10033,0.9642266);
   smoothHisto__2->SetBinError(10034,0.9783901);
   smoothHisto__2->SetBinError(10035,1.005799);
   smoothHisto__2->SetBinError(10036,0.9692453);
   smoothHisto__2->SetBinError(10037,0.8060668);
   smoothHisto__2->SetBinError(10038,0.7636842);
   smoothHisto__2->SetBinError(10039,0.7245863);
   smoothHisto__2->SetBinError(10040,0.7126961);
   smoothHisto__2->SetBinError(10041,0.8089912);
   smoothHisto__2->SetBinError(10042,0.771501);
   smoothHisto__2->SetBinError(10043,0.638735);
   smoothHisto__2->SetBinError(10044,0.6378354);
   smoothHisto__2->SetBinError(10045,0.4961794);
   smoothHisto__2->SetBinError(10046,0.436249);
   smoothHisto__2->SetBinError(10047,0.4247548);
   smoothHisto__2->SetBinError(10048,0.2933869);
   smoothHisto__2->SetBinError(10049,0.2242576);
   smoothHisto__2->SetBinError(10050,0.1535366);
   smoothHisto__2->SetBinError(10051,0.2285293);
   smoothHisto__2->SetBinError(10052,0.2859012);
   smoothHisto__2->SetBinError(10053,0.2499417);
   smoothHisto__2->SetBinError(10054,0.1513558);
   smoothHisto__2->SetBinError(10055,0.06926123);
   smoothHisto__2->SetBinError(10056,0.01819237);
   smoothHisto__2->SetBinError(10120,0.02308409);
   smoothHisto__2->SetBinError(10121,0.04616818);
   smoothHisto__2->SetBinError(10122,0.1094564);
   smoothHisto__2->SetBinError(10123,0.1350515);
   smoothHisto__2->SetBinError(10124,0.2591129);
   smoothHisto__2->SetBinError(10125,0.2574263);
   smoothHisto__2->SetBinError(10126,0.3073341);
   smoothHisto__2->SetBinError(10127,0.4276349);
   smoothHisto__2->SetBinError(10128,0.6364877);
   smoothHisto__2->SetBinError(10129,0.6999058);
   smoothHisto__2->SetBinError(10130,0.7289539);
   smoothHisto__2->SetBinError(10131,0.7133285);
   smoothHisto__2->SetBinError(10132,1.001352);
   smoothHisto__2->SetBinError(10133,0.8745743);
   smoothHisto__2->SetBinError(10134,0.9311349);
   smoothHisto__2->SetBinError(10135,0.9670747);
   smoothHisto__2->SetBinError(10136,0.9997093);
   smoothHisto__2->SetBinError(10137,0.9791852);
   smoothHisto__2->SetBinError(10138,1.028427);
   smoothHisto__2->SetBinError(10139,0.912746);
   smoothHisto__2->SetBinError(10140,0.8861376);
   smoothHisto__2->SetBinError(10141,0.7743115);
   smoothHisto__2->SetBinError(10142,0.7882114);
   smoothHisto__2->SetBinError(10143,0.817468);
   smoothHisto__2->SetBinError(10144,0.8044326);
   smoothHisto__2->SetBinError(10145,0.7066181);
   smoothHisto__2->SetBinError(10146,0.6900458);
   smoothHisto__2->SetBinError(10147,0.4999672);
   smoothHisto__2->SetBinError(10148,0.4268947);
   smoothHisto__2->SetBinError(10149,0.4992296);
   smoothHisto__2->SetBinError(10150,0.4028965);
   smoothHisto__2->SetBinError(10151,0.3492195);
   smoothHisto__2->SetBinError(10152,0.2009983);
   smoothHisto__2->SetBinError(10153,0.2516991);
   smoothHisto__2->SetBinError(10154,0.3608523);
   smoothHisto__2->SetBinError(10155,0.3069692);
   smoothHisto__2->SetBinError(10156,0.1968306);
   smoothHisto__2->SetBinError(10157,0.08964858);
   smoothHisto__2->SetBinError(10158,0.03065128);
   smoothHisto__2->SetBinError(10222,0.05974705);
   smoothHisto__2->SetBinError(10223,0.1194941);
   smoothHisto__2->SetBinError(10224,0.2560538);
   smoothHisto__2->SetBinError(10225,0.2214268);
   smoothHisto__2->SetBinError(10226,0.3964309);
   smoothHisto__2->SetBinError(10227,0.3547541);
   smoothHisto__2->SetBinError(10228,0.5760243);
   smoothHisto__2->SetBinError(10229,0.6456485);
   smoothHisto__2->SetBinError(10230,0.6088161);
   smoothHisto__2->SetBinError(10231,0.6091967);
   smoothHisto__2->SetBinError(10232,0.830981);
   smoothHisto__2->SetBinError(10233,0.7983352);
   smoothHisto__2->SetBinError(10234,1.070313);
   smoothHisto__2->SetBinError(10235,1.15431);
   smoothHisto__2->SetBinError(10236,1.120303);
   smoothHisto__2->SetBinError(10237,1.199246);
   smoothHisto__2->SetBinError(10238,1.207219);
   smoothHisto__2->SetBinError(10239,1.254);
   smoothHisto__2->SetBinError(10240,1.132867);
   smoothHisto__2->SetBinError(10241,1.056442);
   smoothHisto__2->SetBinError(10242,1.086338);
   smoothHisto__2->SetBinError(10243,1.028447);
   smoothHisto__2->SetBinError(10244,0.9482198);
   smoothHisto__2->SetBinError(10245,0.8996215);
   smoothHisto__2->SetBinError(10246,0.8830279);
   smoothHisto__2->SetBinError(10247,0.6367965);
   smoothHisto__2->SetBinError(10248,0.7478456);
   smoothHisto__2->SetBinError(10249,0.5214063);
   smoothHisto__2->SetBinError(10250,0.535059);
   smoothHisto__2->SetBinError(10251,0.6182245);
   smoothHisto__2->SetBinError(10252,0.5803148);
   smoothHisto__2->SetBinError(10253,0.4276191);
   smoothHisto__2->SetBinError(10254,0.2724856);
   smoothHisto__2->SetBinError(10255,0.3837122);
   smoothHisto__2->SetBinError(10256,0.2985308);
   smoothHisto__2->SetBinError(10257,0.2651043);
   smoothHisto__2->SetBinError(10258,0.331201);
   smoothHisto__2->SetBinError(10259,0.1629513);
   smoothHisto__2->SetBinError(10260,0.07933272);
   smoothHisto__2->SetEntries(123911);
   smoothHisto__2->SetStats(0);
   smoothHisto__2->SetContour(20);
   smoothHisto__2->SetContourLevel(0,0);
   smoothHisto__2->SetContourLevel(1,10.07774);
   smoothHisto__2->SetContourLevel(2,20.15548);
   smoothHisto__2->SetContourLevel(3,30.23321);
   smoothHisto__2->SetContourLevel(4,40.31095);
   smoothHisto__2->SetContourLevel(5,50.38869);
   smoothHisto__2->SetContourLevel(6,60.46643);
   smoothHisto__2->SetContourLevel(7,70.54417);
   smoothHisto__2->SetContourLevel(8,80.62191);
   smoothHisto__2->SetContourLevel(9,90.69964);
   smoothHisto__2->SetContourLevel(10,100.7774);
   smoothHisto__2->SetContourLevel(11,110.8551);
   smoothHisto__2->SetContourLevel(12,120.9329);
   smoothHisto__2->SetContourLevel(13,131.0106);
   smoothHisto__2->SetContourLevel(14,141.0883);
   smoothHisto__2->SetContourLevel(15,151.1661);
   smoothHisto__2->SetContourLevel(16,161.2438);
   smoothHisto__2->SetContourLevel(17,171.3215);
   smoothHisto__2->SetContourLevel(18,181.3993);
   smoothHisto__2->SetContourLevel(19,191.477);
   smoothHisto__2->SetLineColor(94);
   smoothHisto__2->SetLineWidth(2);
   smoothHisto__2->SetMarkerStyle(20);
   smoothHisto__2->GetXaxis()->SetTitle("Log_{10} max(p(e^{+}), p(e^{-}))");
   smoothHisto__2->GetXaxis()->SetNdivisions(505);
   smoothHisto__2->GetXaxis()->SetLabelFont(132);
   smoothHisto__2->GetXaxis()->SetLabelOffset(0.01);
   smoothHisto__2->GetXaxis()->SetLabelSize(0.06);
   smoothHisto__2->GetXaxis()->SetTitleSize(0.072);
   smoothHisto__2->GetXaxis()->SetTitleOffset(0.95);
   smoothHisto__2->GetXaxis()->SetTitleFont(132);
   smoothHisto__2->GetYaxis()->SetTitle("#theta(e^{+}, e^{-}) [rad]");
   smoothHisto__2->GetYaxis()->SetLabelFont(132);
   smoothHisto__2->GetYaxis()->SetLabelOffset(0.01);
   smoothHisto__2->GetYaxis()->SetLabelSize(0.06);
   smoothHisto__2->GetYaxis()->SetTitleSize(0.072);
   smoothHisto__2->GetYaxis()->SetTitleOffset(0.95);
   smoothHisto__2->GetYaxis()->SetTitleFont(132);
   smoothHisto__2->GetZaxis()->SetLabelFont(132);
   smoothHisto__2->GetZaxis()->SetLabelSize(0.06);
   smoothHisto__2->GetZaxis()->SetTitleSize(0.072);
   smoothHisto__2->GetZaxis()->SetTitleOffset(1.2);
   smoothHisto__2->GetZaxis()->SetTitleFont(132);
   smoothHisto__2->Draw("cont3,same");
   
   TH2Poly *histoBinning = new TH2Poly("histoBinning", "histoBinning", 25, 3.939063, 5.698521, 25, 0.007569797, 0.2999968);
   
   Double_t Graph_fx1[5] = {
   3.939063,
   3.939063,
   4.391656,
   4.391656,
   3.939063};
   Double_t Graph_fy1[5] = {
   0.007569797,
   0.1744498,
   0.1744498,
   0.007569797,
   0.007569797};
   TGraph *graph = new TGraph(5,Graph_fx1,Graph_fy1);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,3.893804,4.436915);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(0.1911378);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx2[5] = {
   3.939063,
   3.939063,
   4.391656,
   4.391656,
   3.939063};
   Double_t Graph_fy2[5] = {
   0.1744498,
   0.208395,
   0.208395,
   0.1744498,
   0.1744498};
   graph = new TGraph(5,Graph_fx2,Graph_fy2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,3.893804,4.436915);
   Graph_Graph2->SetMinimum(0.1710552);
   Graph_Graph2->SetMaximum(0.2117896);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx3[5] = {
   3.939063,
   3.939063,
   4.391656,
   4.391656,
   3.939063};
   Double_t Graph_fy3[5] = {
   0.208395,
   0.2462813,
   0.2462813,
   0.208395,
   0.208395};
   graph = new TGraph(5,Graph_fx3,Graph_fy3);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,3.893804,4.436915);
   Graph_Graph3->SetMinimum(0.2046064);
   Graph_Graph3->SetMaximum(0.2500699);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx4[5] = {
   3.939063,
   3.939063,
   4.391656,
   4.391656,
   3.939063};
   Double_t Graph_fy4[5] = {
   0.2462813,
   0.2999968,
   0.2999968,
   0.2462813,
   0.2462813};
   graph = new TGraph(5,Graph_fx4,Graph_fy4);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,3.893804,4.436915);
   Graph_Graph4->SetMinimum(0.2409097);
   Graph_Graph4->SetMaximum(0.3053684);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx5[5] = {
   4.391656,
   4.391656,
   4.568895,
   4.568895,
   4.391656};
   Double_t Graph_fy5[5] = {
   0.007569797,
   0.1179463,
   0.1179463,
   0.007569797,
   0.007569797};
   graph = new TGraph(5,Graph_fx5,Graph_fy5);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,4.373932,4.586619);
   Graph_Graph5->SetMinimum(0);
   Graph_Graph5->SetMaximum(0.1289839);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph5);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx6[5] = {
   4.391656,
   4.391656,
   4.568895,
   4.568895,
   4.391656};
   Double_t Graph_fy6[5] = {
   0.1179463,
   0.142125,
   0.142125,
   0.1179463,
   0.1179463};
   graph = new TGraph(5,Graph_fx6,Graph_fy6);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,4.373932,4.586619);
   Graph_Graph6->SetMinimum(0.1155284);
   Graph_Graph6->SetMaximum(0.1445429);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetLineWidth(2);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph6->GetYaxis()->SetTitleFont(132);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph6);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx7[5] = {
   4.391656,
   4.391656,
   4.568895,
   4.568895,
   4.391656};
   Double_t Graph_fy7[5] = {
   0.142125,
   0.1782709,
   0.1782709,
   0.142125,
   0.142125};
   graph = new TGraph(5,Graph_fx7,Graph_fy7);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,4.373932,4.586619);
   Graph_Graph7->SetMinimum(0.1385105);
   Graph_Graph7->SetMaximum(0.1818855);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetLineWidth(2);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph7->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph7->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph7->GetYaxis()->SetTitleFont(132);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph7->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph7);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx8[5] = {
   4.391656,
   4.391656,
   4.568895,
   4.568895,
   4.391656};
   Double_t Graph_fy8[5] = {
   0.1782709,
   0.2999968,
   0.2999968,
   0.1782709,
   0.1782709};
   graph = new TGraph(5,Graph_fx8,Graph_fy8);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,4.373932,4.586619);
   Graph_Graph8->SetMinimum(0.1660983);
   Graph_Graph8->SetMaximum(0.3121694);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetLineWidth(2);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph8->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph8->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph8->GetYaxis()->SetTitleFont(132);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph8->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph8);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx9[5] = {
   4.568895,
   4.568895,
   4.756784,
   4.756784,
   4.568895};
   Double_t Graph_fy9[5] = {
   0.007569797,
   0.08351607,
   0.08351607,
   0.007569797,
   0.007569797};
   graph = new TGraph(5,Graph_fx9,Graph_fy9);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,4.550106,4.775573);
   Graph_Graph9->SetMinimum(0);
   Graph_Graph9->SetMaximum(0.0911107);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetLineWidth(2);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph9->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph9->GetYaxis()->SetTitleFont(132);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph9);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx10[5] = {
   4.568895,
   4.568895,
   4.756784,
   4.756784,
   4.568895};
   Double_t Graph_fy10[5] = {
   0.08351607,
   0.1050028,
   0.1050028,
   0.08351607,
   0.08351607};
   graph = new TGraph(5,Graph_fx10,Graph_fy10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,4.550106,4.775573);
   Graph_Graph10->SetMinimum(0.0813674);
   Graph_Graph10->SetMaximum(0.1071514);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetLineWidth(2);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph10->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph10->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph10->GetYaxis()->SetTitleFont(132);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph10->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph10);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx11[5] = {
   4.568895,
   4.568895,
   4.756784,
   4.756784,
   4.568895};
   Double_t Graph_fy11[5] = {
   0.1050028,
   0.1380566,
   0.1380566,
   0.1050028,
   0.1050028};
   graph = new TGraph(5,Graph_fx11,Graph_fy11);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,4.550106,4.775573);
   Graph_Graph11->SetMinimum(0.1016974);
   Graph_Graph11->SetMaximum(0.141362);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetLineWidth(2);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph11);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx12[5] = {
   4.568895,
   4.568895,
   4.756784,
   4.756784,
   4.568895};
   Double_t Graph_fy12[5] = {
   0.1380566,
   0.2999968,
   0.2999968,
   0.1380566,
   0.1380566};
   graph = new TGraph(5,Graph_fx12,Graph_fy12);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,4.550106,4.775573);
   Graph_Graph12->SetMinimum(0.1218626);
   Graph_Graph12->SetMaximum(0.3161909);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx13[5] = {
   4.756784,
   4.756784,
   5.698521,
   5.698521,
   4.756784};
   Double_t Graph_fy13[5] = {
   0.007569797,
   0.05006748,
   0.05006748,
   0.007569797,
   0.007569797};
   graph = new TGraph(5,Graph_fx13,Graph_fy13);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,4.66261,5.792695);
   Graph_Graph13->SetMinimum(0.003320029);
   Graph_Graph13->SetMaximum(0.05431724);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetLineWidth(2);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetYaxis()->SetTitleFont(132);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph13);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx14[5] = {
   4.756784,
   4.756784,
   5.698521,
   5.698521,
   4.756784};
   Double_t Graph_fy14[5] = {
   0.05006748,
   0.06760152,
   0.06760152,
   0.05006748,
   0.05006748};
   graph = new TGraph(5,Graph_fx14,Graph_fy14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,4.66261,5.792695);
   Graph_Graph14->SetMinimum(0.04831407);
   Graph_Graph14->SetMaximum(0.06935493);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetLineWidth(2);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph14->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph14->GetYaxis()->SetTitleFont(132);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph14);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx15[5] = {
   4.756784,
   4.756784,
   5.698521,
   5.698521,
   4.756784};
   Double_t Graph_fy15[5] = {
   0.06760152,
   0.09457072,
   0.09457072,
   0.06760152,
   0.06760152};
   graph = new TGraph(5,Graph_fx15,Graph_fy15);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,4.66261,5.792695);
   Graph_Graph15->SetMinimum(0.0649046);
   Graph_Graph15->SetMaximum(0.09726764);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);
   Graph_Graph15->SetLineWidth(2);
   Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph15->GetXaxis()->SetNdivisions(505);
   Graph_Graph15->GetXaxis()->SetLabelFont(132);
   Graph_Graph15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph15->GetXaxis()->SetTitleFont(132);
   Graph_Graph15->GetYaxis()->SetLabelFont(132);
   Graph_Graph15->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph15->GetYaxis()->SetTitleFont(132);
   Graph_Graph15->GetZaxis()->SetLabelFont(132);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph15);
   
   histoBinning->AddBin(graph);
   
   Double_t Graph_fx16[5] = {
   4.756784,
   4.756784,
   5.698521,
   5.698521,
   4.756784};
   Double_t Graph_fy16[5] = {
   0.09457072,
   0.2999968,
   0.2999968,
   0.09457072,
   0.09457072};
   graph = new TGraph(5,Graph_fx16,Graph_fy16);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",100,4.66261,5.792695);
   Graph_Graph16->SetMinimum(0.07402811);
   Graph_Graph16->SetMaximum(0.3205394);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);
   Graph_Graph16->SetLineWidth(2);
   Graph_Graph16->SetMarkerStyle(20);
   Graph_Graph16->GetXaxis()->SetNdivisions(505);
   Graph_Graph16->GetXaxis()->SetLabelFont(132);
   Graph_Graph16->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.052);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.0624);
   Graph_Graph16->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph16->GetXaxis()->SetTitleFont(132);
   Graph_Graph16->GetYaxis()->SetLabelFont(132);
   Graph_Graph16->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.052);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.0624);
   Graph_Graph16->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph16->GetYaxis()->SetTitleFont(132);
   Graph_Graph16->GetZaxis()->SetLabelFont(132);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.052);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.0624);
   Graph_Graph16->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph16);
   
   histoBinning->AddBin(graph);
   
   histoBinning->SetBinContent(1,1);
   histoBinning->SetBinContent(2,2);
   histoBinning->SetBinContent(3,3);
   histoBinning->SetBinContent(4,4);
   histoBinning->SetBinContent(5,5);
   histoBinning->SetBinContent(6,6);
   histoBinning->SetBinContent(7,7);
   histoBinning->SetEntries(16);
   histoBinning->SetStats(0);
   histoBinning->SetLineWidth(3);
   histoBinning->SetMarkerStyle(20);
   histoBinning->SetMarkerSize(3);
   histoBinning->GetXaxis()->SetTitle("Log_{10} max(p(e^{+}), p(e^{-}))");
   histoBinning->GetXaxis()->SetNdivisions(505);
   histoBinning->GetXaxis()->SetLabelFont(132);
   histoBinning->GetXaxis()->SetLabelOffset(0.01);
   histoBinning->GetXaxis()->SetLabelSize(0.06);
   histoBinning->GetXaxis()->SetTitleSize(0.072);
   histoBinning->GetXaxis()->SetTitleOffset(0.95);
   histoBinning->GetXaxis()->SetTitleFont(132);
   histoBinning->GetYaxis()->SetTitle("#theta(e^{+}, e^{-}) [rad]");
   histoBinning->GetYaxis()->SetLabelFont(132);
   histoBinning->GetYaxis()->SetLabelOffset(0.01);
   histoBinning->GetYaxis()->SetLabelSize(0.06);
   histoBinning->GetYaxis()->SetTitleSize(0.072);
   histoBinning->GetYaxis()->SetTitleOffset(0.95);
   histoBinning->GetYaxis()->SetTitleFont(132);
   histoBinning->GetZaxis()->SetLabelFont(132);
   histoBinning->GetZaxis()->SetLabelSize(0.06);
   histoBinning->GetZaxis()->SetTitleSize(0.072);
   histoBinning->GetZaxis()->SetTitleOffset(1.2);
   histoBinning->GetZaxis()->SetTitleFont(132);
   histoBinning->Draw("textsame");
   
   TPaveText *pt = new TPaveText(0.64,0.76,0.94,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("simulation");
   pt->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figures/FigS8.C <==
void FigS8()
{
//=========Macro generated from canvas: cv3/cv3
//=========  (Tue Mar 19 15:46:36 2019) by ROOT version 6.14/04
   TCanvas *cv3 = new TCanvas("cv3", "cv3",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv3->SetHighLightColor(2);
   cv3->Range(0.3271605,-6.742265,1.561728,35.39689);
   cv3->SetFillColor(0);
   cv3->SetBorderMode(0);
   cv3->SetBorderSize(2);
   cv3->SetLeftMargin(0.14);
   cv3->SetRightMargin(0.05);
   cv3->SetTopMargin(0.05);
   cv3->SetBottomMargin(0.16);
   cv3->SetFrameLineWidth(2);
   cv3->SetFrameBorderMode(0);
   cv3->SetFrameLineWidth(2);
   cv3->SetFrameBorderMode(0);
   
   TH1D *frame_5ad3200__1 = new TH1D("frame_5ad3200__1","A RooPlot of \"R_{K}\"",100,0.5,1.5);
   frame_5ad3200__1->SetBinContent(1,33.28994);
   frame_5ad3200__1->SetMaximum(33.28994);
   frame_5ad3200__1->SetEntries(1);
   frame_5ad3200__1->SetDirectory(0);
   frame_5ad3200__1->SetStats(0);
   frame_5ad3200__1->SetLineWidth(2);
   frame_5ad3200__1->SetMarkerStyle(20);
   frame_5ad3200__1->GetXaxis()->SetTitle("#it{R_{K}}");
   frame_5ad3200__1->GetXaxis()->SetNdivisions(505);
   frame_5ad3200__1->GetXaxis()->SetLabelFont(132);
   frame_5ad3200__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5ad3200__1->GetXaxis()->SetLabelSize(0.06);
   frame_5ad3200__1->GetXaxis()->SetTitleSize(0.072);
   frame_5ad3200__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5ad3200__1->GetXaxis()->SetTitleFont(132);
   frame_5ad3200__1->GetYaxis()->SetTitle("Profile of #minus ln( #it{L} / #it{L}_{min} )");
   frame_5ad3200__1->GetYaxis()->SetLabelFont(132);
   frame_5ad3200__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5ad3200__1->GetYaxis()->SetLabelSize(0.06);
   frame_5ad3200__1->GetYaxis()->SetTitleSize(0.072);
   frame_5ad3200__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5ad3200__1->GetYaxis()->SetTitleFont(132);
   frame_5ad3200__1->GetZaxis()->SetLabelFont(132);
   frame_5ad3200__1->GetZaxis()->SetLabelSize(0.06);
   frame_5ad3200__1->GetZaxis()->SetTitleSize(0.072);
   frame_5ad3200__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5ad3200__1->GetZaxis()->SetTitleFont(132);
   frame_5ad3200__1->Draw("FUNC");
   
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx1[106] = {
   0.49,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.5,
   1.51,
   1.51};
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy1[106] = {
   0,
   31.7047,
   31.7047,
   29.30423,
   27.04061,
   24.90818,
   22.90134,
   21.01467,
   19.24284,
   17.58066,
   16.02307,
   14.56517,
   13.20219,
   11.92955,
   10.74286,
   9.637938,
   8.610863,
   7.657813,
   6.77548,
   5.960454,
   5.209798,
   4.520673,
   3.890399,
   3.316446,
   2.796404,
   2.328038,
   1.908965,
   1.537151,
   1.210538,
   0.9271439,
   0.6850534,
   0.4824203,
   0.3175315,
   0.1885056,
   0.09387569,
   0.03188201,
   0.001133108,
   0,
   0.02730883,
   0.08105508,
   0.1607403,
   0.2645233,
   0.3914456,
   0.5403529,
   0.710056,
   0.8994775,
   1.107582,
   1.333379,
   1.575917,
   1.834281,
   2.107595,
   2.39503,
   2.695835,
   3.009107,
   3.33427,
   3.670569,
   4.017338,
   4.373942,
   4.739777,
   5.114267,
   5.496863,
   5.887042,
   6.284308,
   6.68819,
   7.098238,
   7.514026,
   7.93515,
   8.361226,
   8.791889,
   9.226796,
   9.665616,
   10.10804,
   10.55377,
   11.00254,
   11.45407,
   11.90812,
   12.36445,
   12.82275,
   13.28305,
   13.74491,
   14.20822,
   14.67279,
   15.13846,
   15.60507,
   16.07247,
   16.54038,
   17.00889,
   17.47775,
   17.94685,
   18.41606,
   18.88528,
   19.35438,
   19.82328,
   20.29188,
   20.76007,
   21.22778,
   21.69493,
   22.16142,
   22.6272,
   23.09218,
   23.55631,
   24.0195,
   24.48172,
   24.48172,
   24.48172,
   0};
   TGraph *graph = new TGraph(106,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx1,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy1);
   graph->SetName("nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]");
   graph->SetTitle("Projection of Profile of nllWithCons");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1 = new TH1F("Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1","Projection of Profile of nllWithCons",106,0.388,1.612);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMinimum(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMaximum(34.87517);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetDirectory(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetStats(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetLineWidth(2);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMarkerStyle(20);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetNdivisions(505);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]1);
   
   graph->Draw("l");
   
   TH1D *frame_5ad3200__2 = new TH1D("frame_5ad3200__2","A RooPlot of \"R_{K}\"",100,0.5,1.5);
   frame_5ad3200__2->SetBinContent(1,33.28994);
   frame_5ad3200__2->SetMaximum(33.28994);
   frame_5ad3200__2->SetEntries(1);
   frame_5ad3200__2->SetDirectory(0);
   frame_5ad3200__2->SetStats(0);
   frame_5ad3200__2->SetLineWidth(2);
   frame_5ad3200__2->SetMarkerStyle(20);
   frame_5ad3200__2->GetXaxis()->SetTitle("#it{R_{K}}");
   frame_5ad3200__2->GetXaxis()->SetNdivisions(505);
   frame_5ad3200__2->GetXaxis()->SetLabelFont(132);
   frame_5ad3200__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5ad3200__2->GetXaxis()->SetLabelSize(0.06);
   frame_5ad3200__2->GetXaxis()->SetTitleSize(0.072);
   frame_5ad3200__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5ad3200__2->GetXaxis()->SetTitleFont(132);
   frame_5ad3200__2->GetYaxis()->SetTitle("Profile of #minus ln( #it{L} / #it{L}_{min} )");
   frame_5ad3200__2->GetYaxis()->SetLabelFont(132);
   frame_5ad3200__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5ad3200__2->GetYaxis()->SetLabelSize(0.06);
   frame_5ad3200__2->GetYaxis()->SetTitleSize(0.072);
   frame_5ad3200__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5ad3200__2->GetYaxis()->SetTitleFont(132);
   frame_5ad3200__2->GetZaxis()->SetLabelFont(132);
   frame_5ad3200__2->GetZaxis()->SetLabelSize(0.06);
   frame_5ad3200__2->GetZaxis()->SetTitleSize(0.072);
   frame_5ad3200__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5ad3200__2->GetZaxis()->SetTitleFont(132);
   frame_5ad3200__2->Draw("AXISSAME");
   
   TF1 *gauslo1 = new TF1("gauslo","0.5*pow((x-[0])/[1],2)",0.8477354,1.5, TF1::EAddToList::kDefault);
   gauslo1->SetFillColor(1);
   gauslo1->SetFillStyle(0);
   gauslo1->SetMarkerStyle(20);

   ci = TColor::GetColor("#0000ff");
   gauslo1->SetLineColor(ci);
   gauslo1->SetLineWidth(3);
   gauslo1->SetLineStyle(2);
   gauslo1->GetXaxis()->SetNdivisions(505);
   gauslo1->GetXaxis()->SetLabelFont(132);
   gauslo1->GetXaxis()->SetLabelOffset(0.01);
   gauslo1->GetXaxis()->SetLabelSize(0.06);
   gauslo1->GetXaxis()->SetTitleSize(0.072);
   gauslo1->GetXaxis()->SetTitleOffset(0.95);
   gauslo1->GetXaxis()->SetTitleFont(132);
   gauslo1->GetYaxis()->SetLabelFont(132);
   gauslo1->GetYaxis()->SetLabelOffset(0.01);
   gauslo1->GetYaxis()->SetLabelSize(0.06);
   gauslo1->GetYaxis()->SetTitleSize(0.072);
   gauslo1->GetYaxis()->SetTitleOffset(0.95);
   gauslo1->GetYaxis()->SetTitleFont(132);
   gauslo1->SetParameter(0,0.8456135);
   gauslo1->SetParError(0,0);
   gauslo1->SetParLimits(0,0,0);
   gauslo1->SetParameter(1,0.06166537);
   gauslo1->SetParError(1,0);
   gauslo1->SetParLimits(1,0,0);
   gauslo1->Draw("same");
   
   TF1 *gauslo2 = new TF1("gauslo","0.5*pow((x-[0])/[1],2)",0.5,0.8477354, TF1::EAddToList::kDefault);
   gauslo2->SetFillColor(1);
   gauslo2->SetFillStyle(0);
   gauslo2->SetMarkerStyle(20);

   ci = TColor::GetColor("#0000ff");
   gauslo2->SetLineColor(ci);
   gauslo2->SetLineWidth(3);
   gauslo2->SetLineStyle(2);
   gauslo2->GetXaxis()->SetNdivisions(505);
   gauslo2->GetXaxis()->SetLabelFont(132);
   gauslo2->GetXaxis()->SetLabelOffset(0.01);
   gauslo2->GetXaxis()->SetLabelSize(0.06);
   gauslo2->GetXaxis()->SetTitleSize(0.072);
   gauslo2->GetXaxis()->SetTitleOffset(0.95);
   gauslo2->GetXaxis()->SetTitleFont(132);
   gauslo2->GetYaxis()->SetLabelFont(132);
   gauslo2->GetYaxis()->SetLabelOffset(0.01);
   gauslo2->GetYaxis()->SetLabelSize(0.06);
   gauslo2->GetYaxis()->SetTitleSize(0.072);
   gauslo2->GetYaxis()->SetTitleOffset(0.95);
   gauslo2->GetYaxis()->SetTitleFont(132);
   gauslo2->SetParameter(0,0.8477354);
   gauslo2->SetParError(0,0);
   gauslo2->SetParLimits(0,0,0);
   gauslo2->SetParameter(1,0.05632831);
   gauslo2->SetParError(1,0);
   gauslo2->SetParLimits(1,0,0);
   gauslo2->Draw("same");
   
   TPaveText *pt = new TPaveText(0.22,0.8,0.54,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cv3->Modified();
   cv3->cd();
   cv3->SetSelected(cv3);
}

